Two-loop non-leptonic penguin amplitude in QCD factorization

We complete the calculation of the QCD penguin amplitude at next-to-next-to-leading order in the QCD factorization approach to non-leptonic B-meson decays. This provides the last missing piece in the computation of the QCD correction to direct CP asymmetries at leading power in the heavy-quark expansion.

==> anc/ancillary/HSK/Ttilde2Q1c.out <==
-272/729 - (224*L)/729 - (32*L^2)/243 - (8*Pi^2)/729 - ((56*I)/243)*Pi*s - 
 ((16*I)/81)*L*Pi*s + (8*Pi^2*s)/81 + (8*Pi^2*s^2)/243 - 
 ((16*I)/243)*L^2*Pi*s*(-3 + s^2) + ((4*I)/729)*Pi^3*s*(-3 + s^2) - 
 (8*L^2*(1 + 4*s^2))/243 - (2*L*Pi^2*(8 - 3*r^2 - 3*s^2 + 3*r^2*s^2))/243 - 
 (L^2*(233 - 179*r^2 - 78*s^2 + 24*r^2*s^2))/(486*(-1 + r)*(1 + r)) + 
 (L^2*(-31 + 247*r^2 - 480*s^2 + 264*r^2*s^2))/(1458*(-1 + r)*(1 + r)) + 
 (8*(394 - 471*r^2 - 377*s^2 + 454*r^2*s^2))/(2187*(-1 + r)*(1 + r)) + 
 (4*L*(560 - 611*r^2 - 756*s^2 + 807*r^2*s^2))/(2187*(-1 + r)*(1 + r)) - 
 (L*(8078 - 6908*r^2 - 5085*s^2 + 3915*r^2*s^2))/(2916*(-1 + r)*(1 + r)) - 
 (L*(18916 - 16540*r^2 - 10887*s^2 + 8511*r^2*s^2))/(8748*(-1 + r)*(1 + r)) - 
 ((2*I)/243)*L^2*Pi*(-4 - 9*s + 3*s^3) + ((2*I)/243)*L^2*Pi*
  (-4 - 33*s + 11*s^3) - (2*L*Pi^2*(65 - 297*s + 99*s^3))/729 + 
 (2*L*Pi^2*(121 - 18*r^2 - 369*s - 18*s^2 + 18*r^2*s^2 + 123*s^3))/729 - 
 (I/1458)*Pi^3*(8 - 699*s + 233*s^3) + 
 (4*Pi^2*Sqrt[1 - r^2]*(-1 + s)*(1 + s)*(9 + r^2 - 16*s^2 + 3*r^2*s^2 + 
    3*s^4))/(81*(r - s)^2*(r + s)^2) + 
 (I/1458)*Pi^3*(-40 - 663*s - 24*s^2 + 221*s^3 + 12*s^4) + 
 (-133418 + 109784*r^2 + 102843*s^2 - 79209*r^2*s^2 - 162*s^4 + 162*r^2*s^4)/
  (34992*(-1 + r)*(1 + r)) - 
 ((I/729)*L*Pi*(162 - 61*r - 270*r^2 + 61*r^3 - 61*s + 888*r*s + 61*r^2*s - 
    996*r^3*s + 756*s^2 + 24*r*s^2 - 648*r^2*s^2 - 24*r^3*s^2 + 24*s^3 - 
    196*r*s^3 - 24*r^2*s^3 + 304*r^3*s^3 - 226*s^4 + 226*r^2*s^4))/
  ((-1 + r)*(1 + r)*(r + s)) + 
 ((I/729)*L*Pi*(432*r - 432*r^3 + 450*s - 7*r*s - 318*r^2*s - 47*r^3*s - 
    240*r^4*s - 7*s^2 - 1596*r*s^2 - 47*r^2*s^2 + 1488*r^3*s^2 - 1776*s^3 + 
    78*r*s^3 + 1644*r^2*s^3 - 24*r^3*s^3 + 240*r^4*s^3 + 78*s^4 + 648*r*s^4 - 
    24*r^2*s^4 - 540*r^3*s^4 + 810*s^5 - 810*r^2*s^5))/
  ((-1 + r)*(1 + r)*s*(r + s)) + (11664 - 512524*r^2 + 385732*r^4 + 
   471052*s^2 + 79637*r^2*s^2 - 320433*r^4*s^2 - 413529*s^4 + 
   294999*r^2*s^4 + 3402*r^4*s^4 - 486*s^6 + 486*r^2*s^6)/
  (104976*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 ((I/17496)*Pi*(-1728*r + 1728*r^3 - 3204*s - 2020*r*s + 3954*r^2*s + 
    2668*r^3*s + 5622*r^4*s - 2020*s^2 + 53058*r*s^2 + 2668*r^2*s^2 - 
    46686*r^3*s^2 + 57288*s^3 + 168*r*s^3 - 57714*r^2*s^3 - 816*r^3*s^3 - 
    5946*r^4*s^3 + 168*s^4 - 32481*r*s^4 - 816*r^2*s^4 + 26109*r^3*s^4 - 
    35235*s^5 + 34911*r^2*s^5 + 324*r^4*s^5 + 81*r*s^6 - 81*r^3*s^6 + 
    81*s^7 - 81*r^2*s^7))/((-1 + r)*(1 + r)*s*(r + s)) + 
 (Pi^2*(-20736*r + 20736*r^3 - 23328*s - 67822*r*s + 4320*r^2*s + 
    65824*r^3*s + 34560*r^4*s - 810*r^5*s - 67822*s^2 + 218592*r*s^2 + 
    65824*r^2*s^2 - 203040*r^3*s^2 - 810*r^4*s^2 + 244512*s^3 + 15279*r*s^3 - 
    225504*r^2*s^3 - 12957*r^3*s^3 - 34560*r^4*s^3 + 486*r^5*s^3 + 
    15279*s^4 - 98016*r*s^4 - 12957*r^2*s^4 + 82464*r^3*s^4 + 486*r^4*s^4 - 
    121344*s^5 + 5922*r*s^5 + 121344*r^2*s^5 - 6246*r^3*s^5 + 324*r^5*s^5 + 
    5922*s^6 - 6246*r^2*s^6 + 324*r^4*s^6 + 81*r*s^7 - 81*r^3*s^7 + 81*s^8 - 
    81*r^2*s^8))/(69984*(-1 + r)*(1 + r)*s*(r + s)) - 
 ((I/17496)*Pi*(-648*r + 9504*r^3 - 1652*r^4 - 11832*r^5 + 1652*r^6 - 
    480*r^7 + 3888*s - 20952*r^2*s + 72444*r^4*s - 55380*r^6*s - 6264*r*s^2 + 
    3304*r^2*s^2 - 4128*r^3*s^2 - 2248*r^4*s^2 + 20280*r^5*s^2 - 
    1056*r^6*s^2 + 480*r^7*s^2 + 3240*s^3 - 80196*r^2*s^3 + 46555*r^4*s^3 + 
    30401*r^6*s^3 - 1652*s^4 + 9480*r*s^4 - 460*r^2*s^4 - 10752*r^3*s^4 + 
    2112*r^4*s^4 - 9096*r^5*s^4 + 38856*s^5 + 2938*r^2*s^5 - 40903*r^4*s^5 - 
    891*r^6*s^5 + 1056*s^6 - 2568*r*s^6 - 1056*r^2*s^6 + 5376*r^3*s^6 + 
    648*r^5*s^6 - 20033*s^7 + 20519*r^2*s^7 - 486*r^4*s^7 - 81*s^9 + 
    81*r^2*s^9))/((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (Pi^2*(35640 - 48180*r^2 - 23328*r^3 + 11122*r^4 + 38880*r^5 - 8968*r^6 + 
    18*r^8 - 64800*s + 122688*r^2*s - 133920*r^4*s + 76032*r^6*s - 
    74400*s^2 + 23328*r*s^2 + 107794*r^2*s^2 - 19872*r^3*s^2 - 9019*r^4*s^2 - 
    50112*r^5*s^2 + 6801*r^6*s^2 - 72*r^8*s^2 + 118368*s^3 - 92448*r^2*s^3 + 
    15264*r^4*s^3 - 41184*r^6*s^3 + 30016*s^4 - 19008*r*s^4 - 55690*r^2*s^4 + 
    54432*r^3*s^4 - 12918*r^4*s^4 + 11232*r^5*s^4 + 7434*r^6*s^4 + 
    54*r^8*s^4 - 110592*s^5 + 101664*r^2*s^5 + 6336*r^4*s^5 + 2592*r^6*s^5 + 
    6501*s^6 - 4320*r*s^6 + 7341*r^2*s^6 - 11232*r^3*s^6 - 2475*r^4*s^6 - 
    999*r^6*s^6 + 19584*s^7 - 19584*r^2*s^7 - 2106*s^8 + 1620*r^2*s^8 + 
    486*r^4*s^8 + 81*s^10 - 81*r^2*s^10))/(69984*(-1 + r)*(1 + r)*(r - s)^2*
   (r + s)^2) - ((56*I)/729)*Pi*s1 - ((16*I)/243)*L*Pi*s1 + (8*Pi^2*s1)/243 + 
 (8*Pi^2*s*s1)/243 - (((2*I)/2187)*Pi*(108*r - 108*r^3 - 162*s + 95*r*s + 
    588*r^2*s - 95*r^3*s - 426*r^4*s + 95*s^2 - 1134*r*s^2 - 95*r^2*s^2 + 
    1134*r^3*s^2 - 1104*s^3 + 678*r^2*s^3 + 426*r^4*s^3 + 908*r*s^4 - 
    908*r^3*s^4 + 1148*s^5 - 1148*r^2*s^5 + 210*r*s*s1 - 56*r^3*s*s1 + 
    210*s^2*s1 - 56*r^2*s^2*s1 - 154*r*s^3*s1 - 154*s^4*s1))/
  ((-1 + r)*(1 + r)*s*(r + s)) - 
 (((2*I)/729)*L*Pi*(216*r - 216*r^3 + 180*s + 25*r*s - 120*r^2*s - 25*r^3*s - 
    60*r^4*s + 25*s^2 - 711*r*s^2 - 25*r^2*s^2 + 711*r^3*s^2 - 723*s^3 + 
    663*r^2*s^3 + 60*r^4*s^3 + 269*r*s^4 - 269*r^3*s^4 + 317*s^5 - 
    317*r^2*s^5 + 30*r*s*s1 - 10*r^3*s*s1 + 30*s^2*s1 - 10*r^2*s^2*s1 - 
    20*r*s^3*s1 - 20*s^4*s1))/((-1 + r)*(1 + r)*s*(r + s)) - 
 (Pi^2*(-648*r^2 + 648*r^4 + 6*s + 216*r*s - 449*r^2*s - 576*r^3*s + 
    470*r^4*s + 360*r^5*s - 27*r^6*s + 432*s^2 + 3762*r^2*s^2 - 
    4194*r^4*s^2 + 437*s^3 + 72*r*s^3 - 317*r^2*s^3 + 288*r^3*s^3 - 
    147*r^4*s^3 - 360*r^5*s^3 + 27*r^6*s^3 - 3906*s^4 + 2148*r^2*s^4 + 
    1758*r^4*s^4 - 147*s^5 - 288*r*s^5 + 174*r^2*s^5 + 288*r^3*s^5 - 
    27*r^4*s^5 + 1686*s^6 - 1686*r^2*s^6 - 180*r^2*s*s1 + 60*r^4*s*s1 + 
    180*s^3*s1 + 60*r^2*s^3*s1 - 120*s^5*s1))/(2187*(-1 + r)*(1 + r)*(r - s)*
   s*(r + s)) - 320/(729*ubar) - (64*L)/(243*ubar) - 
 (((143*I)/1458)*Pi*r)/ubar - (((32*I)/243)*Pi*s)/ubar - 
 (((160*I)/729)*Pi*s1)/ubar - (((32*I)/243)*L*Pi*s1)/ubar + 
 (16*Pi^2*s1)/(243*ubar) + (16*Pi^2*s*s1)/(243*ubar) + 
 (((8*I)/729)*L*Pi*s1*(2 + ubar))/ubar - (4*Pi^2*s1*(2 + ubar))/(729*ubar) + 
 (((2*I)/729)*L*Pi*(-27 + 4*ubar))/ubar + (L^2*(27 + 8*ubar))/(729*ubar) + 
 ((I/2187)*Pi*(-81 + 38*ubar))/ubar - (Pi^2*(-1173 + 44*ubar))/(8748*ubar) + 
 (L*(-603 + 152*ubar))/(4374*ubar) + (27387 - 30947*ubar + 3704*ubar^2)/
  (52488*(-1 + ubar)*ubar) + 
 (((2*I)/2187)*Pi*s1*(62 - 84*ubar + 9*ubar^2 + 19*ubar^3))/
  ((-1 + ubar)^2*ubar) + (((188*I)/729)*Pi*zc)/(-1 + ubar) - 
 (128*zc)/(243*ubar^2) - (((64*I)/243)*Pi*s*zc)/ubar^2 - 
 (((64*I)/243)*Pi*s1*zc)/ubar^2 + (32*Pi^2*s*s1*zc)/(243*ubar^2) - 
 (320*zc)/(243*ubar) - (64*L*zc)/(81*ubar) - (((224*I)/243)*Pi*s*zc)/ubar - 
 (((32*I)/81)*L*Pi*s*zc)/ubar + (16*Pi^2*s*zc)/(81*ubar) + 
 (32*Pi^2*s^2*zc)/(243*ubar) - (((32*I)/243)*Pi*s1*zc)/ubar + 
 (16*Pi^2*s*s1*zc)/(243*ubar) + (((4*I)/729)*Pi*s1*(-39 + 23*ubar)*zc)/
  (-1 + ubar)^2 - ((I/729)*Pi*r*(-17 + 205*ubar)*zc)/((-1 + ubar)*ubar) + 
 ((-737 + 705*ubar)*zc)/(729*(-1 + ubar)*ubar) + 
 (16*Pi^2*(-8 + ubar)*zc^(3/2))/(243*ubar) - 
 (((16*I)/243)*Pi*zc^2)/(-1 + ubar)^2 + (((8*I)/81)*Pi^3*zc^2)/
  (-1 + ubar)^2 - (((16*I)/243)*Pi*s1*zc^2)/(-1 + ubar)^2 - 
 (128*zc^2)/(243*ubar^2) - (((128*I)/243)*Pi*s*zc^2)/ubar^2 + 
 (32*Pi^2*s^2*zc^2)/(243*ubar^2) - (16*(-7 + 8*ubar)*zc^2)/
  (243*(-1 + ubar)*ubar) - (((8*I)/243)*Pi*r*(7 - 17*ubar + 8*ubar^2)*zc^2)/
  ((-1 + ubar)^2*ubar) + (Pi^2*(61 - 136*ubar + 79*ubar^2)*zc^2)/
  (243*(-1 + ubar)^2*ubar) + (((16*I)/243)*Pi^3*zc^3)/(-1 + ubar)^3 - 
 (4*Pi^2*(27 - 69*ubar + 32*ubar^2)*zc^3)/(729*(-1 + ubar)^2*ubar) - 
 (76*HPL[{0}, r])/2187 - (16*L*HPL[{0}, r])/729 - 
 ((8*I)/729)*Pi*HPL[{0}, r] + ((40*I)/243)*L*Pi*s*(-3 + s^2)*HPL[{0}, r] + 
 (76*Pi^2*s*(-3 + s^2)*HPL[{0}, r])/243 - (16*L*(-5 + 3*s^2)*HPL[{0}, r])/
  729 - (4*(-83 + 66*s^2)*HPL[{0}, r])/2187 + 
 (8*L*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0}, r])/(729*(-1 + r)*(1 + r)) - 
 (4*Pi^2*(1 - 3*s + s^3)*HPL[{0}, r])/243 - 
 ((8*I)/243)*L*Pi*(-2 - 27*s + 9*s^3)*HPL[{0}, r] + 
 (4*(122 - 173*r^2 + 3*s^2 + 57*r^2*s^2 - 9*s^4)*HPL[{0}, r])/
  (2187*(-1 + r)*(1 + r)) + 
 (((16*I)/729)*Pi*(9*r - 15*r^3 - 18*r^2*s + 3*r*s^2 + 15*r^3*s^2 + 18*s^3 + 
    10*r^2*s^3 - 12*r*s^4 - 10*s^5)*HPL[{0}, r])/((r - s)*(r + s)) - 
 (((2*I)/729)*Pi*(27*r + 171*r^3 - 360*r^5 - 36*r^2*s + 45*r^4*s - 
    270*r*s^2 + 234*r^3*s^2 + 360*r^5*s^2 + 36*s^3 - 38*r^2*s^3 - 
    19*r^4*s^3 + 243*r*s^4 - 405*r^3*s^4 - 7*s^5 + 22*r^2*s^5 - 3*s^7)*
   HPL[{0}, r])/((-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((2*I)/729)*Pi*(-243*r^3 + 20*r^4 + 405*r^5 - 20*r^6 - 27*s + 135*r^2*s + 
    36*r^4*s - 144*r^6*s + 243*r*s^2 - 40*r^2*s^2 - 207*r^3*s^2 + 
    28*r^4*s^2 - 522*r^5*s^2 + 12*r^6*s^2 - 558*r^2*s^3 + 513*r^4*s^3 + 
    45*r^6*s^3 + 20*s^4 - 198*r*s^4 + 4*r^2*s^4 + 567*r^3*s^4 - 24*r^4*s^4 + 
    117*r^5*s^4 + 252*s^5 + 54*r^2*s^5 - 333*r^4*s^5 + 27*r^6*s^5 - 12*s^6 - 
    45*r*s^6 + 12*r^2*s^6 - 117*r^3*s^6 - 153*s^7 + 153*r^2*s^7)*HPL[{0}, r])/
  ((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - (376*zc*HPL[{0}, r])/
  (729*(-1 + ubar)) + (32*zc^2*HPL[{0}, r])/(243*(-1 + ubar)^2) - 
 (16*Pi^2*zc^2*HPL[{0}, r])/(81*(-1 + ubar)^2) - 
 (32*Pi^2*zc^3*HPL[{0}, r])/(243*(-1 + ubar)^3) + 
 ((16*I)/81)*Pi*s*HPL[{0}, s] + ((64*I)/243)*L*Pi*s*(-3 + s^2)*HPL[{0}, s] + 
 (170*Pi^2*s*(-3 + s^2)*HPL[{0}, s])/243 - 
 (2*Pi^2*(-3 + s^2)*(2 + 149*s + 2*s^2)*HPL[{0}, s])/243 - 
 (((4*I)/243)*Pi*(36*r^2 - 24*s^2 - 257*r^2*s^2 + 241*s^4 + 111*r^2*s^4 - 
    107*s^6)*HPL[{0}, s])/((r - s)*s*(r + s)) + 
 (((2*I)/243)*Pi*s*(-216 + 165*r^2 - 312*r^4 + 411*s^2 + 276*r^2*s^2 + 
    158*r^4*s^2 - 468*s^4 - 133*r^2*s^4 + 119*s^6)*HPL[{0}, s])/
  ((-r + s)^2*(r + s)^2) + 
 (((2*I)/243)*Pi*(-72*r^2 + 81*s^2 + 846*r^2*s^2 - 870*s^4 - 412*r^2*s^4 + 
    427*s^6)*HPL[{0}, s])/(s*(-r + s)*(r + s)) + 
 (((32*I)/81)*Pi*s*zc*HPL[{0}, s])/ubar + ((16*I)/243)*Pi*s1*HPL[{0}, s1] - 
 (((40*I)/729)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1])/((-1 + r)*(1 + r)) + 
 (((32*I)/243)*Pi*s1*HPL[{0}, s1])/ubar - 
 (((8*I)/729)*Pi*s1*(2 + ubar)*HPL[{0}, s1])/ubar + 
 (2*Pi^2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 
    9*r^2*s^4 - 10*s^6)*HPL[{0}, (1 + 2*Sqrt[zc])^(-1)])/
  (81*(r - s)^2*(r + s)^2) - (32*L^2*HPL[{w1minus}, r])/243 - 
 (160*(-1 + s)*(1 + s)*HPL[{w1minus}, r])/729 - 
 (32*L*(-1 + s)*(1 + s)*HPL[{w1minus}, r])/243 + 
 ((16*I)/243)*L*Pi*s*(-3 + s^2)*HPL[{w1minus}, r] - 
 (16*Pi^2*s*(-3 + s^2)*HPL[{w1minus}, r])/243 - 
 ((2*I)/243)*L*Pi*(4 - 9*s + 3*s^3)*HPL[{w1minus}, r] - 
 ((2*I)/243)*L*Pi*(-8 - 15*s + 5*s^3)*HPL[{w1minus}, r] - 
 ((-72 + 23350*r^2 - 20092*r^4 - 23206*s^2 + 5281*r^2*s^2 + 11553*r^4*s^2 + 
    14739*s^4 - 11553*r^2*s^4)*HPL[{w1minus}, r])/
  (8748*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (L*(12 - 403*r^2 + 499*r^4 + 379*s^2 - 751*r^2*s^2 + 156*r^4*s^2 + 264*s^4 - 
    156*r^2*s^4)*HPL[{w1minus}, r])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (L*(-12 + 625*r^2 - 505*r^4 - 601*s^2 + 325*r^2*s^2 + 60*r^4*s^2 + 168*s^4 - 
    60*r^2*s^4)*HPL[{w1minus}, r])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (Pi^2*(9 + 1027*r^2 - 216*r^4 - 2916*r^2*s - 1054*s^2 + 18*r^2*s^2 + 
    216*r^4*s^2 + 2916*s^3 + 972*r^2*s^3 + 225*s^4 - 225*r^2*s^4 - 972*s^5)*
   HPL[{w1minus}, r])/(2916*(r - s)*(r + s)) + 
 (((8*I)/729)*Pi*(9*r - 15*r^3 - 18*r^2*s + 3*r*s^2 + 15*r^3*s^2 + 18*s^3 + 
    10*r^2*s^3 - 12*r*s^4 - 10*s^5)*HPL[{w1minus}, r])/((r - s)*(r + s)) - 
 ((I/729)*Pi*(-432*r^2 + 432*r^4 - 6*s + 18*r*s - 14*r^2*s + 114*r^3*s + 
    47*r^4*s - 240*r^5*s + 450*s^2 + 1260*r^2*s^2 - 1710*r^4*s^2 + 26*s^3 - 
    180*r*s^3 - 104*r^2*s^3 + 156*r^3*s^3 + 24*r^4*s^3 + 240*r^5*s^3 - 
    1758*s^4 + 986*r^2*s^4 + 772*r^4*s^4 + 51*s^5 + 162*r*s^5 - 24*r^2*s^5 - 
    270*r^3*s^5 + 802*s^6 - 802*r^2*s^6)*HPL[{w1minus}, r])/
  ((-1 + r)*(1 + r)*(r - s)*s*(r + s)) + 
 ((-1620 + 5532*r^2 - 23962*r^4 + 21778*r^6 + 1704*s^2 + 30902*r^2*s^2 - 
    28487*r^4*s^2 - 9303*r^6*s^2 - 19252*s^4 + 9898*r^2*s^4 + 14376*r^4*s^4 + 
    162*r^6*s^4 + 6531*s^6 - 8421*r^2*s^6 + 162*r^4*s^6)*HPL[{w1minus}, r])/
  (8748*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (Pi^2*(-1296 - 723*r^2 + 315*r^4 - 1096*r^6 + 5184*s - 4608*r^2*s + 
    2016*r^4*s - 648*r^6*s + 4638*s^2 + 2469*r^2*s^2 + 1920*r^4*s^2 + 
    573*r^6*s^2 - 14400*s^3 + 10368*r^2*s^3 - 2664*r^4*s^3 + 216*r^6*s^3 - 
    6159*s^4 - 5886*r^2*s^4 + 447*r^4*s^4 - 402*r^6*s^4 + 13536*s^5 - 
    7704*r^2*s^5 + 1944*r^4*s^5 + 4612*s^6 + 1785*r^2*s^6 - 42*r^4*s^6 + 
    45*r^6*s^6 - 4536*s^7 + 648*r^2*s^7 - 915*s^8 - 285*r^2*s^8 + 648*s^9)*
   HPL[{w1minus}, r])/(5832*(r - s)^3*(r + s)^3) - 
 ((I/729)*Pi*(6*r^4 - 162*r^5 - 47*r^6 + 270*r^7 + 41*r^8 - 135*s + 
    666*r^2*s - 1035*r^4*s + 1809*r^6*s - 1305*r^8*s - 12*r^2*s^2 + 
    324*r^3*s^2 + 129*r^4*s^2 - 408*r^5*s^2 - 105*r^6*s^2 - 348*r^7*s^2 - 
    12*r^8*s^2 + 72*s^3 - 678*r^2*s^3 - 2412*r^4*s^3 + 2568*r^6*s^3 + 
    450*r^8*s^3 + 6*s^4 - 162*r*s^4 - 117*r^2*s^4 + 6*r^3*s^4 + 75*r^4*s^4 + 
    726*r^5*s^4 + 36*r^6*s^4 + 78*r^7*s^4 + 84*s^5 + 3699*r^2*s^5 - 
    2799*r^4*s^5 - 1011*r^6*s^5 + 27*r^8*s^5 + 35*s^6 + 132*r*s^6 + r^2*s^6 - 
    408*r^3*s^6 - 36*r^4*s^6 - 156*r^5*s^6 - 1260*s^7 + 36*r^2*s^7 + 
    1278*r^4*s^7 - 54*r^6*s^7 - 12*s^8 + 30*r*s^8 + 12*r^2*s^8 + 78*r^3*s^8 + 
    411*s^9 - 411*r^2*s^9)*HPL[{w1minus}, r])/((-1 + r)*(1 + r)*(r - s)^3*
   (r + s)^3) - (23*HPL[{w1minus}, r])/(1458*ubar) + 
 ((I/729)*Pi*(-3 + 4*ubar)*HPL[{w1minus}, r])/ubar - 
 (64*L*zc*HPL[{w1minus}, r])/(81*ubar) - 
 (4*(-72 + 119*ubar)*zc*HPL[{w1minus}, r])/(729*(-1 + ubar)*ubar) - 
 (128*L*zc^2*HPL[{w1minus}, r])/(81*ubar) - 
 (16*(24 - 49*ubar + 24*ubar^2)*zc^2*HPL[{w1minus}, r])/
  (243*(-1 + ubar)^2*ubar) + ((122*I)/243)*Pi*s*(-3 + s^2)*HPL[{0}, s]*
  HPL[{w1minus}, r] - (((2*I)/81)*Pi*s*(72 - 64*r^2 + 28*r^4 - 27*r^6 - 
    200*s^2 + 144*r^2*s^2 + 17*r^4*s^2 + 9*r^6*s^2 + 188*s^4 - 161*r^2*s^4 + 
    9*r^4*s^4 - 45*s^6 + 27*r^2*s^6 + 3*s^8)*HPL[{0}, s]*HPL[{w1minus}, r])/
  ((-r + s)^3*(r + s)^3) + (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{0}, (1 + 2*Sqrt[zc])^(-1)]*HPL[{w1minus}, r])/
  (81*(r - s)^3*(r + s)^3) + (Pi^2*s*(-3 + s^2)*HPL[{w1minus}, r^2])/27 + 
 ((8*I)/81)*Pi*s*HPL[{w1minus}, s] + (160*(-1 + s)*(1 + s)*HPL[{w1minus}, s])/
  729 + (32*L*(-1 + s)*(1 + s)*HPL[{w1minus}, s])/243 - 
 ((16*I)/243)*L*Pi*s*(-3 + s^2)*HPL[{w1minus}, s] + 
 (40*Pi^2*s*(-3 + s^2)*HPL[{w1minus}, s])/243 - 
 ((2*I)/243)*L*Pi*(-4 - 57*s + 19*s^3)*HPL[{w1minus}, s] + 
 ((2*I)/243)*L*Pi*(-4 - 129*s + 43*s^3)*HPL[{w1minus}, s] - 
 ((-120 - 745*r^2 + 721*s^2 + 528*r^2*s^2 - 384*s^4)*HPL[{w1minus}, s])/
  (4374*(r - s)*(r + s)) - (L*(-12 - 101*r^2 + 113*s^2 + 48*r^2*s^2 - 48*s^4)*
   HPL[{w1minus}, s])/(729*(r - s)*(r + s)) + 
 (L*(-12 + 29*r^2 - 29*r^4 - 5*s^2 - 19*r^2*s^2 + 48*r^4*s^2 + 36*s^4 - 
    48*r^2*s^4)*HPL[{w1minus}, s])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((2*I)/243)*Pi*(36*r^2 - 24*s^2 - 257*r^2*s^2 + 241*s^4 + 111*r^2*s^4 - 
    107*s^6)*HPL[{w1minus}, s])/((r - s)*s*(r + s)) - 
 (Pi^2*(3 - 63*r^2 - 2292*r^2*s + 54*s^2 + 6*r^2*s^2 + 2292*s^3 + 
    764*r^2*s^3 + 3*s^4 + 9*r^2*s^4 - 764*s^5 - 12*s^6)*HPL[{w1minus}, s])/
  (972*(r - s)*(r + s)) + 
 ((-36 - 143*r^2 - 25*r^4 + 215*s^2 + 205*r^2*s^2 + 24*r^4*s^2 - 216*s^4 - 
    60*r^2*s^4 + 36*s^6)*HPL[{w1minus}, s])/(4374*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + ((I/1458)*Pi*(-432*r^2 + 432*r^4 - 12*s - 35*r^2*s + 47*r^4*s + 
    504*s^2 + 5922*r^2*s^2 - 6444*r^4*s^2 + 59*s^3 - 83*r^2*s^3 + 
    24*r^4*s^3 - 6618*s^4 + 3500*r^2*s^4 + 3160*r^4*s^4 + 24*s^5 - 
    24*r^2*s^5 + 3256*s^6 - 3286*r^2*s^6 + 6*s^8)*HPL[{w1minus}, s])/
  ((-1 + r)*(1 + r)*(r - s)*s*(r + s)) - 
 (Pi^2*(-432 + 767*r^2 - 287*r^4 + 408*r^6 + 1728*s - 1536*r^2*s + 
    672*r^4*s + 936*r^6*s + 538*s^2 - 1417*r^2*s^2 - 896*r^4*s^2 + 
    247*r^6*s^2 - 4800*s^3 + 3456*r^2*s^3 - 4344*r^4*s^3 - 312*r^6*s^3 + 
    579*s^4 + 1814*r^2*s^4 - 411*r^4*s^4 - 134*r^6*s^4 + 4512*s^5 + 
    888*r^2*s^5 + 1800*r^4*s^5 - 1476*s^6 + 539*r^2*s^6 - 14*r^4*s^6 + 
    15*r^6*s^6 - 2664*s^7 - 936*r^2*s^7 + 255*s^8 - 95*r^2*s^8 + 600*s^9)*
   HPL[{w1minus}, s])/(1944*(r - s)^3*(r + s)^3) - 
 ((I/1458)*Pi*(12*r^4 - 61*r^6 - 270*s + 2763*r^2*s - 2007*r^4*s + 
    2838*r^6*s - 24*r^2*s^2 + 171*r^4*s^2 + 24*r^6*s^2 - 1557*s^3 - 
    3777*r^2*s^3 - 3972*r^4*s^3 - 1580*r^6*s^3 + 12*s^4 - 159*r^2*s^4 - 
    72*r^4*s^4 + 3732*s^5 + 6885*r^2*s^5 + 2043*r^4*s^5 + 54*r^6*s^5 + 
    49*s^6 + 72*r^2*s^6 - 4131*s^7 - 1935*r^2*s^7 - 24*s^8 + 914*s^9)*
   HPL[{w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (((16*I)/81)*Pi*s*zc*HPL[{w1minus}, s])/ubar + 
 (32*L*HPL[{0}, r]*HPL[{w1minus}, s])/243 - 
 (8*(-1 + s)*(1 + s)*HPL[{0}, r]*HPL[{w1minus}, s])/(243*(r - s)*(r + s)) - 
 ((44*I)/243)*Pi*s*(-3 + s^2)*HPL[{0}, r]*HPL[{w1minus}, s] - 
 (8*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0}, r]*HPL[{w1minus}, s])/
  (729*(-1 + r)*(1 + r)) + ((8*I)/243)*Pi*(-1 - 27*s + 9*s^3)*HPL[{0}, r]*
  HPL[{w1minus}, s] - (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{0}, (1 + 2*Sqrt[zc])^(-1)]*HPL[{w1minus}, s])/
  (81*(r - s)^3*(r + s)^3) + (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1minus}, s])/
  (81*(r - s)^3*(r + s)^3) - ((16*I)/243)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*
  HPL[{w1minus}, s] + (I/243)*Pi*(-8 - 249*s + 83*s^3)*HPL[{w1minus}, r]*
  HPL[{w1minus}, s] - ((-4 - 27*r^2 + 31*s^2 + 12*r^2*s^2 - 12*s^4)*
   HPL[{w1minus}, r]*HPL[{w1minus}, s])/(243*(r - s)*(r + s)) + 
 ((-4 - r^2 + 3*r^4 + 9*s^2 - 17*r^2*s^2 + 12*r^4*s^2 + 10*s^4 - 12*r^2*s^4)*
   HPL[{w1minus}, r]*HPL[{w1minus}, s])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + ((I/243)*Pi*(4*r^6 + 216*s - 192*r^2*s + 84*r^4*s - 111*r^6*s - 
    12*r^4*s^2 - 600*s^3 + 432*r^2*s^3 + 141*r^4*s^3 + 37*r^6*s^3 + 
    12*r^2*s^4 + 564*s^5 - 573*r^2*s^5 - 3*r^4*s^5 - 4*s^6 - 105*s^7 + 
    111*r^2*s^7 - s^9)*HPL[{w1minus}, r]*HPL[{w1minus}, s])/
  ((r - s)^3*(r + s)^3) + ((8*I)/243)*Pi*s1*HPL[{w1minus}, s1] - 
 (((20*I)/729)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1])/
  ((-1 + r)*(1 + r)) + (((16*I)/243)*Pi*s1*HPL[{w1minus}, s1])/ubar - 
 (((4*I)/729)*Pi*s1*(2 + ubar)*HPL[{w1minus}, s1])/ubar - 
 (38*HPL[{w1minus}, su])/2187 - (8*L*HPL[{w1minus}, su])/729 - 
 ((4*I)/729)*Pi*HPL[{w1minus}, su] - (188*zc*HPL[{w1minus}, su])/
  (729*(-1 + ubar)) + (16*zc^2*HPL[{w1minus}, su])/(243*(-1 + ubar)^2) - 
 (8*Pi^2*zc^2*HPL[{w1minus}, su])/(81*(-1 + ubar)^2) - 
 (16*Pi^2*zc^3*HPL[{w1minus}, su])/(243*(-1 + ubar)^3) + 
 (8*HPL[{0}, r]*HPL[{w1minus}, su])/729 - 
 (4*HPL[{w1minus}, r]*HPL[{w1minus}, su])/729 + 
 (4*r*(-1 + s)*(1 + s)*(-45 + 71*r^2 - 40*s^2)*HPL[{w1plus}, r])/
  (729*(r - s)*(r + s)) + ((I/81)*L*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1plus}, r])/((r - s)*(r + s)) - 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus}, r])/(54*(r - s)*(r + s)) - 
 (2*L*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*HPL[{w1plus}, r])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*L*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{w1plus}, r])/
  (243*(r - s)*(r + s)) - (2*L*r*(-1 + s)*(1 + s)*
   (27 - 45*r^2 + 5*s^2 + 13*r^2*s^2)*HPL[{w1plus}, r])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((4*I)/243)*L*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r])/((r - s)*(r + s)) + 
 (4*Pi^2*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r])/(243*(r - s)*(r + s)) + 
 (r*(-1 + s)*(1 + s)*(246 - 371*r^2 - 937*r^4 - 459*s^2 + 1467*r^2*s^2 + 
    54*r^4*s^2)*HPL[{w1plus}, r])/(2916*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 ((I/1944)*Pi*(-1 + s)*(1 + s)*(10 - 607*r^2 + 768*r^4 + 45*r^6 + 495*s^2 - 
    540*r^2*s^2 - 189*r^4*s^2 + 18*r^6*s^2)*HPL[{w1plus}, r])/
  ((-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((2*I)/729)*Pi*(-9 - 62*r^2 - 9*r^4 + 89*s^2 + 30*r^2*s^2 + 9*r^4*s^2 - 
    48*s^4)*HPL[{w1plus}, r])/((r - s)*(r + s)) + 
 ((I/243)*L*Pi*(-27 - 37*r^2 + 118*s^2 - 54*r^2*s^2 - 27*s^4 + 27*r^2*s^4)*
   HPL[{w1plus}, r])/((r - s)*(r + s)) + 
 (r*(-1 + s)*(1 + s)*(27 - 396*r^2 + 493*r^4 + 20*r^6 + 288*s^2 - 
    224*r^2*s^2 - 352*r^4*s^2 - 107*s^4 + 224*r^2*s^4 + 27*r^4*s^4)*
   HPL[{w1plus}, r])/(729*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 ((I/1458)*Pi*(-81 + 153*r^2 + 173*r^4 - 29*r^6 + 225*s^2 - 1291*r^2*s^2 + 
    715*r^4*s^2 - 297*r^6*s^2 + 443*s^4 + 313*r^2*s^4 - 279*r^4*s^4 + 
    171*r^6*s^4 - 459*s^6 + 441*r^2*s^6 - 225*r^4*s^6 + 27*r^6*s^6)*
   HPL[{w1plus}, r])/((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (Pi^2*(3 - 9*r^2 + r^4 - 35*r^6 - 9*s^2 + 43*r^2*s^2 + 93*r^4*s^2 - 
    7*r^6*s^2 + s^4 - 171*r^2*s^4 + 51*r^4*s^4 - r^6*s^4 + 53*s^6 + 
    9*r^2*s^6 - 25*r^4*s^6 + 3*r^6*s^6 - 8*s^8 + 8*r^2*s^8)*HPL[{w1plus}, r])/
  (162*(r - s)^3*(r + s)^3) + (143*r*HPL[{w1plus}, r])/(1458*ubar) - 
 ((I/729)*Pi*(-27 + 4*ubar)*HPL[{w1plus}, r])/ubar + 
 (r*(-17 + 205*ubar)*zc*HPL[{w1plus}, r])/(729*(-1 + ubar)*ubar) + 
 (((2*I)/81)*Pi*(-19 + 27*ubar)*zc^2*HPL[{w1plus}, r])/((-1 + ubar)*ubar) + 
 (8*r*(7 - 17*ubar + 8*ubar^2)*zc^2*HPL[{w1plus}, r])/
  (243*(-1 + ubar)^2*ubar) - (((16*I)/243)*Pi*(7 - 17*ubar + 8*ubar^2)*zc^3*
   HPL[{w1plus}, r])/((-1 + ubar)^2*ubar) - 
 ((I/486)*Pi*(9 - 27*r^2 + 84*r^4 - 62*r^6 - 27*s^2 - 33*r^2*s^2 - 
    93*r^4*s^2 + 129*r^6*s^2 + 84*s^4 + 102*r^2*s^4 - 54*r^4*s^4 - 
    84*r^6*s^4 - 127*s^6 - 9*r^2*s^6 + 87*r^4*s^6 + 9*r^6*s^6 + 69*s^8 - 
    57*r^2*s^8)*HPL[{w1minus}, s]*HPL[{w1plus}, r])/((r - s)^3*(r + s)^3) - 
 (((16*I)/81)*Pi*zc^2*HPL[{w1minus}, su]*HPL[{w1plus}, r])/(-1 + ubar)^2 - 
 (((32*I)/243)*Pi*zc^3*HPL[{w1minus}, su]*HPL[{w1plus}, r])/(-1 + ubar)^3 - 
 (Pi^2*s*(-3 + s^2)*HPL[{w1plus}, r^2])/27 + (56*s*HPL[{w1plus}, s])/243 + 
 (16*L*s*HPL[{w1plus}, s])/81 + ((16*I)/243)*Pi*s^2*HPL[{w1plus}, s] + 
 (2*L*s*(-81 + 498*r^2 - 378*s^2 - 152*r^2*s^2 + 113*s^4)*HPL[{w1plus}, s])/
  (729*(-r + s)*(r + s)) + 
 (((4*I)/243)*L*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus}, s])/((r - s)*(r + s)) + 
 (((2*I)/729)*Pi*(-9 - 151*r^2 + 178*s^2 + 78*r^2*s^2 - 105*s^4 + 9*r^2*s^4)*
   HPL[{w1plus}, s])/((r - s)*(r + s)) - 
 (4*Pi^2*(-9 - 39*r^2 - 15*r^2*s + 66*s^2 - 18*r^2*s^2 + 15*s^3 + 5*r^2*s^3 - 
    9*s^4 + 9*r^2*s^4 - 5*s^5)*HPL[{w1plus}, s])/(729*(r - s)*(r + s)) + 
 ((I/243)*L*Pi*(-3 + 147*r^2 - 12*r^2*s - 138*s^2 - 6*r^2*s^2 + 12*s^3 + 
    4*r^2*s^3 - 3*s^4 + 3*r^2*s^4 - 4*s^5)*HPL[{w1plus}, s])/
  ((r - s)*(r + s)) - ((I/243)*L*Pi*(-27 + 43*r^2 - 12*r^2*s + 38*s^2 - 
    54*r^2*s^2 + 12*s^3 + 4*r^2*s^3 - 27*s^4 + 27*r^2*s^4 - 4*s^5)*
   HPL[{w1plus}, s])/((r - s)*(r + s)) - 
 (4*(54*r^2 + 81*s^2 - 780*r^2*s^2 + 552*s^4 + 667*r^2*s^4 - 574*s^6)*
   HPL[{w1plus}, s])/(2187*(r - s)*s*(r + s)) - 
 (2*L*(216*r^2 - 180*s^2 - 771*r^2*s^2 + 723*s^4 + 329*r^2*s^4 - 317*s^6)*
   HPL[{w1plus}, s])/(729*(r - s)*s*(r + s)) - 
 (Pi^2*(-27 + 1035*r^2 + 1119*r^2*s - 954*s^2 - 78*r^2*s^2 - 1119*s^3 - 
    373*r^2*s^3 - 3*s^4 + 3*r^2*s^4 + 373*s^5 + 24*s^6)*HPL[{w1plus}, s])/
  (1458*(r - s)*(r + s)) + 
 (2*L*(-72*r^2 + 75*s^2 + 288*r^2*s^2 - 296*s^4 - 130*r^2*s^4 + 135*s^6)*
   HPL[{w1plus}, s])/(243*s*(-r + s)*(r + s)) - 
 ((I/11664)*Pi*(60 - 25332*r^2 - 1008*r^2*s + 24660*s^2 + 9951*r^2*s^2 + 
    1008*s^3 + 272*r^2*s^3 - 8583*s^4 + 1110*r^2*s^4 - 272*s^5 - 1974*s^6 + 
    135*r^2*s^6 - 27*s^8)*HPL[{w1plus}, s])/((r - s)*(r + s)) - 
 ((576*r^2 - 1068*s^2 - 17436*r^2*s^2 + 19096*s^4 + 10685*r^2*s^4 - 
    11745*s^6 - 135*r^2*s^6 + 27*s^8)*HPL[{w1plus}, s])/
  (5832*s*(-r + s)*(r + s)) + 
 (s*(-3888 + 17064*r^2 - 55380*r^4 - 3240*s^2 + 76956*r^2*s^2 + 
    30401*r^4*s^2 - 38856*s^4 - 41794*r^2*s^4 - 891*r^4*s^4 + 20033*s^6 - 
    486*r^2*s^6 + 81*s^8)*HPL[{w1plus}, s])/(17496*(-r + s)^2*(r + s)^2) + 
 (Pi^2*(9 + 189*r^2 - 81*r^4 + 195*r^6 + 144*s - 128*r^2*s + 56*r^4*s + 
    66*r^6*s - 243*s^2 - 351*r^2*s^2 - 453*r^4*s^2 - 9*r^6*s^2 - 400*s^3 + 
    288*r^2*s^3 - 326*r^4*s^3 - 22*r^6*s^3 + 567*s^4 + 699*r^2*s^4 + 
    33*r^4*s^4 - 3*r^6*s^4 + 376*s^5 + 38*r^2*s^5 + 138*r^4*s^5 - 621*s^6 + 
    15*r^2*s^6 - 75*r^4*s^6 + 9*r^6*s^6 - 210*s^7 - 66*r^2*s^7 + 96*s^8 + 
    24*r^2*s^8 + 46*s^9)*HPL[{w1plus}, s])/(486*(r - s)^3*(r + s)^3) + 
 ((I/11664)*Pi*(9072 - 2232*r^2 + 2420*r^4 + 480*r^4*s - 17856*s^2 - 
    1276*r^2*s^2 + 63*r^4*s^2 - 960*r^2*s^3 - 352*r^4*s^3 + 9872*s^4 + 
    3726*r^2*s^4 - 4050*r^4*s^4 + 480*s^5 + 704*r^2*s^5 - 1845*s^6 + 
    2808*r^2*s^6 + 135*r^4*s^6 - 352*s^7 - 702*s^8 - 162*r^2*s^8 + 27*s^10)*
   HPL[{w1plus}, s])/((r - s)^2*(r + s)^2) + 
 ((8*I)/243)*Pi*s*s1*HPL[{w1plus}, s] + (32*s*HPL[{w1plus}, s])/(243*ubar) + 
 (((16*I)/243)*Pi*s*s1*HPL[{w1plus}, s])/ubar + 
 (64*s*zc*HPL[{w1plus}, s])/(243*ubar^2) + 
 (((32*I)/243)*Pi*s*s1*zc*HPL[{w1plus}, s])/ubar^2 + 
 (224*s*zc*HPL[{w1plus}, s])/(243*ubar) + (32*L*s*zc*HPL[{w1plus}, s])/
  (81*ubar) + (((64*I)/243)*Pi*s^2*zc*HPL[{w1plus}, s])/ubar + 
 (((16*I)/243)*Pi*s*s1*zc*HPL[{w1plus}, s])/ubar + 
 (128*s*zc^2*HPL[{w1plus}, s])/(243*ubar^2) + 
 (((64*I)/243)*Pi*s^2*zc^2*HPL[{w1plus}, s])/ubar^2 + 
 (4*s*(-15 + 11*s^2)*HPL[{0}, r]*HPL[{w1plus}, s])/729 - 
 (2*s*(36 - 45*r^2 - 7*s^2 + 19*r^2*s^2 - 3*s^4)*HPL[{0}, r]*
   HPL[{w1plus}, s])/(729*(-1 + r)*(1 + r)) + 
 ((I/243)*Pi*(9 - 27*r^2 + 84*r^4 - 54*r^6 - 12*r^6*s - 27*s^2 - 33*r^2*s^2 - 
    117*r^4*s^2 + 129*r^6*s^2 + 36*r^4*s^3 + 4*r^6*s^3 + 84*s^4 + 
    126*r^2*s^4 - 54*r^4*s^4 - 84*r^6*s^4 - 36*r^2*s^5 - 12*r^4*s^5 - 
    135*s^6 - 9*r^2*s^6 + 87*r^4*s^6 + 9*r^6*s^6 + 12*s^7 + 12*r^2*s^7 + 
    69*s^8 - 57*r^2*s^8 - 4*s^9)*HPL[{0}, r]*HPL[{w1plus}, s])/
  ((r - s)^3*(r + s)^3) + (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) - (16*L*s*(-3 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/243 + 
 ((I/243)*Pi*(-3 + 147*r^2 - 12*r^2*s - 138*s^2 - 6*r^2*s^2 + 12*s^3 + 
    4*r^2*s^3 - 3*s^4 + 3*r^2*s^4 - 4*s^5)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/((r - s)*(r + s)) + 
 (2*(-216*r^2 + 225*s^2 + 855*r^2*s^2 - 879*s^4 - 386*r^2*s^4 + 401*s^6)*
   HPL[{w1minus}, r]*HPL[{w1plus}, s])/(729*s*(-r + s)*(r + s)) + 
 (s*(135 - 558*r^2 + 612*r^4 - 1191*r^6 - 45*s^2 + 498*r^2*s^2 + 
    2406*r^4*s^2 + 427*r^6*s^2 - 84*s^4 - 3063*r^2*s^4 - 699*r^4*s^4 + 
    1038*s^6 + 831*r^2*s^6 - 27*r^4*s^6 - 280*s^8)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/(729*(r - s)^3*(r + s)^3) + 
 ((I/486)*Pi*(-270 + 222*r^2 - 12*r^4 - 36*r^6 + 12*r^6*s + 615*s^2 - 
    477*r^2*s^2 - 87*r^4*s^2 + 285*r^6*s^2 - 36*r^4*s^3 - 4*r^6*s^3 - 
    294*s^4 + 378*r^2*s^4 - 354*r^4*s^4 - 162*r^6*s^4 + 36*r^2*s^5 + 
    12*r^4*s^5 - 237*s^6 + 303*r^2*s^6 + 165*r^4*s^6 + 9*r^6*s^6 - 12*s^7 - 
    12*r^2*s^7 + 90*s^8 - 138*r^2*s^8 + 4*s^9)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/((r - s)^3*(r + s)^3) - ((14*I)/243)*Pi*s*(-3 + s^2)*
  HPL[{w1plus}, r]*HPL[{w1plus}, s] + (56*s1*HPL[{w1plus}, s1])/729 + 
 (16*L*s1*HPL[{w1plus}, s1])/243 + ((8*I)/243)*Pi*s*s1*HPL[{w1plus}, s1] - 
 (20*L*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus}, s1])/(729*(-1 + r)*(1 + r)) - 
 (28*(-15 + 4*r^2 + 11*s^2)*s1*HPL[{w1plus}, s1])/(2187*(-1 + r)*(1 + r)) + 
 (160*s1*HPL[{w1plus}, s1])/(729*ubar) + (32*L*s1*HPL[{w1plus}, s1])/
  (243*ubar) + (((16*I)/243)*Pi*s*s1*HPL[{w1plus}, s1])/ubar - 
 (8*L*s1*(2 + ubar)*HPL[{w1plus}, s1])/(729*ubar) - 
 (2*s1*(62 - 84*ubar + 9*ubar^2 + 19*ubar^3)*HPL[{w1plus}, s1])/
  (2187*(-1 + ubar)^2*ubar) + (64*s1*zc*HPL[{w1plus}, s1])/(243*ubar^2) + 
 (((32*I)/243)*Pi*s*s1*zc*HPL[{w1plus}, s1])/ubar^2 + 
 (32*s1*zc*HPL[{w1plus}, s1])/(243*ubar) + 
 (((16*I)/243)*Pi*s*s1*zc*HPL[{w1plus}, s1])/ubar - 
 (4*s1*(-39 + 23*ubar)*zc*HPL[{w1plus}, s1])/(729*(-1 + ubar)^2) + 
 (16*s1*zc^2*HPL[{w1plus}, s1])/(243*(-1 + ubar)^2) - 
 (8*s*s1*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/243 - 
 (16*s*s1*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(243*ubar) - 
 (32*s*s1*zc*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(243*ubar^2) - 
 (16*s*s1*zc*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(243*ubar) - 
 ((4*I)/729)*Pi*su*HPL[{w1plus}, su] - 
 (((64*I)/729)*Pi*su*zc*HPL[{w1plus}, su])/(-1 + ubar) + 
 (((16*I)/243)*Pi*su*zc^2*HPL[{w1plus}, su])/(-1 + ubar)^2 + 
 (8*su*HPL[{0}, r]*HPL[{w1plus}, su])/729 + 
 (128*su*zc*HPL[{0}, r]*HPL[{w1plus}, su])/(729*(-1 + ubar)) - 
 (32*su*zc^2*HPL[{0}, r]*HPL[{w1plus}, su])/(243*(-1 + ubar)^2) + 
 (4*su*HPL[{w1minus}, r]*HPL[{w1plus}, su])/729 + 
 (64*su*zc*HPL[{w1minus}, r]*HPL[{w1plus}, su])/(729*(-1 + ubar)) - 
 (16*su*zc^2*HPL[{w1minus}, r]*HPL[{w1plus}, su])/(243*(-1 + ubar)^2) - 
 ((20*I)/243)*L*Pi*s*(-3 + s^2)*HPL[{w2minus}, s] - 
 (38*Pi^2*s*(-3 + s^2)*HPL[{w2minus}, s])/243 + 
 (8*L*(-5 + 3*s^2)*HPL[{w2minus}, s])/729 - ((16*I)/729)*Pi*s*(-9 + 5*s^2)*
  HPL[{w2minus}, s] + (2*(-83 + 66*s^2)*HPL[{w2minus}, s])/2187 - 
 (4*L*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w2minus}, s])/
  (729*(-1 + r)*(1 + r)) + (2*Pi^2*(1 - 3*s + s^3)*HPL[{w2minus}, s])/243 + 
 ((4*I)/243)*L*Pi*(-2 - 27*s + 9*s^3)*HPL[{w2minus}, s] - 
 (2*(122 - 173*r^2 + 3*s^2 + 57*r^2*s^2 - 9*s^4)*HPL[{w2minus}, s])/
  (2187*(-1 + r)*(1 + r)) - 
 ((I/729)*Pi*s*(36 - 45*r^2 - 7*s^2 + 19*r^2*s^2 - 3*s^4)*HPL[{w2minus}, s])/
  ((-1 + r)*(1 + r)) + ((I/729)*Pi*(-20*r^4 + 27*s - 108*r^2*s - 144*r^4*s + 
    40*r^2*s^2 + 12*r^4*s^2 + 558*r^2*s^3 + 45*r^4*s^3 - 20*s^4 - 
    24*r^2*s^4 - 252*s^5 - 306*r^2*s^5 + 27*r^4*s^5 + 12*s^6 + 153*s^7)*
   HPL[{w2minus}, s])/((r - s)^2*(r + s)^2) - 
 (16*L*HPL[{0}, r]*HPL[{w2minus}, s])/243 + ((8*I)/243)*Pi*s*(-3 + s^2)*
  HPL[{0}, r]*HPL[{w2minus}, s] - 
 (8*(-5 + 3*s^2)*HPL[{0}, r]*HPL[{w2minus}, s])/729 + 
 (8*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0}, r]*HPL[{w2minus}, s])/
  (729*(-1 + r)*(1 + r)) - ((8*I)/243)*Pi*(-1 - 27*s + 9*s^3)*HPL[{0}, r]*
  HPL[{w2minus}, s] + (8*L*HPL[{w1minus}, r]*HPL[{w2minus}, s])/243 - 
 (4*(-1 + s)*(1 + s)*HPL[{w1minus}, r]*HPL[{w2minus}, s])/
  (243*(r - s)*(r + s)) - ((2*I)/243)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*
  HPL[{w2minus}, s] - (2*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w1minus}, r]*
   HPL[{w2minus}, s])/(729*(-1 + r)*(1 + r)) + 
 ((2*I)/243)*Pi*(-2 - 21*s + 7*s^3)*HPL[{w1minus}, r]*HPL[{w2minus}, s] - 
 ((2*I)/243)*Pi*(17 + 3*s^2)*HPL[{w1plus}, r]*HPL[{w2minus}, s] + 
 (38*HPL[{w2minus}, su])/2187 + (8*L*HPL[{w2minus}, su])/729 + 
 ((4*I)/729)*Pi*HPL[{w2minus}, su] + (188*zc*HPL[{w2minus}, su])/
  (729*(-1 + ubar)) - (16*zc^2*HPL[{w2minus}, su])/(243*(-1 + ubar)^2) + 
 (8*Pi^2*zc^2*HPL[{w2minus}, su])/(81*(-1 + ubar)^2) + 
 (16*Pi^2*zc^3*HPL[{w2minus}, su])/(243*(-1 + ubar)^3) - 
 (8*HPL[{0}, r]*HPL[{w2minus}, su])/729 + 
 (4*HPL[{w1minus}, r]*HPL[{w2minus}, su])/729 + 
 (((16*I)/81)*Pi*zc^2*HPL[{w1plus}, r]*HPL[{w2minus}, su])/(-1 + ubar)^2 + 
 (((32*I)/243)*Pi*zc^3*HPL[{w1plus}, r]*HPL[{w2minus}, su])/(-1 + ubar)^3 - 
 ((16*I)/243)*L*Pi*s*(-3 + s^2)*HPL[{w2plus}, s] + 
 (32*Pi^2*s*(-3 + s^2)*HPL[{w2plus}, s])/243 + 
 ((16*I)/729)*Pi*s*(-9 + 5*s^2)*HPL[{w2plus}, s] - 
 ((I/729)*Pi*s*(27 - 108*r^2 - 114*r^4 + 498*r^2*s^2 + 23*r^4*s^2 - 222*s^4 - 
    262*r^2*s^4 + 27*r^4*s^4 + 131*s^6)*HPL[{w2plus}, s])/
  ((-r + s)^2*(r + s)^2) + ((64*I)/243)*Pi*s*(-3 + s^2)*HPL[{0}, r]*
  HPL[{w2plus}, s] + ((16*I)/243)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*
  HPL[{w2plus}, s] + (16*L*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{w2plus}, s])/
  243 - (16*s*(-9 + 5*s^2)*HPL[{w1plus}, r]*HPL[{w2plus}, s])/729 + 
 (s*(27 - 108*r^2 - 114*r^4 + 498*r^2*s^2 + 23*r^4*s^2 - 222*s^4 - 
    262*r^2*s^4 + 27*r^4*s^4 + 131*s^6)*HPL[{w1plus}, r]*HPL[{w2plus}, s])/
  (729*(-r + s)^2*(r + s)^2) + ((4*I)/729)*Pi*su*HPL[{w2plus}, su] + 
 (((64*I)/729)*Pi*su*zc*HPL[{w2plus}, su])/(-1 + ubar) - 
 (((16*I)/243)*Pi*su*zc^2*HPL[{w2plus}, su])/(-1 + ubar)^2 - 
 (4*su*HPL[{w1plus}, r]*HPL[{w2plus}, su])/729 - 
 (64*su*zc*HPL[{w1plus}, r]*HPL[{w2plus}, su])/(729*(-1 + ubar)) + 
 (16*su*zc^2*HPL[{w1plus}, r]*HPL[{w2plus}, su])/(243*(-1 + ubar)^2) - 
 (Pi^2*(-81 - 44*r^2 + 213*r^4 + 251*s^2 - 112*r^2*s^2 - 789*r^4*s^2 + 
    466*r^6*s^2 - 137*s^4 + 794*r^2*s^4 - 353*r^4*s^4 - 280*r^6*s^4 - 
    359*s^6 + 200*r^2*s^6 + 281*r^4*s^6 + 30*r^6*s^6 + 110*s^8 - 190*r^2*s^8)*
   HPL[{w3minus}, r])/(3888*(r - s)^3*(r + s)^3) + 
 (Pi^2*(-81 - 116*r^2 + 241*r^4 - 20*r^6 - 432*r^6*s + 323*s^2 + 48*r^2*s^2 - 
    785*r^4*s^2 + 462*r^6*s^2 + 1296*r^4*s^3 + 144*r^6*s^3 - 325*s^4 + 
    630*r^2*s^4 - 313*r^4*s^4 - 280*r^6*s^4 - 1296*r^2*s^5 - 432*r^4*s^5 - 
    179*s^6 + 204*r^2*s^6 + 281*r^4*s^6 + 30*r^6*s^6 + 432*s^7 + 
    432*r^2*s^7 + 70*s^8 - 190*r^2*s^8 - 144*s^9)*HPL[{w3minus}, s])/
  (3888*(r - s)^3*(r + s)^3) + ((2*I)/27)*Pi*s*(-3 + s^2)*HPL[{0}, r]*
  HPL[{w3minus}, s] + (((2*I)/81)*Pi*(-1 + s)*s*(1 + s)*
   (-18 + 16*r^2 - 7*r^4 + 32*s^2 - 20*r^2*s^2 + 9*r^4*s^2 - 15*s^4 + 3*s^6)*
   HPL[{w1minus}, r]*HPL[{w3minus}, s])/((-r + s)^3*(r + s)^3) + 
 ((I/162)*Pi*(3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w1plus}, r]*HPL[{w3minus}, s])/((r - s)^3*(r + s)^3) + 
 (Pi^2*(3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w3plus}, r])/(324*(r - s)^3*(r + s)^3) - 
 (Pi^2*(9 - 27*r^2 + 84*r^4 + 6*r^6 - 36*s + 32*r^2*s - 14*r^4*s - 72*r^6*s - 
    27*s^2 - 33*r^2*s^2 - 297*r^4*s^2 + 141*r^6*s^2 + 100*s^3 - 72*r^2*s^3 + 
    248*r^4*s^3 + 24*r^6*s^3 + 84*s^4 + 306*r^2*s^4 - 90*r^4*s^4 - 
    84*r^6*s^4 - 94*s^5 - 176*r^2*s^5 - 90*r^4*s^5 - 195*s^6 + 27*r^2*s^6 + 
    87*r^4*s^6 + 9*r^6*s^6 + 108*s^7 + 72*r^2*s^7 + 57*s^8 - 57*r^2*s^8 - 
    30*s^9)*HPL[{w3plus}, s])/(972*(r - s)^3*(r + s)^3) - 
 ((I/162)*Pi*(3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*HPL[{0}, r]*
   HPL[{w3plus}, s])/((r - s)^3*(r + s)^3) - 
 ((I/324)*Pi*(-1 + s)*(1 + s)*(105 + 44*r^2 - 17*r^4 + 36*r^6 - 290*s^2 - 
    92*r^2*s^2 - 24*r^4*s^2 - 50*r^6*s^2 + 259*s^4 + 94*r^2*s^4 + 
    49*r^4*s^4 + 6*r^6*s^4 - 82*s^6 - 38*r^2*s^6)*HPL[{w1minus}, r]*
   HPL[{w3plus}, s])/((r - s)^3*(r + s)^3) - ((2*I)/27)*Pi*s*(-3 + s^2)*
  HPL[{w1plus}, r]*HPL[{w3plus}, s] + 
 (11*Pi^2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 
    9*r^2*s^4 - 10*s^6)*HPL[{w4minus}, s])/(486*(r - s)^2*(r + s)^2) + 
 (((2*I)/81)*Pi*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 
    5*r^4*s^2 + 3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w1minus}, r]*HPL[{w4minus}, s])/
  ((r - s)^3*(r + s)^3) - 
 (11*Pi^2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 
    5*r^4*s^2 + 3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w4plus}, s])/(486*(r - s)^3*(r + s)^3) - 
 (((2*I)/81)*Pi*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 
    9*r^2*s^4 - 10*s^6)*HPL[{w1minus}, r]*HPL[{w4plus}, s])/
  ((r - s)^2*(r + s)^2) - 
 (Pi^2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 
    9*r^2*s^4 - 10*s^6)*HPL[{w5minus}, s])/(486*(r - s)^2*(r + s)^2) + 
 (((2*I)/81)*Pi*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 
    5*r^4*s^2 + 3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w1minus}, r]*HPL[{w5minus}, s])/
  ((r - s)^3*(r + s)^3) + 
 (Pi^2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5plus}, s])/(486*(r - s)^3*(r + s)^3) - 
 (((2*I)/81)*Pi*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 
    9*r^2*s^4 - 10*s^6)*HPL[{w1minus}, r]*HPL[{w5plus}, s])/
  ((r - s)^2*(r + s)^2) + (16*HPL[{0, 0}, r])/729 + 
 (32*L*HPL[{0, 0}, r])/243 - ((16*I)/243)*Pi*s*(-3 + s^2)*HPL[{0, 0}, r] + 
 (16*(-5 + 3*s^2)*HPL[{0, 0}, r])/729 - 
 (16*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0, 0}, r])/
  (729*(-1 + r)*(1 + r)) + ((16*I)/243)*Pi*(-1 - 27*s + 9*s^3)*
  HPL[{0, 0}, r] - (16*HPL[{w1minus}, s]*HPL[{0, 0}, r])/243 + 
 (8*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{0, 0}, r])/243 + 
 (16*HPL[{w2minus}, s]*HPL[{0, 0}, r])/81 - ((256*I)/243)*Pi*s*(-3 + s^2)*
  HPL[{0, 0}, s] - (8*HPL[{0, w1minus}, r])/729 - 
 (16*L*HPL[{0, w1minus}, r])/243 + (8*(-1 + s)*(1 + s)*HPL[{0, w1minus}, r])/
  (243*(r - s)*(r + s)) + ((4*I)/243)*Pi*s*(-3 + s^2)*HPL[{0, w1minus}, r] + 
 (4*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0, w1minus}, r])/
  (729*(-1 + r)*(1 + r)) - 
 (((4*I)/243)*Pi*(-2*r^6 + 216*s - 192*r^2*s + 84*r^4*s - 75*r^6*s + 
    6*r^4*s^2 - 600*s^3 + 432*r^2*s^3 + 33*r^4*s^3 + 25*r^6*s^3 - 6*r^2*s^4 + 
    564*s^5 - 465*r^2*s^5 + 33*r^4*s^5 + 2*s^6 - 141*s^7 + 75*r^2*s^7 + 
    11*s^9)*HPL[{0, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (16*HPL[{w1minus}, s]*HPL[{0, w1minus}, r])/243 - 
 (((16*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus}, s]*HPL[{0, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (4*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{0, w1minus}, r])/243 + 
 (8*HPL[{w2minus}, s]*HPL[{0, w1minus}, r])/243 - 
 ((262*I)/243)*Pi*s*(-3 + s^2)*HPL[{0, w1minus}, s] + 
 (((2*I)/81)*Pi*s*(72 - 64*r^2 + 28*r^4 + 3*r^6 - 200*s^2 + 144*r^2*s^2 - 
    73*r^4*s^2 - r^6*s^2 + 188*s^4 - 71*r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 
    3*r^2*s^6 + 13*s^8)*HPL[{0, w1minus}, s])/((-r + s)^3*(r + s)^3) - 
 (128*HPL[{0, w1minus}, Sqrt[zc]])/(243*ubar) - 
 (128*zc^3*HPL[{0, w1minus}, Sqrt[zc]])/(243*ubar) + 
 (2*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*HPL[{0, w1plus}, r])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (16*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{0, w1plus}, r])/
  (243*(r - s)*(r + s)) + 
 (2*r*(-1 + s)*(1 + s)*(27 - 45*r^2 + 5*s^2 + 13*r^2*s^2)*
   HPL[{0, w1plus}, r])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 ((I/243)*Pi*(9 - 27*r^2 + 84*r^4 - 62*r^6 - 27*s^2 - 33*r^2*s^2 - 
    93*r^4*s^2 + 129*r^6*s^2 + 84*s^4 + 102*r^2*s^4 - 54*r^4*s^4 - 
    84*r^6*s^4 - 127*s^6 - 9*r^2*s^6 + 87*r^4*s^6 + 9*r^6*s^6 + 69*s^8 - 
    57*r^2*s^8)*HPL[{0, w1plus}, r])/((r - s)^3*(r + s)^3) - 
 (((32*I)/81)*Pi*zc^2*HPL[{0, w1plus}, r])/(-1 + ubar)^2 - 
 (((64*I)/243)*Pi*zc^3*HPL[{0, w1plus}, r])/(-1 + ubar)^3 - 
 (64*s*(-3 + s^2)*HPL[{w2plus}, s]*HPL[{0, w1plus}, r])/243 - 
 (16*s*HPL[{0, w1plus}, s])/81 - (64*L*s*(-3 + s^2)*HPL[{0, w1plus}, s])/
  243 + ((8*I)/243)*Pi*s*(-3 + s^2)*HPL[{0, w1plus}, s] - 
 ((4*I)/243)*Pi*(-3 + s^2)*(2 + s + 2*s^2)*HPL[{0, w1plus}, s] + 
 (4*(36*r^2 - 24*s^2 - 257*r^2*s^2 + 241*s^4 + 111*r^2*s^4 - 107*s^6)*
   HPL[{0, w1plus}, s])/(243*(r - s)*s*(r + s)) - 
 (2*s*(-216 + 165*r^2 - 312*r^4 + 411*s^2 + 276*r^2*s^2 + 158*r^4*s^2 - 
    468*s^4 - 133*r^2*s^4 + 119*s^6)*HPL[{0, w1plus}, s])/
  (243*(-r + s)^2*(r + s)^2) - 
 (2*(-72*r^2 + 81*s^2 + 846*r^2*s^2 - 870*s^4 - 412*r^2*s^4 + 427*s^6)*
   HPL[{0, w1plus}, s])/(243*s*(-r + s)*(r + s)) - 
 (32*s*zc*HPL[{0, w1plus}, s])/(81*ubar) - 
 (8*s*(-3 + s^2)*HPL[{0}, r]*HPL[{0, w1plus}, s])/243 - 
 (154*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, s])/243 + 
 (2*s*(216 - 192*r^2 + 84*r^4 - 39*r^6 - 600*s^2 + 432*r^2*s^2 - 75*r^4*s^2 + 
    13*r^6*s^2 + 564*s^4 - 357*r^2*s^4 + 69*r^4*s^4 - 177*s^6 + 39*r^2*s^6 + 
    23*s^8)*HPL[{w1minus}, r]*HPL[{0, w1plus}, s])/
  (243*(-r + s)^3*(r + s)^3) - (16*s1*HPL[{0, w1plus}, s1])/243 + 
 (40*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1])/(729*(-1 + r)*(1 + r)) - 
 (32*s1*HPL[{0, w1plus}, s1])/(243*ubar) + 
 (8*s1*(2 + ubar)*HPL[{0, w1plus}, s1])/(729*ubar) + 
 (256*zc^(3/2)*HPL[{0, w1plus}, Sqrt[zc]])/(243*ubar) - 
 ((4*I)/243)*Pi*s*(-3 + s^2)*HPL[{0, w2plus}, s] + 
 (4*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{0, w2plus}, s])/243 + 
 ((I/162)*Pi*(3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{0, w3plus}, r])/((r - s)^3*(r + s)^3) - 
 (8*HPL[{w1minus, 0}, r])/729 - (16*L*HPL[{w1minus, 0}, r])/243 + 
 (8*(-1 + s)*(1 + s)*HPL[{w1minus, 0}, r])/(243*(r - s)*(r + s)) + 
 ((4*I)/243)*Pi*s*(-3 + s^2)*HPL[{w1minus, 0}, r] + 
 (4*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w1minus, 0}, r])/
  (729*(-1 + r)*(1 + r)) - ((4*I)/243)*Pi*(-2 - 27*s + 9*s^3)*
  HPL[{w1minus, 0}, r] + (16*HPL[{w1minus}, s]*HPL[{w1minus, 0}, r])/243 + 
 (8*HPL[{w2minus}, s]*HPL[{w1minus, 0}, r])/243 + 
 (I/27)*Pi*s*(-3 + s^2)*HPL[{w1minus, 0}, r^2] - 
 ((262*I)/243)*Pi*s*(-3 + s^2)*HPL[{w1minus, 0}, s] + 
 (((2*I)/81)*Pi*s*(72 - 64*r^2 + 28*r^4 + 3*r^6 - 200*s^2 + 144*r^2*s^2 - 
    73*r^4*s^2 - r^6*s^2 + 188*s^4 - 71*r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 
    3*r^2*s^6 + 13*s^8)*HPL[{w1minus, 0}, s])/((-r + s)^3*(r + s)^3) - 
 (40*L*HPL[{w1minus, w1minus}, r])/243 - 
 (17*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, r])/(243*(r - s)^3*(r + s)^3) - 
 (I/243)*Pi*(-16 - 27*s + 9*s^3)*HPL[{w1minus, w1minus}, r] - 
 ((-6 + 196*r^2 - 163*r^4 - 184*s^2 + 112*r^2*s^2 + 18*r^4*s^2 + 45*s^4 - 
    18*r^2*s^4)*HPL[{w1minus, w1minus}, r])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - ((3240 - 5442*r^2 + 4333*r^4 - 4732*r^6 + 9*r^8 - 7572*s^2 + 
    6475*r^2*s^2 + 9650*r^4*s^2 - 741*r^6*s^2 - 36*r^8*s^2 + 8902*s^4 - 
    19600*r^2*s^4 + 3201*r^4*s^4 - 306*r^6*s^4 + 27*r^8*s^4 + 1182*s^6 + 
    1311*r^2*s^6 + 72*r^4*s^6 + 27*r^6*s^6)*HPL[{w1minus, w1minus}, r])/
  (5832*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 ((I/243)*Pi*(4*r^6 + 216*s - 192*r^2*s + 84*r^4*s - 189*r^6*s - 12*r^4*s^2 - 
    600*s^3 + 432*r^2*s^3 + 375*r^4*s^3 + 63*r^6*s^3 + 12*r^2*s^4 + 564*s^5 - 
    807*r^2*s^5 - 81*r^4*s^5 - 4*s^6 - 27*s^7 + 189*r^2*s^7 - 27*s^9)*
   HPL[{w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 ((-147 + 2*ubar)*HPL[{w1minus, w1minus}, r])/(729*ubar) - 
 (32*zc*HPL[{w1minus, w1minus}, r])/(81*ubar) - 
 (4*(30 - 65*ubar + 33*ubar^2)*zc^2*HPL[{w1minus, w1minus}, r])/
  (81*(-1 + ubar)^2*ubar) - (8*(1 + ubar)*zc^3*HPL[{w1minus, w1minus}, r])/
  (243*(-1 + ubar)^2*ubar) - 
 (20*HPL[{w1minus}, s]*HPL[{w1minus, w1minus}, r])/243 + 
 ((-108 + 109*r^2 - 67*r^4 + 34*r^6 + 260*s^2 - 173*r^2*s^2 + 2*r^4*s^2 + 
    47*r^6*s^2 - 201*s^4 + 136*r^2*s^4 - 123*r^4*s^4 - 28*r^6*s^4 + 14*s^6 + 
    115*r^2*s^6 + 20*r^4*s^6 + 3*r^6*s^6 - 21*s^8 - 19*r^2*s^8)*
   HPL[{w1minus}, s]*HPL[{w1minus, w1minus}, r])/(324*(r - s)^3*(r + s)^3) - 
 (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r])/27 - 
 (2*s*(-54 + 48*r^2 - 21*r^4 - 15*r^6 + 150*s^2 - 108*r^2*s^2 + 93*r^4*s^2 + 
    5*r^6*s^2 - 141*s^4 + 15*r^2*s^4 - 42*r^4*s^4 + 69*s^6 + 15*r^2*s^6 - 
    14*s^8)*HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r])/
  (243*(r - s)^3*(r + s)^3) + 
 (16*HPL[{w2minus}, s]*HPL[{w1minus, w1minus}, r])/243 - 
 ((-108 - 35*r^2 - 11*r^4 - 38*r^6 + 404*s^2 + 147*r^2*s^2 + 106*r^4*s^2 + 
    39*r^6*s^2 - 577*s^4 - 288*r^2*s^4 - 43*r^4*s^4 - 28*r^6*s^4 + 406*s^6 + 
    123*r^2*s^6 + 20*r^4*s^6 + 3*r^6*s^6 - 101*s^8 - 19*r^2*s^8)*
   HPL[{w3minus}, s]*HPL[{w1minus, w1minus}, r])/(324*(r - s)^3*(r + s)^3) - 
 (s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w3plus}, s]*HPL[{w1minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 ((18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w4minus}, s]*HPL[{w1minus, w1minus}, r])/
  (81*(r - s)^2*(r + s)^2) + 
 (s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4plus}, s]*HPL[{w1minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 ((18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w5minus}, s]*HPL[{w1minus, w1minus}, r])/
  (81*(r - s)^2*(r + s)^2) + 
 (s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5plus}, s]*HPL[{w1minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 ((I/81)*Pi*(-1 + s)*s*(1 + s)*(-18 + 16*r^2 - 7*r^4 + 32*s^2 - 20*r^2*s^2 + 
    9*r^4*s^2 - 15*s^4 + 3*s^6)*HPL[{w1minus, w1minus}, r^2])/
  ((-r + s)^3*(r + s)^3) + ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus}, r]*HPL[{w1minus, w1minus}, r^2])/
  ((r - s)^3*(r + s)^3) - ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r^2])/
  ((r - s)^3*(r + s)^3) + (16*L*HPL[{w1minus, w1minus}, s])/243 + 
 (11*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, s])/(243*(r - s)^3*(r + s)^3) + 
 ((56*I)/243)*Pi*s*(-3 + s^2)*HPL[{w1minus, w1minus}, s] - 
 (I/243)*Pi*(-4 - 699*s + 233*s^3)*HPL[{w1minus, w1minus}, s] + 
 ((12 - 61*r^2 + 49*s^2 + 24*r^2*s^2 - 24*s^4)*HPL[{w1minus, w1minus}, s])/
  (1458*(r - s)*(r + s)) - 
 ((-4 + 31*r^2 - 35*r^4 - 23*s^2 + 15*r^2*s^2 + 24*r^4*s^2 + 16*s^4 - 
    24*r^2*s^4)*HPL[{w1minus, w1minus}, s])/(486*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - ((I/243)*Pi*(4*r^6 + 432*s - 384*r^2*s + 168*r^4*s - 51*r^6*s - 
    12*r^4*s^2 - 1200*s^3 + 864*r^2*s^3 - 231*r^4*s^3 + 17*r^6*s^3 + 
    12*r^2*s^4 + 1128*s^5 - 633*r^2*s^5 + 165*r^4*s^5 - 4*s^6 - 381*s^7 + 
    51*r^2*s^7 + 55*s^9)*HPL[{w1minus, w1minus}, s])/((r - s)^3*(r + s)^3) - 
 (8*HPL[{0}, r]*HPL[{w1minus, w1minus}, s])/243 + 
 (4*HPL[{w1minus}, r]*HPL[{w1minus, w1minus}, s])/243 - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w1minus}, s])/
  (81*(r - s)^3*(r + s)^3) + (4*HPL[{w1minus, w1minus}, su])/729 + 
 ((I/54)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1minus, w1plus}, r])/((r - s)*(r + s)) + 
 (2*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1minus, w1plus}, r])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (8*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{w1minus, w1plus}, r])/
  (243*(r - s)*(r + s)) + 
 (2*r*(-1 + s)*(1 + s)*(27 - 45*r^2 + 5*s^2 + 13*r^2*s^2)*
   HPL[{w1minus, w1plus}, r])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 ((I/162)*Pi*(-27 - 17*r^2 + 98*s^2 - 50*r^2*s^2 - 31*s^4 + 27*r^2*s^4)*
   HPL[{w1minus, w1plus}, r])/((r - s)*(r + s)) - 
 (16*s*(-3 + s^2)*HPL[{w2plus}, s]*HPL[{w1minus, w1plus}, r])/243 + 
 ((I/81)*Pi*(-1 + s)*s*(1 + s)*(-18 + 16*r^2 - 7*r^4 + 32*s^2 - 20*r^2*s^2 + 
    9*r^4*s^2 - 15*s^4 + 3*s^6)*HPL[{w1minus, w1plus}, r^2])/
  ((-r + s)^3*(r + s)^3) + ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus}, r]*HPL[{w1minus, w1plus}, r^2])/
  ((r - s)^3*(r + s)^3) - ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus}, s]*HPL[{w1minus, w1plus}, r^2])/
  ((r - s)^3*(r + s)^3) - (8*s*HPL[{w1minus, w1plus}, s])/81 - 
 (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (32*L*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s])/243 + 
 (2*(36*r^2 - 24*s^2 - 257*r^2*s^2 + 241*s^4 + 111*r^2*s^4 - 107*s^6)*
   HPL[{w1minus, w1plus}, s])/(243*(r - s)*s*(r + s)) - 
 ((I/486)*Pi*(3 - 63*r^2 - 24*r^2*s + 54*s^2 + 6*r^2*s^2 + 24*s^3 + 
    8*r^2*s^3 + 3*s^4 + 9*r^2*s^4 - 8*s^5 - 12*s^6)*
   HPL[{w1minus, w1plus}, s])/((r - s)*(r + s)) - 
 ((-216*r^2 + 216*r^4 + 252*s^2 + 2961*r^2*s^2 - 3222*r^4*s^2 - 3309*s^4 + 
    1750*r^2*s^4 + 1580*r^4*s^4 + 1628*s^6 - 1643*r^2*s^6 + 3*s^8)*
   HPL[{w1minus, w1plus}, s])/(729*(-1 + r)*(1 + r)*(r - s)*s*(r + s)) - 
 (s*(-270 + 2763*r^2 - 2007*r^4 + 2838*r^6 - 1557*s^2 - 3777*r^2*s^2 - 
    3972*r^4*s^2 - 1580*r^6*s^2 + 3732*s^4 + 6885*r^2*s^4 + 2043*r^4*s^4 + 
    54*r^6*s^4 - 4131*s^6 - 1935*r^2*s^6 + 914*s^8)*
   HPL[{w1minus, w1plus}, s])/(1458*(-r + s)^3*(r + s)^3) - 
 ((I/162)*Pi*(-93 + 155*r^2 - 87*r^4 + 89*r^6 + 12*r^6*s + 142*s^2 - 
    254*r^2*s^2 - 102*r^4*s^2 + 6*r^6*s^2 - 36*r^4*s^3 - 4*r^6*s^3 + 35*s^4 + 
    275*r^2*s^4 - 71*r^4*s^4 + r^6*s^4 + 36*r^2*s^5 + 12*r^4*s^5 - 196*s^6 + 
    112*r^2*s^6 - 28*r^4*s^6 - 12*s^7 - 12*r^2*s^7 + 16*s^8 + 4*s^9)*
   HPL[{w1minus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 (16*s*zc*HPL[{w1minus, w1plus}, s])/(81*ubar) - 
 (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 (83*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w1plus}, s])/243 + 
 (s*(216 - 192*r^2 + 84*r^4 - 21*r^6 - 600*s^2 + 432*r^2*s^2 - 129*r^4*s^2 + 
    7*r^6*s^2 + 564*s^4 - 303*r^2*s^4 + 87*r^4*s^4 - 195*s^6 + 21*r^2*s^6 + 
    29*s^8)*HPL[{w1minus}, r]*HPL[{w1minus, w1plus}, s])/
  (243*(-r + s)^3*(r + s)^3) - (8*s1*HPL[{w1minus, w1plus}, s1])/243 + 
 (20*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus}, s1])/
  (729*(-1 + r)*(1 + r)) - (16*s1*HPL[{w1minus, w1plus}, s1])/(243*ubar) + 
 (4*s1*(2 + ubar)*HPL[{w1minus, w1plus}, s1])/(729*ubar) - 
 (16*L*HPL[{w1minus, w2minus}, s])/243 + 
 (4*(-1 + s)*(1 + s)*HPL[{w1minus, w2minus}, s])/(243*(r - s)*(r + s)) + 
 ((22*I)/243)*Pi*s*(-3 + s^2)*HPL[{w1minus, w2minus}, s] + 
 (4*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w1minus, w2minus}, s])/
  (729*(-1 + r)*(1 + r)) - ((4*I)/243)*Pi*(-1 - 27*s + 9*s^3)*
  HPL[{w1minus, w2minus}, s] + (8*HPL[{0}, r]*HPL[{w1minus, w2minus}, s])/
  243 - (8*HPL[{w1minus}, r]*HPL[{w1minus, w2minus}, s])/243 - 
 (4*HPL[{w1minus, w2minus}, su])/729 + ((14*I)/243)*Pi*s*(-3 + s^2)*
  HPL[{w1minus, w2plus}, s] - (14*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w1minus, w2plus}, s])/243 - 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3minus}, r])/(486*(r - s)^3*(r + s)^3) + 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3minus}, s])/(486*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w3minus}, s])/
  (81*(r - s)^3*(r + s)^3) + 
 ((I/324)*Pi*(-105 + 28*r^2 - 11*r^4 - 16*r^6 + 323*s^2 - 24*r^2*s^2 + 
    3*r^4*s^2 + 90*r^6*s^2 - 361*s^4 - 22*r^2*s^4 - 113*r^4*s^4 - 
    56*r^6*s^4 + 161*s^6 + 128*r^2*s^6 + 49*r^4*s^6 + 6*r^6*s^6 - 42*s^8 - 
    38*r^2*s^8)*HPL[{w1minus, w3plus}, r])/((r - s)^3*(r + s)^3) - 
 (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w3plus}, s])/((r - s)^3*(r + s)^3) + 
 (11*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4minus}, r])/(243*(r - s)^3*(r + s)^3) - 
 (11*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4minus}, s])/(243*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w4minus}, s])/
  (81*(r - s)^3*(r + s)^3) + (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w4plus}, s])/
  ((r - s)^3*(r + s)^3) - (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w5minus}, r])/(243*(r - s)^3*(r + s)^3) + 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w5minus}, s])/(243*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w5minus}, s])/
  (81*(r - s)^3*(r + s)^3) + (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w5plus}, s])/
  ((r - s)^3*(r + s)^3) - ((I/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1plus, 0}, r])/((r - s)*(r + s)) + 
 (((8*I)/243)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, 0}, r])/((r - s)*(r + s)) - 
 ((I/81)*Pi*(3 - 9*r^2 + r^4 - 35*r^6 - 9*s^2 + 43*r^2*s^2 + 93*r^4*s^2 - 
    7*r^6*s^2 + s^4 - 171*r^2*s^4 + 51*r^4*s^4 - r^6*s^4 + 53*s^6 + 
    9*r^2*s^6 - 25*r^4*s^6 + 3*r^6*s^6 - 8*s^8 + 8*r^2*s^8)*
   HPL[{w1plus, 0}, r])/((r - s)^3*(r + s)^3) - 
 (I/27)*Pi*s*(-3 + s^2)*HPL[{w1plus, 0}, r^2] - 
 (((8*I)/243)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, 0}, s])/((r - s)*(r + s)) - 
 ((I/243)*Pi*(-9 + 345*r^2 - 318*s^2 - 26*r^2*s^2 - s^4 + r^2*s^4 + 8*s^6)*
   HPL[{w1plus, 0}, s])/((r - s)*(r + s)) + 
 ((I/81)*Pi*(72 - 55*r^2 + 83*r^4 - 161*s^2 - 29*r^2*s^2 - 46*r^4*s^2 + 
    162*s^4 - 17*r^2*s^4 + 27*r^4*s^4 - 9*s^6 - 27*r^2*s^6)*
   HPL[{w1plus, 0}, s])/((r - s)^2*(r + s)^2) + 
 (((8*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, 0}, s])/((r - s)^3*(r + s)^3) + 
 (8*Sqrt[1 - r^2]*(-1 + s)*(1 + s)*(9 + r^2 - 16*s^2 + 3*r^2*s^2 + 3*s^4)*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*(r - s)^2*(r + s)^2) + 
 (32*zc^(3/2)*HPL[{w1plus, 0}, Sqrt[zc]])/243 + 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w4minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(r - s)^2*(r + s)^2) - 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4plus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/(81*(r - s)^3*(r + s)^3) - 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w5minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(r - s)^2*(r + s)^2) + 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5plus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4minus}, r]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w4minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w5minus}, r]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w5minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(r - s)^3*(r + s)^3) - ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1plus, w1minus}, r])/((r - s)*(r + s)) - 
 (2*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1minus}, r])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((4*I)/243)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1minus}, r])/((r - s)*(r + s)) - 
 (r*(-1 + s)*(1 + s)*(45 - 108*r^2 + 151*r^4 - 241*r^6 + 45*r^8 - 93*s^2 + 
    59*r^2*s^2 + 366*r^4*s^2 - 8*r^6*s^2 + 132*s^4 - 434*r^2*s^4 - 
    13*r^4*s^4 - 9*r^6*s^4 + 39*s^6 + 69*r^2*s^6)*HPL[{w1plus, w1minus}, r])/
  (243*(-1 + r)*(1 + r)*(r - s)^3*(r + s)^3) - 
 ((I/972)*Pi*(-315 + 84*r^2 - 141*r^4 - 76*r^6 + 969*s^2 + 144*r^2*s^2 + 
    417*r^4*s^2 + 78*r^6*s^2 - 1191*s^4 - 798*r^2*s^4 - 87*r^4*s^4 - 
    60*r^6*s^4 + 835*s^6 + 456*r^2*s^6 - 69*r^4*s^6 + 18*r^6*s^6 - 258*s^8 - 
    6*r^2*s^8)*HPL[{w1plus, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (2*r*(-81 + 223*ubar - 213*ubar^2 + 69*ubar^3)*HPL[{w1plus, w1minus}, r])/
  (729*(-1 + ubar)^3*ubar) - (4*r*(-63 + 259*ubar - 267*ubar^2 + 87*ubar^3)*
   zc*HPL[{w1plus, w1minus}, r])/(729*(-1 + ubar)^3*ubar) - 
 (16*r*zc^2*HPL[{w1plus, w1minus}, r])/(243*(-1 + ubar)^3) + 
 (16*s*(-3 + s^2)*HPL[{w2plus}, s]*HPL[{w1plus, w1minus}, r])/81 - 
 ((I/81)*Pi*(-1 + s)*s*(1 + s)*(-18 + 16*r^2 - 7*r^4 + 32*s^2 - 20*r^2*s^2 + 
    9*r^4*s^2 - 15*s^4 + 3*s^6)*HPL[{w1plus, w1minus}, r^2])/
  ((-r + s)^3*(r + s)^3) - ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus}, r]*HPL[{w1plus, w1minus}, r^2])/
  ((r - s)^3*(r + s)^3) + ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus}, s]*HPL[{w1plus, w1minus}, r^2])/
  ((r - s)^3*(r + s)^3) - (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w1minus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*s*(-15*r^2 + 12*s^2 + 11*r^2*s^2 - 8*s^4)*HPL[{w1plus, w1minus}, s])/
  (729*(r - s)*(r + s)) - (s*(-27 + 18*r^2 + 10*s^2 + 2*r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1minus}, s])/(729*(-1 + r)*(1 + r)) - 
 (((4*I)/243)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1minus}, s])/((r - s)*(r + s)) - 
 ((I/243)*Pi*(-6 + 231*r^2 - 6*r^2*s - 213*s^2 - 42*r^2*s^2 + 6*s^3 + 
    2*r^2*s^3 + 24*s^4 + 15*r^2*s^4 - 2*s^5 - 9*s^6)*
   HPL[{w1plus, w1minus}, s])/((r - s)*(r + s)) + 
 ((I/972)*Pi*(243 + 234*r^2 - 201*r^4 + 388*r^6 - 24*r^6*s - 963*s^2 - 
    408*r^2*s^2 - 639*r^4*s^2 - 198*r^6*s^2 + 72*r^4*s^3 + 8*r^6*s^3 + 
    1257*s^4 + 1134*r^2*s^4 + 153*r^4*s^4 + 96*r^6*s^4 - 72*r^2*s^5 - 
    24*r^4*s^5 - 901*s^6 - 204*r^2*s^6 - 225*r^4*s^6 + 18*r^6*s^6 + 24*s^7 + 
    24*r^2*s^7 + 60*s^8 + 156*r^2*s^8 - 8*s^9)*HPL[{w1plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) + (4*s*(-3 + s^2)*HPL[{0}, r]*
   HPL[{w1plus, w1minus}, s])/243 + 
 (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (4*su*HPL[{w1plus, w1minus}, su])/729 + 
 (64*su*zc*HPL[{w1plus, w1minus}, su])/(729*(-1 + ubar)) - 
 (16*su*zc^2*HPL[{w1plus, w1minus}, su])/(243*(-1 + ubar)^2) - 
 (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1plus}, r])/(243*(r - s)^3*(r + s)^3) - 
 (L*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1plus}, r])/(81*(r - s)*(r + s)) + 
 (4*L*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1plus}, r])/(243*(r - s)*(r + s)) - 
 ((-1 + s)*(1 + s)*(10 - 607*r^2 + 768*r^4 + 45*r^6 + 495*s^2 - 540*r^2*s^2 - 
    189*r^4*s^2 + 18*r^6*s^2)*HPL[{w1plus, w1plus}, r])/
  (1944*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (2*(-9 - 62*r^2 - 9*r^4 + 89*s^2 + 30*r^2*s^2 + 9*r^4*s^2 - 48*s^4)*
   HPL[{w1plus, w1plus}, r])/(729*(r - s)*(r + s)) - 
 (L*(-27 - 37*r^2 + 118*s^2 - 54*r^2*s^2 - 27*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, w1plus}, r])/(243*(r - s)*(r + s)) - 
 ((-81 + 153*r^2 + 173*r^4 - 29*r^6 + 225*s^2 - 1291*r^2*s^2 + 715*r^4*s^2 - 
    297*r^6*s^2 + 443*s^4 + 313*r^2*s^4 - 279*r^4*s^4 + 171*r^6*s^4 - 
    459*s^6 + 441*r^2*s^6 - 225*r^4*s^6 + 27*r^6*s^6)*
   HPL[{w1plus, w1plus}, r])/(1458*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 ((-27 + 4*ubar)*HPL[{w1plus, w1plus}, r])/(729*ubar) - 
 (2*(-19 + 27*ubar)*zc^2*HPL[{w1plus, w1plus}, r])/(81*(-1 + ubar)*ubar) + 
 (16*(7 - 17*ubar + 8*ubar^2)*zc^3*HPL[{w1plus, w1plus}, r])/
  (243*(-1 + ubar)^2*ubar) + 
 ((9 - 27*r^2 + 84*r^4 - 62*r^6 - 27*s^2 - 33*r^2*s^2 - 93*r^4*s^2 + 
    129*r^6*s^2 + 84*s^4 + 102*r^2*s^4 - 54*r^4*s^4 - 84*r^6*s^4 - 127*s^6 - 
    9*r^2*s^6 + 87*r^4*s^6 + 9*r^6*s^6 + 69*s^8 - 57*r^2*s^8)*
   HPL[{w1minus}, s]*HPL[{w1plus, w1plus}, r])/(486*(r - s)^3*(r + s)^3) + 
 (16*zc^2*HPL[{w1minus}, su]*HPL[{w1plus, w1plus}, r])/(81*(-1 + ubar)^2) + 
 (32*zc^3*HPL[{w1minus}, su]*HPL[{w1plus, w1plus}, r])/(243*(-1 + ubar)^3) + 
 (14*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{w1plus, w1plus}, r])/243 + 
 (2*(17 + 3*s^2)*HPL[{w2minus}, s]*HPL[{w1plus, w1plus}, r])/243 - 
 (16*zc^2*HPL[{w2minus}, su]*HPL[{w1plus, w1plus}, r])/(81*(-1 + ubar)^2) - 
 (32*zc^3*HPL[{w2minus}, su]*HPL[{w1plus, w1plus}, r])/(243*(-1 + ubar)^3) - 
 ((3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w3minus}, s]*HPL[{w1plus, w1plus}, r])/(162*(r - s)^3*(r + s)^3) + 
 (2*s*(-3 + s^2)*HPL[{w3plus}, s]*HPL[{w1plus, w1plus}, r])/27 - 
 ((I/81)*Pi*(-1 + s)*s*(1 + s)*(-18 + 16*r^2 - 7*r^4 + 32*s^2 - 20*r^2*s^2 + 
    9*r^4*s^2 - 15*s^4 + 3*s^6)*HPL[{w1plus, w1plus}, r^2])/
  ((-r + s)^3*(r + s)^3) - ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus}, r]*HPL[{w1plus, w1plus}, r^2])/
  ((r - s)^3*(r + s)^3) + ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus}, s]*HPL[{w1plus, w1plus}, r^2])/
  ((r - s)^3*(r + s)^3) - (16*s^2*HPL[{w1plus, w1plus}, s])/243 + 
 (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1plus}, s])/(243*(r - s)^3*(r + s)^3) + 
 ((94*I)/243)*Pi*s*(-3 + s^2)*HPL[{w1plus, w1plus}, s] - 
 (L*(-1 + 49*r^2 - 46*s^2 - 2*r^2*s^2 - s^4 + r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(81*(r - s)*(r + s)) - 
 (4*L*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(243*(r - s)*(r + s)) - 
 (2*(-9 - 151*r^2 + 178*s^2 + 78*r^2*s^2 - 105*s^4 + 9*r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(729*(r - s)*(r + s)) + 
 (L*(-27 + 43*r^2 + 38*s^2 - 54*r^2*s^2 - 27*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(243*(r - s)*(r + s)) + 
 ((20 - 8444*r^2 + 8220*s^2 + 3317*r^2*s^2 - 2861*s^4 + 370*r^2*s^4 - 
    658*s^6 + 45*r^2*s^6 - 9*s^8)*HPL[{w1plus, w1plus}, s])/
  (3888*(r - s)*(r + s)) + 
 (((2*I)/243)*Pi*(2*r^6 + 54*s - 48*r^2*s + 21*r^4*s - 9*r^6*s - 6*r^4*s^2 - 
    150*s^3 + 108*r^2*s^3 - 21*r^4*s^3 + 3*r^6*s^3 + 6*r^2*s^4 + 141*s^5 - 
    87*r^2*s^5 + 18*r^4*s^5 - 2*s^6 - 45*s^7 + 9*r^2*s^7 + 6*s^9)*
   HPL[{w1plus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 ((9072 - 2232*r^2 + 2420*r^4 - 17856*s^2 - 1276*r^2*s^2 + 63*r^4*s^2 + 
    9872*s^4 + 3726*r^2*s^4 - 4050*r^4*s^4 - 1845*s^6 + 2808*r^2*s^6 + 
    135*r^4*s^6 - 702*s^8 - 162*r^2*s^8 + 27*s^10)*HPL[{w1plus, w1plus}, s])/
  (11664*(r - s)^2*(r + s)^2) - (64*s^2*zc*HPL[{w1plus, w1plus}, s])/
  (243*ubar) - (64*s^2*zc^2*HPL[{w1plus, w1plus}, s])/(243*ubar^2) - 
 (8*HPL[{0}, r]*HPL[{w1plus, w1plus}, s])/243 - 
 ((-1 + 49*r^2 - 46*s^2 - 2*r^2*s^2 - s^4 + r^2*s^4)*HPL[{w1minus}, r]*
   HPL[{w1plus, w1plus}, s])/(81*(r - s)*(r + s)) + 
 ((279 - 249*r^2 + 96*r^4 - 26*r^6 - 642*s^2 + 444*r^2*s^2 - 6*r^4*s^2 - 
    156*r^6*s^2 + 378*s^4 - 276*r^2*s^4 + 300*r^4*s^4 + 78*r^6*s^4 + 
    110*s^6 - 312*r^2*s^6 - 78*r^4*s^6 - 21*s^8 + 81*r^2*s^8)*
   HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, s])/(486*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) - (((16*I)/81)*Pi*zc^2*HPL[{w1plus, w1plus}, su])/
  (-1 + ubar)^2 - (((32*I)/243)*Pi*zc^3*HPL[{w1plus, w1plus}, su])/
  (-1 + ubar)^3 + (32*zc^2*HPL[{0}, r]*HPL[{w1plus, w1plus}, su])/
  (81*(-1 + ubar)^2) + (64*zc^3*HPL[{0}, r]*HPL[{w1plus, w1plus}, su])/
  (243*(-1 + ubar)^3) + (16*zc^2*HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, su])/
  (81*(-1 + ubar)^2) + (32*zc^3*HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, su])/
  (243*(-1 + ubar)^3) + ((I/162)*Pi*(3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 
    11*r^2*s^2 - 99*r^4*s^2 + 47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 
    30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 
    19*s^8 - 19*r^2*s^8)*HPL[{w1plus, w2minus}, r])/((r - s)^3*(r + s)^3) - 
 (2*s*(-15 + 11*s^2)*HPL[{w1plus, w2minus}, s])/729 + 
 (s*(36 - 45*r^2 - 7*s^2 + 19*r^2*s^2 - 3*s^4)*HPL[{w1plus, w2minus}, s])/
  (729*(-1 + r)*(1 + r)) - 
 ((I/486)*Pi*(9 - 27*r^2 + 84*r^4 - 54*r^6 - 12*r^6*s - 27*s^2 - 33*r^2*s^2 - 
    117*r^4*s^2 + 129*r^6*s^2 + 36*r^4*s^3 + 4*r^6*s^3 + 84*s^4 + 
    126*r^2*s^4 - 54*r^4*s^4 - 84*r^6*s^4 - 36*r^2*s^5 - 12*r^4*s^5 - 
    135*s^6 - 9*r^2*s^6 + 87*r^4*s^6 + 9*r^6*s^6 + 12*s^7 + 12*r^2*s^7 + 
    69*s^8 - 57*r^2*s^8 - 4*s^9)*HPL[{w1plus, w2minus}, s])/
  ((r - s)^3*(r + s)^3) - (4*s*(-3 + s^2)*HPL[{0}, r]*
   HPL[{w1plus, w2minus}, s])/243 + 
 (2*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w2minus}, s])/243 - 
 (4*su*HPL[{w1plus, w2minus}, su])/729 - 
 (64*su*zc*HPL[{w1plus, w2minus}, su])/(729*(-1 + ubar)) + 
 (16*su*zc^2*HPL[{w1plus, w2minus}, su])/(243*(-1 + ubar)^2) - 
 ((I/162)*Pi*(-1 + s)*(1 + s)*(-3 + 9*r^2 - 28*r^4 + 18*r^6 + 6*s^2 + 
    20*r^2*s^2 + 11*r^4*s^2 - 25*r^6*s^2 - 22*s^4 - 22*r^2*s^4 + 29*r^4*s^4 + 
    3*r^6*s^4 + 23*s^6 - 19*r^2*s^6)*HPL[{w1plus, w2plus}, r])/
  ((r - s)^3*(r + s)^3) + 
 ((I/486)*Pi*(9 - 27*r^2 + 84*r^4 - 62*r^6 - 27*s^2 - 33*r^2*s^2 - 
    93*r^4*s^2 + 129*r^6*s^2 + 84*s^4 + 102*r^2*s^4 - 54*r^4*s^4 - 
    84*r^6*s^4 - 127*s^6 - 9*r^2*s^6 + 87*r^4*s^6 + 9*r^6*s^6 + 69*s^8 - 
    57*r^2*s^8)*HPL[{w1plus, w2plus}, s])/((r - s)^3*(r + s)^3) - 
 ((9 - 27*r^2 + 84*r^4 - 62*r^6 - 27*s^2 - 33*r^2*s^2 - 93*r^4*s^2 + 
    129*r^6*s^2 + 84*s^4 + 102*r^2*s^4 - 54*r^4*s^4 - 84*r^6*s^4 - 127*s^6 - 
    9*r^2*s^6 + 87*r^4*s^6 + 9*r^6*s^6 + 69*s^8 - 57*r^2*s^8)*
   HPL[{w1plus}, r]*HPL[{w1plus, w2plus}, s])/(486*(r - s)^3*(r + s)^3) + 
 (((16*I)/81)*Pi*zc^2*HPL[{w1plus, w2plus}, su])/(-1 + ubar)^2 + 
 (((32*I)/243)*Pi*zc^3*HPL[{w1plus, w2plus}, su])/(-1 + ubar)^3 - 
 (16*zc^2*HPL[{w1plus}, r]*HPL[{w1plus, w2plus}, su])/(81*(-1 + ubar)^2) - 
 (32*zc^3*HPL[{w1plus}, r]*HPL[{w1plus, w2plus}, su])/(243*(-1 + ubar)^3) - 
 ((I/162)*Pi*(3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w1plus, w3minus}, r])/((r - s)^3*(r + s)^3) - 
 (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w3minus}, s])/((r - s)^3*(r + s)^3) - 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3plus}, r])/(486*(r - s)^3*(r + s)^3) + 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3plus}, s])/(486*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w3plus}, s])/
  (81*(r - s)^3*(r + s)^3) + (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w4minus}, s])/
  ((r - s)^3*(r + s)^3) + (11*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w4plus}, r])/(243*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w4plus}, r])/
  (81*(r - s)^3*(r + s)^3) - (11*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w4plus}, s])/(243*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w4plus}, s])/
  (81*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w4plus}, s])/
  (81*(r - s)^3*(r + s)^3) + (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w5minus}, s])/
  ((r - s)^3*(r + s)^3) - (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w5plus}, r])/(243*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w5plus}, r])/
  (81*(r - s)^3*(r + s)^3) + (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w5plus}, s])/(243*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w5plus}, s])/
  (81*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w5plus}, s])/
  (81*(r - s)^3*(r + s)^3) - (16*L*HPL[{w2minus, w1minus}, s])/243 + 
 (4*(-1 + s)*(1 + s)*HPL[{w2minus, w1minus}, s])/(243*(r - s)*(r + s)) + 
 ((22*I)/243)*Pi*s*(-3 + s^2)*HPL[{w2minus, w1minus}, s] + 
 (4*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w2minus, w1minus}, s])/
  (729*(-1 + r)*(1 + r)) - ((2*I)/243)*Pi*(-2 - 75*s + 25*s^3)*
  HPL[{w2minus, w1minus}, s] + (8*HPL[{0}, r]*HPL[{w2minus, w1minus}, s])/
  243 - (8*HPL[{w1minus}, r]*HPL[{w2minus, w1minus}, s])/243 - 
 (4*HPL[{w2minus, w1minus}, su])/729 - 
 (16*L*s*(-3 + s^2)*HPL[{w2minus, w1plus}, s])/243 + 
 (16*s*(-9 + 5*s^2)*HPL[{w2minus, w1plus}, s])/729 - 
 ((2*I)/243)*Pi*(-15 - 3*s - 3*s^2 + s^3)*HPL[{w2minus, w1plus}, s] + 
 (s*(36 - 45*r^2 - 7*s^2 + 19*r^2*s^2 - 3*s^4)*HPL[{w2minus, w1plus}, s])/
  (729*(-1 + r)*(1 + r)) - 
 (s*(3 - 12*r^2 - 16*r^4 + 62*r^2*s^2 + 5*r^4*s^2 - 28*s^4 - 34*r^2*s^4 + 
    3*r^4*s^4 + 17*s^6)*HPL[{w2minus, w1plus}, s])/
  (81*(-r + s)^2*(r + s)^2) - 
 (4*s*(-3 + s^2)*HPL[{0}, r]*HPL[{w2minus, w1plus}, s])/243 - 
 (46*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w2minus, w1plus}, s])/243 + 
 (8*L*HPL[{w2minus, w2minus}, s])/243 - ((4*I)/243)*Pi*s*(-3 + s^2)*
  HPL[{w2minus, w2minus}, s] + (4*(-5 + 3*s^2)*HPL[{w2minus, w2minus}, s])/
  729 - (4*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w2minus, w2minus}, s])/
  (729*(-1 + r)*(1 + r)) + ((4*I)/243)*Pi*(-1 - 27*s + 9*s^3)*
  HPL[{w2minus, w2minus}, s] - (8*HPL[{0}, r]*HPL[{w2minus, w2minus}, s])/
  81 - (4*HPL[{w1minus}, r]*HPL[{w2minus, w2minus}, s])/243 + 
 (4*HPL[{w2minus, w2minus}, su])/729 - ((34*I)/243)*Pi*s*(-3 + s^2)*
  HPL[{w2minus, w2plus}, s] + (34*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w2minus, w2plus}, s])/243 + 
 ((I/81)*Pi*(-1 + r)*(1 + r)*s*(-18 - 2*r^2 - 9*r^4 + 50*s^2 + 14*r^2*s^2 + 
    3*r^4*s^2 - 47*s^4 + 9*s^6)*HPL[{w3minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - 
 ((I/648)*Pi*(-99 + 10*r^2 + 45*r^4 - 12*r^6 + 305*s^2 - 46*r^2*s^2 - 
    195*r^4*s^2 + 184*r^6*s^2 - 305*s^4 + 182*r^2*s^4 - 173*r^4*s^4 - 
    112*r^6*s^4 + 31*s^6 + 146*r^2*s^6 + 107*r^4*s^6 + 12*r^6*s^6 - 4*s^8 - 
    76*r^2*s^8)*HPL[{w3minus, w1plus}, r])/((r - s)^3*(r + s)^3) - 
 ((I/648)*Pi*(111 + 26*r^2 + 39*r^4 + 40*r^6 - 413*s^2 - 158*r^2*s^2 - 
    205*r^4*s^2 + 8*r^6*s^2 + 605*s^4 + 390*r^2*s^4 + 13*r^4*s^4 - 471*s^6 - 
    114*r^2*s^6 + 9*r^4*s^6 + 120*s^8)*HPL[{w3minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) + 
 (s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (I/27)*Pi*s*(-3 + s^2)*HPL[{w3minus, w2minus}, s] + 
 (I/27)*Pi*s*(-3 + s^2)*HPL[{w3minus, w2plus}, s] - 
 (s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{w3minus, w2plus}, s])/27 + 
 ((I/162)*Pi*(3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w3plus, 0}, r])/((r - s)^3*(r + s)^3) + 
 ((I/648)*Pi*(-99 + 10*r^2 + 45*r^4 - 12*r^6 + 305*s^2 - 46*r^2*s^2 - 
    195*r^4*s^2 + 184*r^6*s^2 - 305*s^4 + 182*r^2*s^4 - 173*r^4*s^4 - 
    112*r^6*s^4 + 31*s^6 + 146*r^2*s^6 + 107*r^4*s^6 + 12*r^6*s^6 - 4*s^8 - 
    76*r^2*s^8)*HPL[{w3plus, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 ((I/648)*Pi*(111 + 26*r^2 + 39*r^4 + 40*r^6 - 413*s^2 - 158*r^2*s^2 - 
    205*r^4*s^2 + 8*r^6*s^2 + 605*s^4 + 390*r^2*s^4 + 13*r^4*s^4 - 471*s^6 - 
    114*r^2*s^6 + 9*r^4*s^6 + 120*s^8)*HPL[{w3plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) + ((I/81)*Pi*(-1 + r)*(1 + r)*s*
   (-18 - 2*r^2 - 9*r^4 + 50*s^2 + 14*r^2*s^2 + 3*r^4*s^2 - 47*s^4 + 9*s^6)*
   HPL[{w3plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 ((-108 - 35*r^2 - 11*r^4 - 38*r^6 + 404*s^2 + 147*r^2*s^2 + 106*r^4*s^2 + 
    39*r^6*s^2 - 577*s^4 - 288*r^2*s^4 - 43*r^4*s^4 - 28*r^6*s^4 + 406*s^6 + 
    123*r^2*s^6 + 20*r^4*s^6 + 3*r^6*s^6 - 101*s^8 - 19*r^2*s^8)*
   HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, s])/(324*(r - s)^3*(r + s)^3) - 
 ((I/324)*Pi*(3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w3plus, w2minus}, r])/((r - s)^3*(r + s)^3) + 
 ((I/324)*Pi*(3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w3plus, w2minus}, s])/((r - s)^3*(r + s)^3) + 
 ((I/324)*Pi*(3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w3plus, w2plus}, r])/((r - s)^3*(r + s)^3) - 
 ((I/324)*Pi*(3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w3plus, w2plus}, s])/((r - s)^3*(r + s)^3) + 
 ((3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w1plus}, r]*HPL[{w3plus, w2plus}, s])/(324*(r - s)^3*(r + s)^3) - 
 (((2*I)/81)*Pi*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 
    5*r^4*s^2 + 3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w4minus, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (((2*I)/81)*Pi*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 
    9*r^2*s^4 - 10*s^6)*HPL[{w4minus, w1plus}, s])/((r - s)^2*(r + s)^2) - 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1minus}, r]*HPL[{w4minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (((2*I)/81)*Pi*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 
    9*r^2*s^4 - 10*s^6)*HPL[{w4plus, w1minus}, s])/((r - s)^2*(r + s)^2) - 
 (((2*I)/81)*Pi*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 
    5*r^4*s^2 + 3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w4plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w1minus}, r]*HPL[{w4plus, w1plus}, s])/
  (81*(r - s)^2*(r + s)^2) - 
 (((2*I)/81)*Pi*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 
    5*r^4*s^2 + 3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w5minus, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (((2*I)/81)*Pi*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 
    9*r^2*s^4 - 10*s^6)*HPL[{w5minus, w1plus}, s])/((r - s)^2*(r + s)^2) - 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1minus}, r]*HPL[{w5minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (((2*I)/81)*Pi*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 
    9*r^2*s^4 - 10*s^6)*HPL[{w5plus, w1minus}, s])/((r - s)^2*(r + s)^2) - 
 (((2*I)/81)*Pi*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 
    5*r^4*s^2 + 3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w5plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w1minus}, r]*HPL[{w5plus, w1plus}, s])/
  (81*(r - s)^2*(r + s)^2) - (32*HPL[{0, 0, 0}, r])/81 - 
 (16*HPL[{0, 0, w1minus}, r])/243 + (256*s*(-3 + s^2)*HPL[{0, 0, w1plus}, s])/
  243 - (16*HPL[{0, w1minus, 0}, r])/243 - (32*HPL[{0, w1minus, w1minus}, r])/
  243 + (((16*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{0, w1minus, w1plus}, r])/((r - s)^3*(r + s)^3) + 
 (262*s*(-3 + s^2)*HPL[{0, w1minus, w1plus}, s])/243 - 
 (2*s*(72 - 64*r^2 + 28*r^4 + 3*r^6 - 200*s^2 + 144*r^2*s^2 - 73*r^4*s^2 - 
    r^6*s^2 + 188*s^4 - 71*r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 3*r^2*s^6 + 
    13*s^8)*HPL[{0, w1minus, w1plus}, s])/(81*(-r + s)^3*(r + s)^3) - 
 (8*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{0, w1plus, 0}, (1 + 2*Sqrt[zc])^(-1)])/
  (81*(r - s)^2*(r + s)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, 0}, 
    (1 + 2*Sqrt[zc])^(-1)])/(81*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, 0}, (1 + 2*Sqrt[zc])^(-1)])/
  (81*(r - s)^3*(r + s)^3) + (((16*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{0, w1plus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) - (8*s*(-3 + s^2)*HPL[{0, w1plus, w1minus}, s])/243 + 
 (4*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{0, w1plus, w1minus}, 1 - 2*Sqrt[zc]])/
  (81*(r - s)^2*(r + s)^2) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1minus}, 
    1 - 2*Sqrt[zc]])/(81*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1minus}, 1 - 2*Sqrt[zc]])/
  (81*(r - s)^3*(r + s)^3) - 
 (4*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{0, w1plus, w1minus}, (1 + 2*Sqrt[zc])^(-1)])/
  (81*(r - s)^2*(r + s)^2) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1minus}, 
    (1 + 2*Sqrt[zc])^(-1)])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1minus}, (1 + 2*Sqrt[zc])^(-1)])/
  (81*(r - s)^3*(r + s)^3) - 
 ((18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{0, w1plus, w1minus}, 1 - 2*zc])/(81*(r - s)^2*(r + s)^2) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{0, w1plus, w1minus}, 1 - 2*zc])/
  (81*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, s]*HPL[{0, w1plus, w1minus}, 1 - 2*zc])/
  (81*(r - s)^3*(r + s)^3) - (8*HPL[{0, w1plus, w1plus}, r])/243 + 
 (32*zc^2*HPL[{0, w1plus, w1plus}, r])/(81*(-1 + ubar)^2) + 
 (64*zc^3*HPL[{0, w1plus, w1plus}, r])/(243*(-1 + ubar)^3) + 
 (8*(-3 + s^2)*(1 + s^2)*HPL[{0, w1plus, w1plus}, s])/243 + 
 (4*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{0, w1plus, w1plus}, 1 - 2*Sqrt[zc]])/
  (81*(r - s)^2*(r + s)^2) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 
    1 - 2*Sqrt[zc]])/(81*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1plus}, 1 - 2*Sqrt[zc]])/
  (81*(r - s)^3*(r + s)^3) - 
 (4*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{0, w1plus, w1plus}, (1 + 2*Sqrt[zc])^(-1)])/
  (81*(r - s)^2*(r + s)^2) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 
    (1 + 2*Sqrt[zc])^(-1)])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1plus}, (1 + 2*Sqrt[zc])^(-1)])/
  (81*(r - s)^3*(r + s)^3) - 
 ((18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/(81*(r - s)^2*(r + s)^2) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (81*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, s]*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (81*(r - s)^3*(r + s)^3) + (4*s*(-3 + s^2)*HPL[{0, w1plus, w2minus}, s])/
  243 - (16*HPL[{w1minus, 0, 0}, r])/243 - (32*HPL[{w1minus, 0, w1minus}, r])/
  243 + (262*s*(-3 + s^2)*HPL[{w1minus, 0, w1plus}, s])/243 - 
 (2*s*(72 - 64*r^2 + 28*r^4 + 3*r^6 - 200*s^2 + 144*r^2*s^2 - 73*r^4*s^2 - 
    r^6*s^2 + 188*s^4 - 71*r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 3*r^2*s^6 + 
    13*s^8)*HPL[{w1minus, 0, w1plus}, s])/(81*(-r + s)^3*(r + s)^3) - 
 (32*HPL[{w1minus, w1minus, 0}, r])/243 + 
 (34*HPL[{w1minus, w1minus, w1minus}, r])/243 - 
 ((-972 + 333*r^2 - 351*r^4 + 134*r^6 + 2988*s^2 - 117*r^2*s^2 + 30*r^4*s^2 + 
    387*r^6*s^2 - 3501*s^4 - 228*r^2*s^4 - 747*r^4*s^4 - 252*r^6*s^4 + 
    1738*s^6 + 1071*r^2*s^6 + 180*r^4*s^6 + 27*r^6*s^6 - 549*s^8 - 
    171*r^2*s^8)*HPL[{w1minus, w1minus, w1minus}, r])/
  (972*(r - s)^3*(r + s)^3) + (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w1minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) + (((8*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w1minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) + 
 (59*s*(-3 + s^2)*HPL[{w1minus, w1minus, w1plus}, s])/81 - 
 (s*(432 - 384*r^2 + 168*r^4 - 51*r^6 - 1200*s^2 + 864*r^2*s^2 - 
    231*r^4*s^2 + 17*r^6*s^2 + 1128*s^4 - 633*r^2*s^4 + 165*r^4*s^4 - 
    381*s^6 + 51*r^2*s^6 + 55*s^8)*HPL[{w1minus, w1minus, w1plus}, s])/
  (243*(-r + s)^3*(r + s)^3) + (4*HPL[{w1minus, w1minus, w2minus}, s])/243 + 
 ((-1 + s)*(1 + s)*(108 - 37*r^2 + 39*r^4 + 18*r^6 - 224*s^2 - 24*r^2*s^2 - 
    63*r^4*s^2 - 25*r^6*s^2 + 165*s^4 + 100*r^2*s^4 + 20*r^4*s^4 + 
    3*r^6*s^4 - 61*s^6 - 19*r^2*s^6)*HPL[{w1minus, w1minus, w3minus}, r])/
  (324*(r - s)^3*(r + s)^3) + (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w1minus, w3plus}, r])/
  ((r - s)^3*(r + s)^3) - (((8*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w1minus, w4plus}, r])/
  ((r - s)^3*(r + s)^3) - (((8*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w1minus, w5plus}, r])/
  ((r - s)^3*(r + s)^3) - (((8*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w1plus, 0}, s])/
  ((r - s)^3*(r + s)^3) + (((2*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w1plus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) - (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w1plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (2*s*(-3 + s^2)*HPL[{w1minus, w1plus, w1minus}, s])/
  243 - ((-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1minus, w1plus, w1plus}, r])/(54*(r - s)*(r + s)) - 
 ((3 - 9*r^2 + r^4 - 35*r^6 - 9*s^2 + 43*r^2*s^2 + 93*r^4*s^2 - 7*r^6*s^2 + 
    s^4 - 171*r^2*s^4 + 51*r^4*s^4 - r^6*s^4 + 53*s^6 + 9*r^2*s^6 - 
    25*r^4*s^6 + 3*r^6*s^6 - 8*s^8 + 8*r^2*s^8)*
   HPL[{w1minus, w1plus, w1plus}, r])/(162*(r - s)^3*(r + s)^3) + 
 ((1 - 21*r^2 + 18*s^2 + 2*r^2*s^2 + s^4 + 3*r^2*s^4 - 4*s^6)*
   HPL[{w1minus, w1plus, w1plus}, s])/(162*(r - s)*(r + s)) + 
 ((-93 + 155*r^2 - 87*r^4 + 89*r^6 + 142*s^2 - 254*r^2*s^2 - 102*r^4*s^2 + 
    6*r^6*s^2 + 35*s^4 + 275*r^2*s^4 - 71*r^4*s^4 + r^6*s^4 - 196*s^6 + 
    112*r^2*s^6 - 28*r^4*s^6 + 16*s^8)*HPL[{w1minus, w1plus, w1plus}, s])/
  (162*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w1plus, w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) + (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w1plus, w3minus}, r])/
  ((r - s)^3*(r + s)^3) - (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w1plus, w4minus}, r])/
  ((r - s)^3*(r + s)^3) - (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w1plus, w5minus}, r])/
  ((r - s)^3*(r + s)^3) + (4*HPL[{w1minus, w2minus, w1minus}, s])/243 + 
 (14*s*(-3 + s^2)*HPL[{w1minus, w2minus, w1plus}, s])/243 - 
 (4*HPL[{w1minus, w2minus, w2minus}, s])/243 + 
 ((-1 + s)*(1 + s)*(108 - 37*r^2 + 39*r^4 + 18*r^6 - 224*s^2 - 24*r^2*s^2 - 
    63*r^4*s^2 - 25*r^6*s^2 + 165*s^4 + 100*r^2*s^4 + 20*r^4*s^4 + 
    3*r^6*s^4 - 61*s^6 - 19*r^2*s^6)*HPL[{w1minus, w3minus, w1minus}, r])/
  (324*(r - s)^3*(r + s)^3) - ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w3minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) + ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w3minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) + ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w3plus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) + ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w3plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - 
 ((-1 + s)*(1 + s)*(108 - 37*r^2 + 39*r^4 + 18*r^6 - 224*s^2 - 24*r^2*s^2 - 
    63*r^4*s^2 - 25*r^6*s^2 + 165*s^4 + 100*r^2*s^4 + 20*r^4*s^4 + 
    3*r^6*s^4 - 61*s^6 - 19*r^2*s^6)*HPL[{w1minus, w3plus, w1plus}, r])/
  (324*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w3plus, w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) + (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w4minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w4minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w4plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w4plus, w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) + (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w5minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w5minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w5plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w5plus, w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) + (((16*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1plus, 0, w1minus}, r])/
  ((r - s)^3*(r + s)^3) - (((8*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1plus, 0, w1minus}, s])/
  ((r - s)^3*(r + s)^3) + ((-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1plus, 0, w1plus}, r])/(27*(r - s)*(r + s)) - 
 (8*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, 0, w1plus}, r])/(243*(r - s)*(r + s)) + 
 ((-27 - 17*r^2 + 98*s^2 - 50*r^2*s^2 - 31*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, 0, w1plus}, r])/(81*(r - s)*(r + s)) + 
 (8*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, 0, w1plus}, s])/(243*(r - s)*(r + s)) + 
 ((-9 + 345*r^2 - 318*s^2 - 26*r^2*s^2 - s^4 + r^2*s^4 + 8*s^6)*
   HPL[{w1plus, 0, w1plus}, s])/(243*(r - s)*(r + s)) - 
 ((72 - 55*r^2 + 83*r^4 - 161*s^2 - 29*r^2*s^2 - 46*r^4*s^2 + 162*s^4 - 
    17*r^2*s^4 + 27*r^4*s^4 - 9*s^6 - 27*r^2*s^6)*
   HPL[{w1plus, 0, w1plus}, s])/(81*(r - s)^2*(r + s)^2) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, 0, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (((8*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, 0}, s])/((r - s)^3*(r + s)^3) + 
 (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (((8*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (2*s*(-3 + s^2)*HPL[{w1plus, w1minus, w1minus}, s])/243 + 
 ((-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1minus, w1plus}, r])/(81*(r - s)*(r + s)) - 
 (4*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1minus, w1plus}, r])/(243*(r - s)*(r + s)) + 
 ((-333 + 138*r^2 - 309*r^4 + 32*r^6 + 1023*s^2 + 210*r^2*s^2 + 651*r^4*s^2 - 
    180*r^6*s^2 - 1359*s^4 - 1050*r^2*s^4 + 21*r^4*s^4 + 108*r^6*s^4 + 
    1105*s^6 + 474*r^2*s^6 - 243*r^4*s^6 - 396*s^8 + 108*r^2*s^8)*
   HPL[{w1plus, w1minus, w1plus}, r])/(972*(r - s)^3*(r + s)^3) + 
 (4*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1minus, w1plus}, s])/(243*(r - s)*(r + s)) + 
 ((-2 + 77*r^2 - 71*s^2 - 14*r^2*s^2 + 8*s^4 + 5*r^2*s^4 - 3*s^6)*
   HPL[{w1plus, w1minus, w1plus}, s])/(81*(r - s)*(r + s)) - 
 ((243 + 234*r^2 - 201*r^4 + 388*r^6 - 963*s^2 - 408*r^2*s^2 - 639*r^4*s^2 - 
    198*r^6*s^2 + 1257*s^4 + 1134*r^2*s^4 + 153*r^4*s^4 + 96*r^6*s^4 - 
    901*s^6 - 204*r^2*s^6 - 225*r^4*s^6 + 18*r^6*s^6 + 60*s^8 + 156*r^2*s^8)*
   HPL[{w1plus, w1minus, w1plus}, s])/(972*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w1minus, w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) - 
 (2*s*(-3 + s^2)*HPL[{w1plus, w1minus, w2minus}, s])/243 + 
 (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w3minus}, r])/((r - s)^3*(r + s)^3) - 
 (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w4minus}, r])/((r - s)^3*(r + s)^3) - 
 (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w5minus}, r])/((r - s)^3*(r + s)^3) - 
 ((-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1plus, w1minus}, r])/(81*(r - s)*(r + s)) - 
 ((96 - 20*r^2 + 32*r^4 - 60*r^6 - 295*s^2 - 23*r^2*s^2 + 115*r^4*s^2 - 
    5*r^6*s^2 + 342*s^4 - 46*r^2*s^4 + 42*r^4*s^4 - 2*r^6*s^4 - 135*s^6 - 
    111*r^2*s^6 + 3*r^4*s^6 + 3*r^6*s^6 + 56*s^8 + 8*r^2*s^8)*
   HPL[{w1plus, w1plus, w1minus}, r])/(162*(r - s)^3*(r + s)^3) - 
 (8*HPL[{w1plus, w1plus, w1minus}, s])/243 + 
 (16*zc^2*HPL[{w1plus, w1plus, w1minus}, su])/(81*(-1 + ubar)^2) + 
 (32*zc^3*HPL[{w1plus, w1plus, w1minus}, su])/(243*(-1 + ubar)^3) - 
 (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1plus, w1plus}, r])/((r - s)^3*(r + s)^3) + 
 (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1plus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 (94*s*(-3 + s^2)*HPL[{w1plus, w1plus, w1plus}, s])/243 + 
 (2*s*(18 - 16*r^2 + 7*r^4 - 3*r^6 - 50*s^2 + 36*r^2*s^2 - 7*r^4*s^2 + 
    r^6*s^2 + 47*s^4 - 29*r^2*s^4 + 6*r^4*s^4 - 15*s^6 + 3*r^2*s^6 + 2*s^8)*
   HPL[{w1plus, w1plus, w1plus}, s])/(81*(-r + s)^3*(r + s)^3) - 
 (2*(5 + s^2)*HPL[{w1plus, w1plus, w2minus}, r])/81 + 
 (4*HPL[{w1plus, w1plus, w2minus}, s])/243 - 
 (16*zc^2*HPL[{w1plus, w1plus, w2minus}, su])/(81*(-1 + ubar)^2) - 
 (32*zc^3*HPL[{w1plus, w1plus, w2minus}, su])/(243*(-1 + ubar)^3) + 
 ((-1 + s)*(1 + s)*(-3 + 9*r^2 - 28*r^4 + 18*r^6 + 6*s^2 + 20*r^2*s^2 + 
    11*r^4*s^2 - 25*r^6*s^2 - 22*s^4 - 22*r^2*s^4 + 29*r^4*s^4 + 3*r^6*s^4 + 
    23*s^6 - 19*r^2*s^6)*HPL[{w1plus, w1plus, w2plus}, r])/
  (81*(r - s)^3*(r + s)^3) + 
 ((3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w1plus, w1plus, w3minus}, r])/(162*(r - s)^3*(r + s)^3) - 
 (4*s*(-3 + s^2)*HPL[{w1plus, w2minus, w1minus}, s])/243 - 
 ((3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w1plus, w2minus, w1plus}, r])/(162*(r - s)^3*(r + s)^3) + 
 ((-1 + s)*(1 + s)*(-3 + 9*r^2 - 28*r^4 + 18*r^6 + 6*s^2 + 20*r^2*s^2 + 
    11*r^4*s^2 - 25*r^6*s^2 - 22*s^4 - 22*r^2*s^4 + 29*r^4*s^4 + 3*r^6*s^4 + 
    23*s^6 - 19*r^2*s^6)*HPL[{w1plus, w2minus, w1plus}, s])/
  (162*(r - s)^3*(r + s)^3) + 
 (2*s*(-3 + s^2)*HPL[{w1plus, w2minus, w2minus}, s])/243 + 
 ((-1 + s)*(1 + s)*(-3 + 9*r^2 - 28*r^4 + 18*r^6 + 6*s^2 + 20*r^2*s^2 + 
    11*r^4*s^2 - 25*r^6*s^2 - 22*s^4 - 22*r^2*s^4 + 29*r^4*s^4 + 3*r^6*s^4 + 
    23*s^6 - 19*r^2*s^6)*HPL[{w1plus, w2plus, w1plus}, r])/
  (162*(r - s)^3*(r + s)^3) + ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1plus, w3minus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) + ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w3minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) + 
 ((3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w1plus, w3minus, w1plus}, r])/(162*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w3minus, w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) - ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w3plus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) + ((I/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w3plus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - 
 ((3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w1plus, w3plus, w2plus}, r])/(324*(r - s)^3*(r + s)^3) - 
 (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w4minus, w1minus}, s])/((r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w4minus, w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) + (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1plus, w4plus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1plus, w4plus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1plus, w5minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w5minus, w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) + (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1plus, w5plus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1plus, w5plus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) + (4*HPL[{w2minus, w1minus, w1minus}, s])/243 + 
 (28*s*(-3 + s^2)*HPL[{w2minus, w1minus, w1plus}, s])/243 - 
 (4*HPL[{w2minus, w1minus, w2minus}, s])/243 - 
 (4*s*(-3 + s^2)*HPL[{w2minus, w1plus, w1minus}, s])/243 - 
 (2*(5 + s^2)*HPL[{w2minus, w1plus, w1plus}, s])/81 + 
 (2*s*(-3 + s^2)*HPL[{w2minus, w1plus, w2minus}, s])/243 - 
 (4*HPL[{w2minus, w2minus, w1minus}, s])/243 - 
 (32*s*(-3 + s^2)*HPL[{w2minus, w2minus, w1plus}, s])/243 + 
 (4*HPL[{w2minus, w2minus, w2minus}, s])/81 + 
 ((-1 + s)*(1 + s)*(108 - 37*r^2 + 39*r^4 + 18*r^6 - 224*s^2 - 24*r^2*s^2 - 
    63*r^4*s^2 - 25*r^6*s^2 + 165*s^4 + 100*r^2*s^4 + 20*r^4*s^4 + 
    3*r^6*s^4 - 61*s^6 - 19*r^2*s^6)*HPL[{w3minus, w1minus, w1minus}, r])/
  (324*(r - s)^3*(r + s)^3) - 
 ((-1 + r)*(1 + r)*s*(-18 - 2*r^2 - 9*r^4 + 50*s^2 + 14*r^2*s^2 + 3*r^4*s^2 - 
    47*s^4 + 9*s^6)*HPL[{w3minus, w1minus, w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) + 
 ((-99 + 10*r^2 + 45*r^4 - 12*r^6 + 305*s^2 - 46*r^2*s^2 - 195*r^4*s^2 + 
    184*r^6*s^2 - 305*s^4 + 182*r^2*s^4 - 173*r^4*s^4 - 112*r^6*s^4 + 
    31*s^6 + 146*r^2*s^6 + 107*r^4*s^6 + 12*r^6*s^6 - 4*s^8 - 76*r^2*s^8)*
   HPL[{w3minus, w1plus, w1plus}, r])/(648*(r - s)^3*(r + s)^3) + 
 ((111 + 26*r^2 + 39*r^4 + 40*r^6 - 413*s^2 - 158*r^2*s^2 - 205*r^4*s^2 + 
    8*r^6*s^2 + 605*s^4 + 390*r^2*s^4 + 13*r^4*s^4 - 471*s^6 - 114*r^2*s^6 + 
    9*r^4*s^6 + 120*s^8)*HPL[{w3minus, w1plus, w1plus}, s])/
  (648*(r - s)^3*(r + s)^3) + 
 (s*(-3 + s^2)*HPL[{w3minus, w2minus, w1plus}, s])/27 - 
 ((-105 + 28*r^2 - 11*r^4 - 16*r^6 + 323*s^2 - 24*r^2*s^2 + 3*r^4*s^2 + 
    90*r^6*s^2 - 361*s^4 - 22*r^2*s^4 - 113*r^4*s^4 - 56*r^6*s^4 + 161*s^6 + 
    128*r^2*s^6 + 49*r^4*s^6 + 6*r^6*s^6 - 42*s^8 - 38*r^2*s^8)*
   HPL[{w3plus, w1minus, w1plus}, r])/(648*(r - s)^3*(r + s)^3) + 
 ((111 + 26*r^2 + 39*r^4 + 40*r^6 - 413*s^2 - 158*r^2*s^2 - 205*r^4*s^2 + 
    8*r^6*s^2 + 605*s^4 + 390*r^2*s^4 + 13*r^4*s^4 - 471*s^6 - 114*r^2*s^6 + 
    9*r^4*s^6 + 120*s^8)*HPL[{w3plus, w1minus, w1plus}, s])/
  (648*(r - s)^3*(r + s)^3) - 
 ((-1 + s)*(1 + s)*(108 - 37*r^2 + 39*r^4 + 18*r^6 - 224*s^2 - 24*r^2*s^2 - 
    63*r^4*s^2 - 25*r^6*s^2 + 165*s^4 + 100*r^2*s^4 + 20*r^4*s^4 + 
    3*r^6*s^4 - 61*s^6 - 19*r^2*s^6)*HPL[{w3plus, w1plus, w1minus}, r])/
  (324*(r - s)^3*(r + s)^3) - 
 ((-1 + r)*(1 + r)*s*(-18 - 2*r^2 - 9*r^4 + 50*s^2 + 14*r^2*s^2 + 3*r^4*s^2 - 
    47*s^4 + 9*s^6)*HPL[{w3plus, w1plus, w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) - 
 ((3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w3plus, w1plus, w2plus}, r])/(324*(r - s)^3*(r + s)^3) + 
 ((3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w3plus, w2minus, w1plus}, r])/(324*(r - s)^3*(r + s)^3) - 
 ((3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w3plus, w2minus, w1plus}, s])/(324*(r - s)^3*(r + s)^3) - 
 ((3 - 9*r^2 + 28*r^4 + 2*r^6 - 9*s^2 - 11*r^2*s^2 - 99*r^4*s^2 + 
    47*r^6*s^2 + 28*s^4 + 102*r^2*s^4 - 30*r^4*s^4 - 28*r^6*s^4 - 65*s^6 + 
    9*r^2*s^6 + 29*r^4*s^6 + 3*r^6*s^6 + 19*s^8 - 19*r^2*s^8)*
   HPL[{w3plus, w2plus, w1plus}, r])/(324*(r - s)^3*(r + s)^3) + 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4minus, w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w4minus, w1plus, w1plus}, s])/(81*(r - s)^2*(r + s)^2) - 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w4plus, w1minus, w1plus}, s])/(81*(r - s)^2*(r + s)^2) + 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4plus, w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5minus, w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w5minus, w1plus, w1plus}, s])/(81*(r - s)^2*(r + s)^2) - 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w5plus, w1minus, w1plus}, s])/(81*(r - s)^2*(r + s)^2) + 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5plus, w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w1minus, w3minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w1minus, w4minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w1minus, w5minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w1plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w1plus, w3plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w1plus, w4plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w1plus, w5plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w3minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w3plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w4minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w4plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w5minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w5plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, 0, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w1minus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w1minus, w3plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w1minus, w4plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w1minus, w5plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w1plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w3minus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w3plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w4minus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w4plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w5minus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w5plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3minus, w1minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3minus, w1plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3minus, w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3plus, w1minus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3plus, w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3plus, w1plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4minus, w1minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4minus, w1plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4minus, w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4plus, w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4plus, w1plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w5minus, w1minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w5minus, w1plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w5minus, w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w5plus, w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w5plus, w1plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, 0, w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, 0, w1plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, 0, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w1minus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w1minus, w3plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w1minus, w4plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w1minus, w5plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w1plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w3minus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w3plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w4minus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w4plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w5minus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w5plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1plus, w1minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1plus, w1plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1plus, w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3minus, w1minus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3minus, w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3minus, w1plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3plus, w1minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3plus, w1plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3plus, w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w4minus, w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w4minus, w1plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w4plus, w1minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w4plus, w1plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w4plus, w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w5minus, w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w5minus, w1plus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w5plus, w1minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w5plus, w1plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w5plus, w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (64*L^2*Log[2])/243 + ((16*I)/81)*Pi*s*Log[2] - 
 ((32*I)/243)*L*Pi*s*(-3 + s^2)*Log[2] + (80*Pi^2*s*(-3 + s^2)*Log[2])/243 - 
 (8*L*(55 - 46*r^2 - 12*s^2 + 3*r^2*s^2)*Log[2])/(243*(-1 + r)*(1 + r)) + 
 (8*L*(-113 + 140*r^2 - 60*s^2 + 33*r^2*s^2)*Log[2])/(729*(-1 + r)*(1 + r)) - 
 ((8204 - 7142*r^2 - 5049*s^2 + 3987*r^2*s^2)*Log[2])/
  (1458*(-1 + r)*(1 + r)) - ((16*I)/243)*L*Pi*(1 - 3*s + s^3)*Log[2] + 
 ((16*I)/243)*L*Pi*(1 - 27*s + 9*s^3)*Log[2] + 
 (2*Pi^2*(310 - 54*r^2 + 972*s - 54*s^2 + 54*r^2*s^2 - 324*s^3 - 9*s^4)*
   Log[2])/729 - ((I/729)*Pi*(-432*r + 432*r^3 - 396*s + 7*r*s + 660*r^2*s + 
    47*r^3*s - 480*r^4*s + 7*s^2 - 2670*r*s^2 + 47*r^2*s^2 + 2454*r^3*s^2 - 
    3030*s^3 - 78*r*s^3 + 2766*r^2*s^3 + 24*r^3*s^3 + 480*r^4*s^3 - 78*s^4 + 
    1314*r*s^4 + 24*r^2*s^4 - 1098*r^3*s^4 + 1638*s^5 - 1638*r^2*s^5)*Log[2])/
  ((-1 + r)*(1 + r)*s*(r + s)) + 
 ((-1620 + 5292*r^2 - 24548*r^4 + 22604*r^6 + 1944*s^2 + 32266*r^2*s^2 - 
    29563*r^4*s^2 - 9831*r^6*s^2 - 20030*s^4 + 9908*r^2*s^4 + 15144*r^4*s^4 + 
    162*r^6*s^4 + 6771*s^6 - 8661*r^2*s^6 + 162*r^4*s^6)*Log[2])/
  (4374*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (Pi^2*(-486 + 189*r^2 - 875*r^4 - 432*r^4*s + 1269*s^2 + 1372*r^2*s^2 - 
    27*r^4*s^2 + 864*r^2*s^3 + 144*r^4*s^3 - 1955*s^4 + 243*r^2*s^4 - 
    432*s^5 - 288*r^2*s^5 + 270*s^6 + 144*s^7)*Log[2])/
  (1458*(r - s)^2*(r + s)^2) - 
 ((I/729)*Pi*(-324*r^3 - 61*r^4 + 540*r^5 + 61*r^6 - 1647*s + 2430*r^2*s - 
    1299*r^4*s + 516*r^6*s + 324*r*s^2 + 122*r^2*s^2 - 276*r^3*s^2 - 
    98*r^4*s^2 - 696*r^5*s^2 - 24*r^6*s^2 + 3564*s^3 - 4740*r^2*s^3 + 
    1946*r^4*s^3 - 770*r^6*s^3 - 61*s^4 - 264*r*s^4 + 13*r^2*s^4 + 
    756*r^3*s^4 + 48*r^4*s^4 + 156*r^5*s^4 - 2115*s^5 + 2108*r^2*s^5 - 
    47*r^4*s^5 + 54*r^6*s^5 + 24*s^6 - 60*r*s^6 - 24*r^2*s^6 - 156*r^3*s^6 + 
    398*s^7 - 398*r^2*s^7)*Log[2])/((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 ((16*I)/243)*Pi*s1*Log[2] + 
 (((4*I)/729)*Pi*(108*r - 108*r^3 + 72*s - 12*r^2*s - 60*r^4*s - 711*r*s^2 + 
    711*r^3*s^2 - 723*s^3 + 663*r^2*s^3 + 60*r^4*s^3 + 273*r*s^4 - 
    273*r^3*s^4 + 321*s^5 - 321*r^2*s^5 + 30*r*s*s1 - 10*r^3*s*s1 + 
    30*s^2*s1 - 10*r^2*s^2*s1 - 20*r*s^3*s1 - 20*s^4*s1)*Log[2])/
  ((-1 + r)*(1 + r)*s*(r + s)) - (23*Log[2])/(729*ubar) + 
 (((32*I)/243)*Pi*s1*Log[2])/ubar - (((8*I)/729)*Pi*s1*(2 + ubar)*Log[2])/
  ubar + (((2*I)/729)*Pi*(-3 + 4*ubar)*Log[2])/ubar - 
 (128*L*zc*Log[2])/(81*ubar) + (((32*I)/81)*Pi*s*zc*Log[2])/ubar - 
 (8*(-72 + 119*ubar)*zc*Log[2])/(729*(-1 + ubar)*ubar) - 
 (256*L*zc^2*Log[2])/(81*ubar) - (32*(24 - 49*ubar + 24*ubar^2)*zc^2*Log[2])/
  (243*(-1 + ubar)^2*ubar) - (16*HPL[{0}, r]*Log[2])/729 + 
 ((16*I)/243)*Pi*HPL[{0}, r]*Log[2] - ((64*I)/243)*Pi*s*(-3 + s^2)*
  HPL[{0}, r]*Log[2] - (16*(-5 + 3*s^2)*HPL[{0}, r]*Log[2])/729 + 
 (8*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0}, r]*Log[2])/
  (729*(-1 + r)*(1 + r)) - ((160*I)/243)*Pi*s*(-3 + s^2)*HPL[{0}, s]*Log[2] - 
 (64*L*HPL[{w1minus}, r]*Log[2])/243 - 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*Log[2])/(27*(r - s)^3*(r + s)^3) - 
 ((32*I)/243)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*Log[2] + 
 ((16*I)/243)*Pi*(1 - 27*s + 9*s^3)*HPL[{w1minus}, r]*Log[2] - 
 (2*(-6 + 623*r^2 - 536*r^4 - 611*s^2 + 419*r^2*s^2 + 30*r^4*s^2 + 111*s^4 - 
    30*r^2*s^4)*HPL[{w1minus}, r]*Log[2])/(729*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - ((3240 - 5250*r^2 + 4789*r^4 - 5380*r^6 + 9*r^8 - 7764*s^2 + 
    5179*r^2*s^2 + 10850*r^4*s^2 - 453*r^6*s^2 - 36*r^8*s^2 + 9742*s^4 - 
    19864*r^2*s^4 + 2625*r^4*s^4 - 306*r^6*s^4 + 27*r^8*s^4 + 894*s^6 + 
    1599*r^2*s^6 + 72*r^4*s^6 + 27*r^6*s^6)*HPL[{w1minus}, r]*Log[2])/
  (2916*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (((4*I)/243)*Pi*(-2*r^6 + 162*s - 144*r^2*s + 63*r^4*s - 36*r^6*s + 
    6*r^4*s^2 - 450*s^3 + 324*r^2*s^3 - 36*r^4*s^3 + 12*r^6*s^3 - 6*r^2*s^4 + 
    423*s^5 - 288*r^2*s^5 + 45*r^4*s^5 + 2*s^6 - 126*s^7 + 36*r^2*s^7 + 
    15*s^9)*HPL[{w1minus}, r]*Log[2])/((r - s)^3*(r + s)^3) - 
 (2*(-147 + 2*ubar)*HPL[{w1minus}, r]*Log[2])/(729*ubar) - 
 (64*zc*HPL[{w1minus}, r]*Log[2])/(81*ubar) - 
 (8*(30 - 65*ubar + 33*ubar^2)*zc^2*HPL[{w1minus}, r]*Log[2])/
  (81*(-1 + ubar)^2*ubar) - (16*(1 + ubar)*zc^3*HPL[{w1minus}, r]*Log[2])/
  (243*(-1 + ubar)^2*ubar) + (((2*I)/81)*Pi*(-1 + s)*s*(1 + s)*
   (-18 + 16*r^2 - 7*r^4 + 32*s^2 - 20*r^2*s^2 + 9*r^4*s^2 - 15*s^4 + 3*s^6)*
   HPL[{w1minus}, r^2]*Log[2])/((-r + s)^3*(r + s)^3) + 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, s]*Log[2])/(27*(r - s)^3*(r + s)^3) + 
 ((112*I)/243)*Pi*s*(-3 + s^2)*HPL[{w1minus}, s]*Log[2] - 
 ((8*I)/243)*Pi*(1 - 108*s + 36*s^3)*HPL[{w1minus}, s]*Log[2] - 
 ((-12 - 101*r^2 + 113*s^2 + 48*r^2*s^2 - 48*s^4)*HPL[{w1minus}, s]*Log[2])/
  (729*(r - s)*(r + s)) + 
 ((-12 + 29*r^2 - 29*r^4 - 5*s^2 - 19*r^2*s^2 + 48*r^4*s^2 + 36*s^4 - 
    48*r^2*s^4)*HPL[{w1minus}, s]*Log[2])/(729*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - (((8*I)/243)*Pi*(-r^6 + 54*s - 48*r^2*s + 21*r^4*s - 12*r^6*s + 
    3*r^4*s^2 - 150*s^3 + 108*r^2*s^3 - 12*r^4*s^3 + 4*r^6*s^3 - 3*r^2*s^4 + 
    141*s^5 - 96*r^2*s^5 + 15*r^4*s^5 + s^6 - 42*s^7 + 12*r^2*s^7 + 5*s^9)*
   HPL[{w1minus}, s]*Log[2])/((r - s)^3*(r + s)^3) + 
 (32*HPL[{0}, r]*HPL[{w1minus}, s]*Log[2])/243 - 
 (8*HPL[{w1minus}, r]*HPL[{w1minus}, s]*Log[2])/81 + 
 ((-108 + 109*r^2 - 67*r^4 + 18*r^6 + 260*s^2 - 173*r^2*s^2 + 50*r^4*s^2 + 
    47*r^6*s^2 - 201*s^4 + 88*r^2*s^4 - 123*r^4*s^4 - 28*r^6*s^4 + 30*s^6 + 
    115*r^2*s^6 + 20*r^4*s^6 + 3*r^6*s^6 - 21*s^8 - 19*r^2*s^8)*
   HPL[{w1minus}, r]*HPL[{w1minus}, s]*Log[2])/(162*(r - s)^3*(r + s)^3) - 
 (8*HPL[{w1minus}, su]*Log[2])/729 - 
 (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus}, r]*Log[2])/((r - s)*(r + s)) - 
 (4*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*HPL[{w1plus}, r]*
   Log[2])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((8*I)/243)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r]*Log[2])/((r - s)*(r + s)) - 
 (2*r*(-1 + s)*(1 + s)*(45 - 108*r^2 + 151*r^4 - 241*r^6 + 45*r^8 - 93*s^2 + 
    59*r^2*s^2 + 366*r^4*s^2 - 8*r^6*s^2 + 132*s^4 - 434*r^2*s^4 - 
    13*r^4*s^4 - 9*r^6*s^4 + 39*s^6 + 69*r^2*s^6)*HPL[{w1plus}, r]*Log[2])/
  (243*(-1 + r)*(1 + r)*(r - s)^3*(r + s)^3) - 
 ((I/486)*Pi*(-315 + 84*r^2 - 141*r^4 - 76*r^6 + 969*s^2 + 144*r^2*s^2 + 
    417*r^4*s^2 + 78*r^6*s^2 - 1191*s^4 - 798*r^2*s^4 - 87*r^4*s^4 - 
    60*r^6*s^4 + 835*s^6 + 456*r^2*s^6 - 69*r^4*s^6 + 18*r^6*s^6 - 258*s^8 - 
    6*r^2*s^8)*HPL[{w1plus}, r]*Log[2])/((r - s)^3*(r + s)^3) - 
 (4*r*(-81 + 223*ubar - 213*ubar^2 + 69*ubar^3)*HPL[{w1plus}, r]*Log[2])/
  (729*(-1 + ubar)^3*ubar) - (8*r*(-63 + 259*ubar - 267*ubar^2 + 87*ubar^3)*
   zc*HPL[{w1plus}, r]*Log[2])/(729*(-1 + ubar)^3*ubar) - 
 (32*r*zc^2*HPL[{w1plus}, r]*Log[2])/(243*(-1 + ubar)^3) + 
 (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r^2]*HPL[{w1plus}, r]*Log[2])/((r - s)^3*(r + s)^3) - 
 (((2*I)/81)*Pi*(-1 + s)*s*(1 + s)*(-18 + 16*r^2 - 7*r^4 + 32*s^2 - 
    20*r^2*s^2 + 9*r^4*s^2 - 15*s^4 + 3*s^6)*HPL[{w1plus}, r^2]*Log[2])/
  ((-r + s)^3*(r + s)^3) - (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1plus}, r]*HPL[{w1plus}, r^2]*Log[2])/
  ((r - s)^3*(r + s)^3) - (32*L*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[2])/243 - 
 (((8*I)/243)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus}, s]*Log[2])/((r - s)*(r + s)) - 
 (((2*I)/243)*Pi*(-3 + 84*r^2 + 6*r^2*s - 75*s^2 - 36*r^2*s^2 - 6*s^3 - 
    2*r^2*s^3 + 27*s^4 + 12*r^2*s^4 + 2*s^5 - 9*s^6)*HPL[{w1plus}, s]*Log[2])/
  ((r - s)*(r + s)) + (2*(-144*r^2 + 150*s^2 + 591*r^2*s^2 - 607*s^4 - 
    263*r^2*s^4 + 273*s^6)*HPL[{w1plus}, s]*Log[2])/
  (243*s*(-r + s)*(r + s)) + 
 (2*s*(135 - 558*r^2 + 612*r^4 - 1221*r^6 - 45*s^2 + 498*r^2*s^2 + 
    2484*r^4*s^2 + 449*r^6*s^2 - 84*s^4 - 3129*r^2*s^4 - 753*r^4*s^4 + 
    1056*s^6 + 873*r^2*s^6 - 27*r^4*s^6 - 290*s^8)*HPL[{w1plus}, s]*Log[2])/
  (729*(r - s)^3*(r + s)^3) + 
 ((I/486)*Pi*(-315 + 732*r^2 - 393*r^4 + 424*r^6 + 24*r^6*s + 321*s^2 - 
    1296*r^2*s^2 - 579*r^4*s^2 + 114*r^6*s^2 - 72*r^4*s^3 - 8*r^6*s^3 + 
    501*s^4 + 1638*r^2*s^4 - 447*r^4*s^4 - 60*r^6*s^4 + 72*r^2*s^5 + 
    24*r^4*s^5 - 1105*s^6 + 420*r^2*s^6 - 69*r^4*s^6 + 18*r^6*s^6 - 24*s^7 - 
    24*r^2*s^7 + 102*s^8 - 6*r^2*s^8 + 8*s^9)*HPL[{w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + (10*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus}, s]*
   Log[2])/243 - (4*s*(-54 + 48*r^2 - 21*r^4 - 6*r^6 + 150*s^2 - 
    108*r^2*s^2 + 66*r^4*s^2 + 2*r^6*s^2 - 141*s^4 + 42*r^2*s^4 - 
    33*r^4*s^4 + 60*s^6 + 6*r^2*s^6 - 11*s^8)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s]*Log[2])/(243*(r - s)^3*(r + s)^3) - 
 (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r^2]*HPL[{w1plus}, s]*Log[2])/((r - s)^3*(r + s)^3) + 
 (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus}, r^2]*HPL[{w1plus}, s]*Log[2])/((r - s)^3*(r + s)^3) + 
 (8*su*HPL[{w1plus}, su]*Log[2])/729 + (128*su*zc*HPL[{w1plus}, su]*Log[2])/
  (729*(-1 + ubar)) - (32*su*zc^2*HPL[{w1plus}, su]*Log[2])/
  (243*(-1 + ubar)^2) - ((8*I)/243)*Pi*HPL[{w2minus}, s]*Log[2] + 
 ((32*I)/243)*Pi*s*(-3 + s^2)*HPL[{w2minus}, s]*Log[2] + 
 (8*(-5 + 3*s^2)*HPL[{w2minus}, s]*Log[2])/729 - 
 (4*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w2minus}, s]*Log[2])/
  (729*(-1 + r)*(1 + r)) - (16*HPL[{0}, r]*HPL[{w2minus}, s]*Log[2])/243 + 
 (8*HPL[{w1minus}, r]*HPL[{w2minus}, s]*Log[2])/243 + 
 (8*HPL[{w2minus}, su]*Log[2])/729 + ((32*I)/243)*Pi*s*(-3 + s^2)*
  HPL[{w2plus}, s]*Log[2] + (32*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w2plus}, s]*Log[2])/81 + 
 (((2*I)/81)*Pi*(-1 + s)*s*(1 + s)*(-18 + 16*r^2 - 7*r^4 + 32*s^2 - 
    20*r^2*s^2 + 9*r^4*s^2 - 15*s^4 + 3*s^6)*HPL[{w3minus}, s]*Log[2])/
  ((-r + s)^3*(r + s)^3) - 
 ((-108 - 35*r^2 - 11*r^4 - 38*r^6 + 404*s^2 + 147*r^2*s^2 + 106*r^4*s^2 + 
    39*r^6*s^2 - 577*s^4 - 288*r^2*s^4 - 43*r^4*s^4 - 28*r^6*s^4 + 406*s^6 + 
    123*r^2*s^6 + 20*r^4*s^6 + 3*r^6*s^6 - 101*s^8 - 19*r^2*s^8)*
   HPL[{w1minus}, r]*HPL[{w3minus}, s]*Log[2])/(162*(r - s)^3*(r + s)^3) + 
 ((I/324)*Pi*(-105 + 28*r^2 - 11*r^4 - 16*r^6 + 323*s^2 - 24*r^2*s^2 + 
    3*r^4*s^2 + 90*r^6*s^2 - 361*s^4 - 22*r^2*s^4 - 113*r^4*s^4 - 
    56*r^6*s^4 + 161*s^6 + 128*r^2*s^6 + 49*r^4*s^6 + 6*r^6*s^6 - 42*s^8 - 
    38*r^2*s^8)*HPL[{w3plus}, r]*Log[2])/((r - s)^3*(r + s)^3) - 
 ((I/324)*Pi*(-1 + s)*(1 + s)*(105 + 44*r^2 - 17*r^4 + 36*r^6 - 290*s^2 - 
    92*r^2*s^2 - 24*r^4*s^2 - 50*r^6*s^2 + 259*s^4 + 94*r^2*s^4 + 
    49*r^4*s^4 + 6*r^6*s^4 - 82*s^6 - 38*r^2*s^6)*HPL[{w3plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) - 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1minus}, r]*HPL[{w3plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w1minus}, r]*HPL[{w4minus}, s]*Log[2])/
  (81*(r - s)^2*(r + s)^2) + 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1minus}, r]*HPL[{w4plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w1minus}, r]*HPL[{w5minus}, s]*Log[2])/
  (81*(r - s)^2*(r + s)^2) + 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1minus}, r]*HPL[{w5plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (32*HPL[{0, 0}, r]*Log[2])/243 - (16*HPL[{0, w1minus}, r]*Log[2])/243 - 
 (100*s*(-3 + s^2)*HPL[{0, w1plus}, s]*Log[2])/81 + 
 (4*s*(216 - 192*r^2 + 84*r^4 - 51*r^6 - 600*s^2 + 432*r^2*s^2 - 39*r^4*s^2 + 
    17*r^6*s^2 + 564*s^4 - 393*r^2*s^4 + 57*r^4*s^4 - 165*s^6 + 51*r^2*s^6 + 
    19*s^8)*HPL[{0, w1plus}, s]*Log[2])/(243*(-r + s)^3*(r + s)^3) + 
 (8*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*Log[2])/
  (81*(r - s)^2*(r + s)^2) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*
   Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*Log[2])/
  (81*(r - s)^3*(r + s)^3) - 
 (8*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{0, w1plus}, (1 + 2*Sqrt[zc])^(-1)]*Log[2])/
  (81*(r - s)^2*(r + s)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, 
    (1 + 2*Sqrt[zc])^(-1)]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus}, (1 + 2*Sqrt[zc])^(-1)]*Log[2])/
  (81*(r - s)^3*(r + s)^3) - 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/(81*(r - s)^2*(r + s)^2) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (81*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, s]*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (81*(r - s)^3*(r + s)^3) - (16*HPL[{w1minus, 0}, r]*Log[2])/243 + 
 (4*HPL[{w1minus, w1minus}, r]*Log[2])/27 - 
 ((-324 + 111*r^2 - 117*r^4 + 22*r^6 + 996*s^2 - 39*r^2*s^2 + 78*r^4*s^2 + 
    129*r^6*s^2 - 1167*s^4 - 144*r^2*s^4 - 249*r^4*s^4 - 84*r^6*s^4 + 
    602*s^6 + 357*r^2*s^6 + 60*r^4*s^6 + 9*r^6*s^6 - 183*s^8 - 57*r^2*s^8)*
   HPL[{w1minus, w1minus}, r]*Log[2])/(243*(r - s)^3*(r + s)^3) + 
 (16*HPL[{w1minus, w1minus}, s]*Log[2])/243 - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w1minus}, s]*Log[2])/
  (81*(r - s)^3*(r + s)^3) - (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) - (158*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s]*Log[2])/
  243 + (2*s*(216 - 192*r^2 + 84*r^4 - 39*r^6 - 600*s^2 + 432*r^2*s^2 - 
    75*r^4*s^2 + 13*r^6*s^2 + 564*s^4 - 357*r^2*s^4 + 69*r^4*s^4 - 177*s^6 + 
    39*r^2*s^6 + 23*s^8)*HPL[{w1minus, w1plus}, s]*Log[2])/
  (243*(-r + s)^3*(r + s)^3) - (16*HPL[{w1minus, w2minus}, s]*Log[2])/243 + 
 ((-1 + s)*(1 + s)*(108 - 37*r^2 + 39*r^4 + 18*r^6 - 224*s^2 - 24*r^2*s^2 - 
    63*r^4*s^2 - 25*r^6*s^2 + 165*s^4 + 100*r^2*s^4 + 20*r^4*s^4 + 
    3*r^6*s^4 - 61*s^6 - 19*r^2*s^6)*HPL[{w1minus, w3minus}, r]*Log[2])/
  (162*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w3minus}, s]*Log[2])/
  (81*(r - s)^3*(r + s)^3) + (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w3plus}, r]*Log[2])/
  ((r - s)^3*(r + s)^3) - (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1minus, w3plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w4minus}, s]*Log[2])/
  (81*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w5minus}, s]*Log[2])/
  (81*(r - s)^3*(r + s)^3) - (((4*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1plus, w1minus}, r]*Log[2])/
  ((r - s)^3*(r + s)^3) - (((8*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1plus, w1minus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1plus, w1plus}, r]*Log[2])/
  (81*(r - s)*(r + s)) - 
 ((93 - 11*r^2 + 4*r^4 - 42*r^6 - 286*s^2 - 12*r^2*s^2 + 154*r^4*s^2 - 
    48*r^6*s^2 + 314*s^4 - 88*r^2*s^4 + 60*r^4*s^4 + 26*r^6*s^4 - 90*s^6 - 
    108*r^2*s^6 - 26*r^4*s^6 + 33*s^8 + 27*r^2*s^8)*HPL[{w1plus, w1plus}, r]*
   Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (2*(-1 + 49*r^2 - 46*s^2 - 2*r^2*s^2 - s^4 + r^2*s^4)*
   HPL[{w1plus, w1plus}, s]*Log[2])/(81*(r - s)*(r + s)) + 
 ((279 - 249*r^2 + 96*r^4 - 34*r^6 - 642*s^2 + 444*r^2*s^2 + 18*r^4*s^2 - 
    156*r^6*s^2 + 378*s^4 - 300*r^2*s^4 + 300*r^4*s^4 + 78*r^6*s^4 + 
    118*s^6 - 312*r^2*s^6 - 78*r^4*s^6 - 21*s^8 + 81*r^2*s^8)*
   HPL[{w1plus, w1plus}, s]*Log[2])/(243*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, s]*Log[2])/
  (81*(r - s)^3*(r + s)^3) + (32*zc^2*HPL[{w1plus, w1plus}, su]*Log[2])/
  (81*(-1 + ubar)^2) + (64*zc^3*HPL[{w1plus, w1plus}, su]*Log[2])/
  (243*(-1 + ubar)^3) + (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w3minus}, r]*Log[2])/
  ((r - s)^3*(r + s)^3) - (((2*I)/81)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(9 + r^2 - 10*s^2)*HPL[{w1plus, w3minus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w3plus}, s]*Log[2])/
  (81*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w4plus}, s]*Log[2])/
  (81*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w5plus}, s]*Log[2])/
  (81*(r - s)^3*(r + s)^3) - (16*HPL[{w2minus, w1minus}, s]*Log[2])/243 - 
 (32*s*(-3 + s^2)*HPL[{w2minus, w1plus}, s]*Log[2])/81 + 
 (8*HPL[{w2minus, w2minus}, s]*Log[2])/243 + 
 ((-1 + s)*(1 + s)*(108 - 37*r^2 + 39*r^4 + 18*r^6 - 224*s^2 - 24*r^2*s^2 - 
    63*r^4*s^2 - 25*r^6*s^2 + 165*s^4 + 100*r^2*s^4 + 20*r^4*s^4 + 
    3*r^6*s^4 - 61*s^6 - 19*r^2*s^6)*HPL[{w3minus, w1minus}, r]*Log[2])/
  (162*(r - s)^3*(r + s)^3) + 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w3minus, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 ((-1 + s)*(1 + s)*(108 - 37*r^2 + 39*r^4 + 18*r^6 - 224*s^2 - 24*r^2*s^2 - 
    63*r^4*s^2 - 25*r^6*s^2 + 165*s^4 + 100*r^2*s^4 + 20*r^4*s^4 + 
    3*r^6*s^4 - 61*s^6 - 19*r^2*s^6)*HPL[{w3plus, w1plus}, r]*Log[2])/
  (162*(r - s)^3*(r + s)^3) + 
 ((-108 - 35*r^2 - 11*r^4 - 38*r^6 + 404*s^2 + 147*r^2*s^2 + 106*r^4*s^2 + 
    39*r^6*s^2 - 577*s^4 - 288*r^2*s^4 - 43*r^4*s^4 - 28*r^6*s^4 + 406*s^6 + 
    123*r^2*s^6 + 20*r^4*s^6 + 3*r^6*s^6 - 101*s^8 - 19*r^2*s^8)*
   HPL[{w3plus, w1plus}, s]*Log[2])/(162*(r - s)^3*(r + s)^3) - 
 (4*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4minus, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (4*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w4plus, w1plus}, s]*Log[2])/(81*(r - s)^2*(r + s)^2) - 
 (4*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5minus, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (4*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w5plus, w1plus}, s]*Log[2])/(81*(r - s)^2*(r + s)^2) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w1minus}, r]*Log[2])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w3minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w4minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus, w5minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w1plus}, r]*Log[2])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w3plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w4plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1plus, w5plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3minus, w1minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3plus, w1plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3plus, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4minus, w1minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4plus, w1plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4plus, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w5minus, w1minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w5plus, w1plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w5plus, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, 0, w1plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, 0, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w1plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w3plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w4plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1minus, w5plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1plus, w1minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3minus, w1plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3minus, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3plus, w1minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w4minus, w1plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w4minus, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w4plus, w1minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w5minus, w1plus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w5minus, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w5plus, w1minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (64*L*Log[2]^2)/243 + ((112*I)/243)*Pi*s*(-3 + s^2)*Log[2]^2 - 
 ((427 - 373*r^2 - 66*s^2 + 12*r^2*s^2)*Log[2]^2)/(243*(-1 + r)*(1 + r)) + 
 ((8*I)/243)*Pi*(-1 - 6*s + 2*s^3)*Log[2]^2 - 
 ((8*I)/243)*Pi*(-1 - 54*s + 18*s^3)*Log[2]^2 - 
 ((3240 - 5202*r^2 + 4985*r^4 - 5624*r^6 + 9*r^8 - 7812*s^2 + 4691*r^2*s^2 + 
    11290*r^4*s^2 - 357*r^6*s^2 - 36*r^8*s^2 + 10034*s^4 - 19964*r^2*s^4 + 
    2433*r^4*s^4 - 306*r^6*s^4 + 27*r^8*s^4 + 798*s^6 + 1695*r^2*s^6 + 
    72*r^4*s^6 + 27*r^6*s^6)*Log[2]^2)/(2916*(-1 + r)*(1 + r)*(r - s)^2*
   (r + s)^2) - (2*(-147 + 2*ubar)*Log[2]^2)/(729*ubar) - 
 (64*zc*Log[2]^2)/(81*ubar) - (8*(30 - 65*ubar + 33*ubar^2)*zc^2*Log[2]^2)/
  (81*(-1 + ubar)^2*ubar) - (16*(1 + ubar)*zc^3*Log[2]^2)/
  (243*(-1 + ubar)^2*ubar) + (20*HPL[{w1minus}, r]*Log[2]^2)/243 - 
 ((-324 + 111*r^2 - 117*r^4 + 50*r^6 + 996*s^2 - 39*r^2*s^2 - 6*r^4*s^2 + 
    129*r^6*s^2 - 1167*s^4 - 60*r^2*s^4 - 249*r^4*s^4 - 84*r^6*s^4 + 
    574*s^6 + 357*r^2*s^6 + 60*r^4*s^6 + 9*r^6*s^6 - 183*s^8 - 57*r^2*s^8)*
   HPL[{w1minus}, r]*Log[2]^2)/(486*(r - s)^3*(r + s)^3) - 
 (16*HPL[{w1minus}, s]*Log[2]^2)/243 + 
 ((-324 + 327*r^2 - 201*r^4 + 38*r^6 + 780*s^2 - 519*r^2*s^2 + 198*r^4*s^2 + 
    141*r^6*s^2 - 603*s^4 + 216*r^2*s^4 - 369*r^4*s^4 - 84*r^6*s^4 + 
    106*s^6 + 345*r^2*s^6 + 60*r^4*s^6 + 9*r^6*s^6 - 63*s^8 - 57*r^2*s^8)*
   HPL[{w1minus}, s]*Log[2]^2)/(486*(r - s)^3*(r + s)^3) + 
 (2*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[2]^2)/81 - 
 (4*s*(-54 + 48*r^2 - 21*r^4 - 3*r^6 + 150*s^2 - 108*r^2*s^2 + 57*r^4*s^2 + 
    r^6*s^2 - 141*s^4 + 51*r^2*s^4 - 30*r^4*s^4 + 57*s^6 + 3*r^2*s^6 - 
    10*s^8)*HPL[{w1plus}, s]*Log[2]^2)/(243*(r - s)^3*(r + s)^3) + 
 ((-1 + s)*(1 + s)*(108 - 37*r^2 + 39*r^4 + 18*r^6 - 224*s^2 - 24*r^2*s^2 - 
    63*r^4*s^2 - 25*r^6*s^2 + 165*s^4 + 100*r^2*s^4 + 20*r^4*s^4 + 
    3*r^6*s^4 - 61*s^6 - 19*r^2*s^6)*HPL[{w3minus}, r]*Log[2]^2)/
  (162*(r - s)^3*(r + s)^3) - 
 ((-108 - 35*r^2 - 11*r^4 - 38*r^6 + 404*s^2 + 147*r^2*s^2 + 106*r^4*s^2 + 
    39*r^6*s^2 - 577*s^4 - 288*r^2*s^4 - 43*r^4*s^4 - 28*r^6*s^4 + 406*s^6 + 
    123*r^2*s^6 + 20*r^4*s^6 + 3*r^6*s^6 - 101*s^8 - 19*r^2*s^8)*
   HPL[{w3minus}, s]*Log[2]^2)/(162*(r - s)^3*(r + s)^3) - 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w3plus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w4minus}, s]*Log[2]^2)/(81*(r - s)^2*(r + s)^2) + 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4plus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (2*(18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w5minus}, s]*Log[2]^2)/(81*(r - s)^2*(r + s)^2) + 
 (2*s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5plus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, r]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3minus}, r]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w3minus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4minus}, r]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w4minus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w5minus}, r]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w5minus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1plus}, r]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w1plus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3plus}, r]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w3plus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w4plus}, r]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w4plus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w5plus}, r]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1plus, w5plus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (64*Log[2]^3)/729 - ((4*I)/243)*L*Pi*Log[1 - ubar] + 
 (4*Pi^2*Log[1 - ubar])/243 + (2*(-5 + 9*r^2 - 4*s^2)*Log[1 - ubar])/
  (243*(-1 + r)*(1 + r)) + (2*L*(-2 + 3*r^2 - s^2)*Log[1 - ubar])/
  (243*(-1 + r)*(1 + r)) - (2*L*Log[1 - ubar]^2)/243 + 
 ((2*I)/243)*Pi*Log[1 - ubar]^2 - (2*(-2 + 3*r^2 - s^2)*Log[1 - ubar]^2)/
  (243*(-1 + r)*(1 + r)) + (2*Log[1 - ubar]^3)/243 - 
 ((50*I)/729)*Pi*Log[ubar] + ((4*I)/243)*L*Pi*Log[ubar] - 
 (4*Pi^2*Log[ubar])/243 - (2*L*(6 - 23*r^2 + 17*s^2 + 48*r^2*s^2 - 48*s^4)*
   Log[ubar])/(729*(r - s)*(r + s)) - 
 (10*(9 - 29*r^2 + 20*s^2 + 48*r^2*s^2 - 48*s^4)*Log[ubar])/
  (2187*(r - s)*(r + s)) - (4*L*Log[1 - ubar]*Log[ubar])/243 + 
 (4*(-1 + s)*(1 + s)*Log[1 - ubar]*Log[ubar])/(243*(r - s)*(r + s)) - 
 (4*Log[1 - ubar]^2*Log[ubar])/243 + (2*L*Log[ubar]^2)/243 - 
 ((2*I)/243)*Pi*Log[ubar]^2 + ((12 + 25*r^2 - 37*s^2)*Log[ubar]^2)/
  (729*(r - s)*(r + s)) + (4*Log[1 - ubar]*Log[ubar]^2)/243 - 
 (2*Log[ubar]^3)/243 + (56*Log[zc])/243 + (16*L*Log[zc])/81 - 
 (32*L^2*Log[zc])/243 + ((40*I)/243)*Pi*s*Log[zc] + 
 ((16*I)/243)*L*Pi*s*(-3 + s^2)*Log[zc] + (4*L*(89 + 24*s^2)*Log[zc])/729 - 
 (4*(-962 + 903*s^2)*Log[zc])/2187 + 
 (2*Pi^2*(29 - 9*r^2 - 36*s - 9*s^2 + 9*r^2*s^2 + 12*s^3)*Log[zc])/729 + 
 (((2*I)/729)*Pi*(-216*r - 180*s - 60*r^2*s + 783*r*s^2 + 795*s^3 + 
    60*r^2*s^3 - 301*r*s^4 - 349*s^5)*Log[zc])/(s*(r + s)) + 
 ((8*I)/243)*Pi*s1*Log[zc] + (52*Log[zc])/(243*ubar) + 
 (((8*I)/243)*Pi*Log[zc])/ubar + (((16*I)/243)*Pi*s1*Log[zc])/ubar - 
 (((4*I)/729)*Pi*s1*(2 + ubar)*Log[zc])/ubar + (160*zc*Log[zc])/(243*ubar) - 
 (64*L*zc*Log[zc])/(81*ubar) + (((80*I)/243)*Pi*s*zc*Log[zc])/ubar - 
 (4*(-45 + 46*ubar)*zc*Log[zc])/(729*(-1 + ubar)*ubar) - 
 (128*L*zc^2*Log[zc])/(81*ubar) - (8*(-55 + 56*ubar)*zc^2*Log[zc])/
  (243*(-1 + ubar)*ubar) - ((32*I)/243)*Pi*s*(-3 + s^2)*HPL[{0}, r]*Log[zc] + 
 ((16*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, s]*Log[zc] + 
 (32*(-1 + s)*(1 + s)*HPL[{w1minus}, r]*Log[zc])/243 - 
 ((16*I)/243)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*Log[zc] - 
 (32*(-1 + s)*(1 + s)*HPL[{w1minus}, s]*Log[zc])/243 + 
 ((8*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, s]*Log[zc] + 
 (64*HPL[{w1minus}, Sqrt[zc]]*Log[zc])/(243*ubar) + 
 (64*zc^3*HPL[{w1minus}, Sqrt[zc]]*Log[zc])/(243*ubar) - 
 (8*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{w1plus}, r]*Log[zc])/
  (243*(r - s)*(r + s)) + 
 (((4*I)/243)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r]*Log[zc])/((r - s)*(r + s)) - 
 (40*s*HPL[{w1plus}, s]*Log[zc])/243 - 
 (16*L*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[zc])/243 - 
 (((4*I)/243)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus}, s]*Log[zc])/((r - s)*(r + s)) + 
 (2*(216*r^2 - 180*s^2 - 843*r^2*s^2 + 795*s^4 + 361*r^2*s^4 - 349*s^6)*
   HPL[{w1plus}, s]*Log[zc])/(729*(r - s)*s*(r + s)) - 
 (80*s*zc*HPL[{w1plus}, s]*Log[zc])/(243*ubar) - 
 (8*s1*HPL[{w1plus}, s1]*Log[zc])/243 - (16*s1*HPL[{w1plus}, s1]*Log[zc])/
  (243*ubar) + (4*s1*(2 + ubar)*HPL[{w1plus}, s1]*Log[zc])/(729*ubar) - 
 (128*zc^(3/2)*HPL[{w1plus}, Sqrt[zc]]*Log[zc])/(243*ubar) + 
 ((16*I)/243)*Pi*s*(-3 + s^2)*HPL[{w2minus}, s]*Log[zc] - 
 ((16*I)/243)*Pi*s*(-3 + s^2)*HPL[{w2plus}, s]*Log[zc] + 
 (16*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{w2plus}, s]*Log[zc])/243 - 
 (16*s*(-3 + s^2)*HPL[{0, w1plus}, s]*Log[zc])/81 - 
 (8*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s]*Log[zc])/81 - 
 (4*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1plus}, r]*Log[zc])/(243*(r - s)*(r + s)) + 
 (4*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1plus}, s]*Log[zc])/(243*(r - s)*(r + s)) - 
 (16*s*(-3 + s^2)*HPL[{w2minus, w1plus}, s]*Log[zc])/243 + 
 ((16*I)/81)*Pi*s*(-3 + s^2)*Log[2]*Log[zc] + 
 (32*(-1 + s)*(1 + s)*Log[ubar]*Log[zc])/243 - (20*Log[zc]^2)/243 + 
 (16*L*Log[zc]^2)/243 - ((4*I)/243)*Pi*s*(-3 + s^2)*Log[zc]^2 - 
 (2*(121 + 12*s^2)*Log[zc]^2)/729 - ((-9 + 2*ubar)*Log[zc]^2)/(729*ubar) + 
 (16*zc*Log[zc]^2)/(81*ubar) + (64*zc^2*Log[zc]^2)/(81*ubar) + 
 (32*zc^3*Log[zc]^2)/(243*ubar) + (4*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[zc]^2)/
  243 - (8*Log[zc]^3)/729 - 
 ((-1 + s)*(1 + s)*(-360 + 578*r^2 + 35*r^4 - 12*r^6 - r^8 + 508*s^2 - 
    1121*r^2*s^2 + 161*r^4*s^2 - 31*r^6*s^2 + 3*r^8*s^2 - 18*s^4 + 
    247*r^2*s^4 + 8*r^4*s^4 + 3*r^6*s^4)*PolyLog[2, (3 + r^2)/4])/
  (648*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 ((-1 + s)*(1 + s)*(108 - 37*r^2 + 39*r^4 + 18*r^6 - 224*s^2 - 24*r^2*s^2 - 
    63*r^4*s^2 - 25*r^6*s^2 + 165*s^4 + 100*r^2*s^4 + 20*r^4*s^4 + 
    3*r^6*s^4 - 61*s^6 - 19*r^2*s^6)*HPL[{w1minus}, r]*
   PolyLog[2, (3 + r^2)/4])/(324*(r - s)^3*(r + s)^3) + 
 ((-108 + 109*r^2 - 67*r^4 + 2*r^6 + 260*s^2 - 173*r^2*s^2 + 98*r^4*s^2 + 
    47*r^6*s^2 - 201*s^4 + 40*r^2*s^4 - 123*r^4*s^4 - 28*r^6*s^4 + 46*s^6 + 
    115*r^2*s^6 + 20*r^4*s^6 + 3*r^6*s^6 - 21*s^8 - 19*r^2*s^8)*
   HPL[{w1minus}, s]*PolyLog[2, (3 + r^2)/4])/(324*(r - s)^3*(r + s)^3) + 
 (s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1plus}, s]*PolyLog[2, (3 + r^2)/4])/(81*(r - s)^3*(r + s)^3) + 
 ((-1 + s)*(1 + s)*(108 - 37*r^2 + 39*r^4 + 18*r^6 - 224*s^2 - 24*r^2*s^2 - 
    63*r^4*s^2 - 25*r^6*s^2 + 165*s^4 + 100*r^2*s^4 + 20*r^4*s^4 + 
    3*r^6*s^4 - 61*s^6 - 19*r^2*s^6)*HPL[{w3minus}, r]*
   PolyLog[2, (3 + r^2)/4])/(324*(r - s)^3*(r + s)^3) - 
 ((-108 - 35*r^2 - 11*r^4 - 38*r^6 + 404*s^2 + 147*r^2*s^2 + 106*r^4*s^2 + 
    39*r^6*s^2 - 577*s^4 - 288*r^2*s^4 - 43*r^4*s^4 - 28*r^6*s^4 + 406*s^6 + 
    123*r^2*s^6 + 20*r^4*s^6 + 3*r^6*s^6 - 101*s^8 - 19*r^2*s^8)*
   HPL[{w3minus}, s]*PolyLog[2, (3 + r^2)/4])/(324*(r - s)^3*(r + s)^3) - 
 (s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w3plus}, s]*PolyLog[2, (3 + r^2)/4])/(81*(r - s)^3*(r + s)^3) - 
 ((18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w4minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^2*(r + s)^2) + 
 (s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4plus}, s]*PolyLog[2, (3 + r^2)/4])/(81*(r - s)^3*(r + s)^3) - 
 ((18 - 7*r^2 + 5*r^4 - 47*s^2 + 4*r^2*s^2 + r^4*s^2 + 45*s^4 - 9*r^2*s^4 - 
    10*s^6)*HPL[{w5minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^2*(r + s)^2) + 
 (s*(36 - 32*r^2 + 14*r^4 - 9*r^6 - 100*s^2 + 72*r^2*s^2 - 5*r^4*s^2 + 
    3*r^6*s^2 + 94*s^4 - 67*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5plus}, s]*PolyLog[2, (3 + r^2)/4])/(81*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus, w1minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w1minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w3minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w3minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w4minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w4minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w5minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1minus, w5minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w1plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w1plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w3plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w3plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w4plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w4plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w5plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (9 + r^2 - 10*s^2)*HPL[{w1plus, w5plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (81*(r - s)^3*(r + s)^3) + (8*L*PolyLog[2, (1 - r^2)/(1 - s^2)])/243 - 
 ((2*I)/243)*Pi*s*(-3 + s^2)*PolyLog[2, (1 - r^2)/(1 - s^2)] - 
 (2*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*PolyLog[2, (1 - r^2)/(1 - s^2)])/
  (729*(-1 + r)*(1 + r)) + 
 (4*HPL[{w1minus}, r]*PolyLog[2, (1 - r^2)/(1 - s^2)])/243 + 
 (2*s*(-3 + s^2)*HPL[{w1plus}, s]*PolyLog[2, (1 - r^2)/(1 - s^2)])/243 + 
 (8*Log[2]*PolyLog[2, (1 - r^2)/(1 - s^2)])/243 + 
 (8*L*PolyLog[2, (-1 + r^2)/(-1 + s^2)])/243 - 
 (4*(-3 - 5*r^2 + 8*s^2 + 3*r^2*s^2 - 3*s^4)*
   PolyLog[2, (-1 + r^2)/(-1 + s^2)])/(729*(r - s)*(r + s)) + 
 (4*HPL[{w1minus}, r]*PolyLog[2, (-1 + r^2)/(-1 + s^2)])/243 + 
 (8*Log[2]*PolyLog[2, (-1 + r^2)/(-1 + s^2)])/243 - 
 (8*L*PolyLog[2, ubar])/243 - (2*(-2 + 3*r^4 + 4*s^2 - 6*r^2*s^2 + s^4)*
   PolyLog[2, ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (s1*(5 - 5*ubar + ubar^3)*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (2916*(-1 + ubar)^3) + ((-4 + 5*ubar - ubar^2 - 2*ubar^3 + ubar^4)*
   Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + 
    (4*I)*Pi*HPL[{w1minus}, r] - (4*I)*Pi*HPL[{w1plus}, t] + 
    8*HPL[{0}, r]*HPL[{w1plus}, t] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - 
    (2*I)*Pi*HPL[{w3minus}, t] + 4*HPL[{0}, r]*HPL[{w3minus}, t] - 
    (2*I)*Pi*HPL[{w3plus}, t] + 4*HPL[{0}, r]*HPL[{w3plus}, t] - 
    4*HPL[{-1, 0}, r^2] - 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, t] - 
    2*HPL[{w1plus, w4minus}, t] - 2*HPL[{w1plus, w4plus}, t] - 
    2*HPL[{w1plus, w5minus}, t] - 2*HPL[{w1plus, w5plus}, t] + 
    2*HPL[{w3minus, w1minus}, t] - HPL[{w3minus, w4minus}, t] - 
    HPL[{w3minus, w4plus}, t] - HPL[{w3minus, w5minus}, t] - 
    HPL[{w3minus, w5plus}, t] + 2*HPL[{w3plus, w1minus}, t] - 
    HPL[{w3plus, w4minus}, t] - HPL[{w3plus, w4plus}, t] - 
    HPL[{w3plus, w5minus}, t] - HPL[{w3plus, w5plus}, t] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(2916*(-1 + ubar)^3*ubar) - 
 (s1*(7 + 15*ubar - 20*ubar^2 + 6*ubar^3)*zc*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (1458*(-1 + ubar)^3) + ((13 + 5*ubar - 16*ubar^2 + 6*ubar^3)*zc*
   Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + 
    (4*I)*Pi*HPL[{w1minus}, r] - (4*I)*Pi*HPL[{w1plus}, t] + 
    8*HPL[{0}, r]*HPL[{w1plus}, t] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - 
    (2*I)*Pi*HPL[{w3minus}, t] + 4*HPL[{0}, r]*HPL[{w3minus}, t] - 
    (2*I)*Pi*HPL[{w3plus}, t] + 4*HPL[{0}, r]*HPL[{w3plus}, t] - 
    4*HPL[{-1, 0}, r^2] - 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, t] - 
    2*HPL[{w1plus, w4minus}, t] - 2*HPL[{w1plus, w4plus}, t] - 
    2*HPL[{w1plus, w5minus}, t] - 2*HPL[{w1plus, w5plus}, t] + 
    2*HPL[{w3minus, w1minus}, t] - HPL[{w3minus, w4minus}, t] - 
    HPL[{w3minus, w4plus}, t] - HPL[{w3minus, w5minus}, t] - 
    HPL[{w3minus, w5plus}, t] + 2*HPL[{w3plus, w1minus}, t] - 
    HPL[{w3plus, w4minus}, t] - HPL[{w3plus, w4plus}, t] - 
    HPL[{w3plus, w5minus}, t] - HPL[{w3plus, w5plus}, t] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(1458*(-1 + ubar)^3) - 
 ((-2 + ubar)*zc^2*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (243*(-1 + ubar)^3) - (s1*ubar*zc^2*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (243*(-1 + ubar)^3) - (s1*(5 - 5*ubar + ubar^3)*
   Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 
    16*HPL[{-1}, r^2]*HPL[{0}, r] - 4*HPL[{-1}, r^2]*HPL[{0}, r^4] - 
    (4*I)*Pi*HPL[{w1minus}, r] - 4*HPL[{0}, r^4]*HPL[{w1minus}, r] + 
    (4*I)*Pi*HPL[{w1plus}, v] - 8*HPL[{0}, r]*HPL[{w1plus}, v] + 
    4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + 
    (2*I)*Pi*HPL[{w3minus}, v] - 4*HPL[{0}, r]*HPL[{w3minus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3minus}, v] + (2*I)*Pi*HPL[{w3plus}, v] - 
    4*HPL[{0}, r]*HPL[{w3plus}, v] + 2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 
    4*HPL[{-1, 0}, r^2] + 16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(2916*(-1 + ubar)^3) + 
 ((-4 + 5*ubar - ubar^2 - 2*ubar^3 + ubar^4)*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(2916*(-1 + ubar)^3*ubar) + 
 (s1*(7 + 15*ubar - 20*ubar^2 + 6*ubar^3)*zc*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(1458*(-1 + ubar)^3) + 
 ((13 + 5*ubar - 16*ubar^2 + 6*ubar^3)*zc*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(1458*(-1 + ubar)^3) - 
 ((-2 + ubar)*zc^2*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3) + 
 (s1*ubar*zc^2*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3) + (2*PolyLog[2, 1 - zc])/729 - 
 (4*(-2 + ubar)*(1 + ubar)*zc^2*PolyLog[2, 1 - zc])/(81*(-1 + ubar)^2*ubar) - 
 (8*(1 + ubar)*zc^3*PolyLog[2, 1 - zc])/(243*(-1 + ubar)^2*ubar) - 
 (16*(-2 + ubar)*zc^2*(-(Pi^2*HPL[{w1minus}, s1])/12 - 
    (5*Pi^2*HPL[{w1plus}, t])/12 - I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, t] + (5*Pi^2*HPL[{w1plus}, t0])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t0] + I*Pi*HPL[{w1minus}, r]*
     HPL[{w1plus}, t0] - (5*Pi^2*HPL[{w1plus}, v])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v] - 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v] + HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v] + HPL[{0}, r^4]*HPL[{w1minus}, r]*
     HPL[{w1plus}, v] + (5*Pi^2*HPL[{w1plus}, v0])/12 - 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v0] + 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v0] - HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v0] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    (5*Pi^2*HPL[{w3minus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t] - (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t] + 
    (5*Pi^2*HPL[{w3minus}, t0])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t0] + (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t0] - 
    (5*Pi^2*HPL[{w3minus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v] - 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v])/2 + 
    (5*Pi^2*HPL[{w3minus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v0])/2 - 
    (5*Pi^2*HPL[{w3plus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t] - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t] + (5*Pi^2*HPL[{w3plus}, t0])/
     24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t0] + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t0] - 
    (5*Pi^2*HPL[{w3plus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, v] - 
    2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v])/2 + 
    (5*Pi^2*HPL[{w3plus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3plus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v0])/2 + 
    HPL[{w1plus}, t]*HPL[{-1, 0}, r^2] - HPL[{w1plus}, t0]*
     HPL[{-1, 0}, r^2] + HPL[{w1plus}, v]*HPL[{-1, 0}, r^2] - 
    HPL[{w1plus}, v0]*HPL[{-1, 0}, r^2] + 
    (HPL[{w3minus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3minus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, v0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, v0]*HPL[{-1, 0}, r^2])/2 - 4*HPL[{w1plus}, v]*
     HPL[{0, w1minus}, r] + 4*HPL[{w1plus}, v0]*HPL[{0, w1minus}, r] - 
    2*HPL[{w3minus}, v]*HPL[{0, w1minus}, r] + 2*HPL[{w3minus}, v0]*
     HPL[{0, w1minus}, r] - 2*HPL[{w3plus}, v]*HPL[{0, w1minus}, r] + 
    2*HPL[{w3plus}, v0]*HPL[{0, w1minus}, r] + 2*HPL[{w1plus}, t]*
     HPL[{w1minus, 0}, r] - 2*HPL[{w1plus}, t0]*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1plus}, v]*HPL[{w1minus, 0}, r] + 2*HPL[{w1plus}, v0]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, t]*HPL[{w1minus, 0}, r] - 
    HPL[{w3minus}, t0]*HPL[{w1minus, 0}, r] - HPL[{w3minus}, v]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, v0]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, t]*HPL[{w1minus, 0}, r] - HPL[{w3plus}, t0]*
     HPL[{w1minus, 0}, r] - HPL[{w3plus}, v]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, v0]*HPL[{w1minus, 0}, r] - 
    (HPL[{w1minus}, s1]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, t]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, t0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, v]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, v0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w3minus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3minus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    I*Pi*HPL[{w1plus, w1plus}, t] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, t] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t] - 
    I*Pi*HPL[{w1plus, w1plus}, t0] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 
      t0] + HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t0] - 
    I*Pi*HPL[{w1plus, w1plus}, v] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v] - 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v] - HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v] + I*Pi*HPL[{w1plus, w1plus}, v0] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v0] + 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v0] + HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v0] + (I/2)*Pi*HPL[{w1plus, w3minus}, t] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v] - 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v0])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, t] - HPL[{0}, r]*
     HPL[{w1plus, w3plus}, t] - (I/2)*Pi*HPL[{w1plus, w3plus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v] + HPL[{0}, r]*
     HPL[{w1plus, w3plus}, v] - (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v0])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v] - 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v0])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, t] - HPL[{0}, r]*
     HPL[{w3plus, w1plus}, t] - (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t])/
     2 - (I/2)*Pi*HPL[{w3plus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v] + HPL[{0}, r]*
     HPL[{w3plus, w1plus}, v] - (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v0])/4 - 
    HPL[{w1plus, w1plus, w1minus}, t] + HPL[{w1plus, w1plus, w1minus}, t0] - 
    HPL[{w1plus, w1plus, w1minus}, v] + HPL[{w1plus, w1plus, w1minus}, v0] + 
    HPL[{w1plus, w1plus, w4minus}, t]/2 - HPL[{w1plus, w1plus, w4minus}, t0]/
     2 + HPL[{w1plus, w1plus, w4minus}, v]/2 - 
    HPL[{w1plus, w1plus, w4minus}, v0]/2 + HPL[{w1plus, w1plus, w4plus}, t]/
     2 - HPL[{w1plus, w1plus, w4plus}, t0]/2 + 
    HPL[{w1plus, w1plus, w4plus}, v]/2 - HPL[{w1plus, w1plus, w4plus}, v0]/
     2 + HPL[{w1plus, w1plus, w5minus}, t]/2 - 
    HPL[{w1plus, w1plus, w5minus}, t0]/2 + HPL[{w1plus, w1plus, w5minus}, v]/
     2 - HPL[{w1plus, w1plus, w5minus}, v0]/2 + 
    HPL[{w1plus, w1plus, w5plus}, t]/2 - HPL[{w1plus, w1plus, w5plus}, t0]/
     2 + HPL[{w1plus, w1plus, w5plus}, v]/2 - 
    HPL[{w1plus, w1plus, w5plus}, v0]/2 - HPL[{w1plus, w3minus, w1minus}, t]/
     2 + HPL[{w1plus, w3minus, w1minus}, t0]/2 - 
    HPL[{w1plus, w3minus, w1minus}, v]/2 + 
    HPL[{w1plus, w3minus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3minus, w4minus}, t]/4 - 
    HPL[{w1plus, w3minus, w4minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4minus}, v]/4 - 
    HPL[{w1plus, w3minus, w4minus}, v0]/4 + HPL[{w1plus, w3minus, w4plus}, t]/
     4 - HPL[{w1plus, w3minus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4plus}, v]/4 - HPL[{w1plus, w3minus, w4plus}, v0]/
     4 + HPL[{w1plus, w3minus, w5minus}, t]/4 - 
    HPL[{w1plus, w3minus, w5minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5minus}, v]/4 - 
    HPL[{w1plus, w3minus, w5minus}, v0]/4 + HPL[{w1plus, w3minus, w5plus}, t]/
     4 - HPL[{w1plus, w3minus, w5plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5plus}, v]/4 - HPL[{w1plus, w3minus, w5plus}, v0]/
     4 - HPL[{w1plus, w3plus, w1minus}, t]/2 + 
    HPL[{w1plus, w3plus, w1minus}, t0]/2 - HPL[{w1plus, w3plus, w1minus}, v]/
     2 + HPL[{w1plus, w3plus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3plus, w4minus}, t]/4 - HPL[{w1plus, w3plus, w4minus}, t0]/
     4 + HPL[{w1plus, w3plus, w4minus}, v]/4 - 
    HPL[{w1plus, w3plus, w4minus}, v0]/4 + HPL[{w1plus, w3plus, w4plus}, t]/
     4 - HPL[{w1plus, w3plus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3plus, w4plus}, v]/4 - HPL[{w1plus, w3plus, w4plus}, v0]/
     4 + HPL[{w1plus, w3plus, w5minus}, t]/4 - 
    HPL[{w1plus, w3plus, w5minus}, t0]/4 + HPL[{w1plus, w3plus, w5minus}, v]/
     4 - HPL[{w1plus, w3plus, w5minus}, v0]/4 + 
    HPL[{w1plus, w3plus, w5plus}, t]/4 - HPL[{w1plus, w3plus, w5plus}, t0]/
     4 + HPL[{w1plus, w3plus, w5plus}, v]/4 - 
    HPL[{w1plus, w3plus, w5plus}, v0]/4 - HPL[{w3minus, w1plus, w1minus}, t]/
     2 + HPL[{w3minus, w1plus, w1minus}, t0]/2 - 
    HPL[{w3minus, w1plus, w1minus}, v]/2 + 
    HPL[{w3minus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3minus, w1plus, w4minus}, t]/4 - 
    HPL[{w3minus, w1plus, w4minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4minus}, v]/4 - 
    HPL[{w3minus, w1plus, w4minus}, v0]/4 + HPL[{w3minus, w1plus, w4plus}, t]/
     4 - HPL[{w3minus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4plus}, v]/4 - HPL[{w3minus, w1plus, w4plus}, v0]/
     4 + HPL[{w3minus, w1plus, w5minus}, t]/4 - 
    HPL[{w3minus, w1plus, w5minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5minus}, v]/4 - 
    HPL[{w3minus, w1plus, w5minus}, v0]/4 + HPL[{w3minus, w1plus, w5plus}, t]/
     4 - HPL[{w3minus, w1plus, w5plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5plus}, v]/4 - HPL[{w3minus, w1plus, w5plus}, v0]/
     4 - HPL[{w3minus, w3minus, w1minus}, t]/4 + 
    HPL[{w3minus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3minus, w1minus}, v]/4 + 
    HPL[{w3minus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3minus, w4minus}, t]/8 - 
    HPL[{w3minus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4minus}, v]/8 - 
    HPL[{w3minus, w3minus, w4minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, t]/8 - 
    HPL[{w3minus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, v]/8 - 
    HPL[{w3minus, w3minus, w4plus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, t]/8 - 
    HPL[{w3minus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, v]/8 - 
    HPL[{w3minus, w3minus, w5minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, t]/8 - 
    HPL[{w3minus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, v]/8 - 
    HPL[{w3minus, w3minus, w5plus}, v0]/8 - 
    HPL[{w3minus, w3plus, w1minus}, t]/4 + 
    HPL[{w3minus, w3plus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3plus, w1minus}, v]/4 + 
    HPL[{w3minus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3plus, w4minus}, t]/8 - 
    HPL[{w3minus, w3plus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4minus}, v]/8 - 
    HPL[{w3minus, w3plus, w4minus}, v0]/8 + HPL[{w3minus, w3plus, w4plus}, t]/
     8 - HPL[{w3minus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4plus}, v]/8 - HPL[{w3minus, w3plus, w4plus}, v0]/
     8 + HPL[{w3minus, w3plus, w5minus}, t]/8 - 
    HPL[{w3minus, w3plus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5minus}, v]/8 - 
    HPL[{w3minus, w3plus, w5minus}, v0]/8 + HPL[{w3minus, w3plus, w5plus}, t]/
     8 - HPL[{w3minus, w3plus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5plus}, v]/8 - HPL[{w3minus, w3plus, w5plus}, v0]/
     8 - HPL[{w3plus, w1plus, w1minus}, t]/2 + 
    HPL[{w3plus, w1plus, w1minus}, t0]/2 - HPL[{w3plus, w1plus, w1minus}, v]/
     2 + HPL[{w3plus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3plus, w1plus, w4minus}, t]/4 - HPL[{w3plus, w1plus, w4minus}, t0]/
     4 + HPL[{w3plus, w1plus, w4minus}, v]/4 - 
    HPL[{w3plus, w1plus, w4minus}, v0]/4 + HPL[{w3plus, w1plus, w4plus}, t]/
     4 - HPL[{w3plus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3plus, w1plus, w4plus}, v]/4 - HPL[{w3plus, w1plus, w4plus}, v0]/
     4 + HPL[{w3plus, w1plus, w5minus}, t]/4 - 
    HPL[{w3plus, w1plus, w5minus}, t0]/4 + HPL[{w3plus, w1plus, w5minus}, v]/
     4 - HPL[{w3plus, w1plus, w5minus}, v0]/4 + 
    HPL[{w3plus, w1plus, w5plus}, t]/4 - HPL[{w3plus, w1plus, w5plus}, t0]/
     4 + HPL[{w3plus, w1plus, w5plus}, v]/4 - 
    HPL[{w3plus, w1plus, w5plus}, v0]/4 - HPL[{w3plus, w3minus, w1minus}, t]/
     4 + HPL[{w3plus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3plus, w3minus, w1minus}, v]/4 + 
    HPL[{w3plus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3minus, w4minus}, t]/8 - 
    HPL[{w3plus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4minus}, v]/8 - 
    HPL[{w3plus, w3minus, w4minus}, v0]/8 + HPL[{w3plus, w3minus, w4plus}, t]/
     8 - HPL[{w3plus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4plus}, v]/8 - HPL[{w3plus, w3minus, w4plus}, v0]/
     8 + HPL[{w3plus, w3minus, w5minus}, t]/8 - 
    HPL[{w3plus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5minus}, v]/8 - 
    HPL[{w3plus, w3minus, w5minus}, v0]/8 + HPL[{w3plus, w3minus, w5plus}, t]/
     8 - HPL[{w3plus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5plus}, v]/8 - HPL[{w3plus, w3minus, w5plus}, v0]/
     8 - HPL[{w3plus, w3plus, w1minus}, t]/4 + 
    HPL[{w3plus, w3plus, w1minus}, t0]/4 - HPL[{w3plus, w3plus, w1minus}, v]/
     4 + HPL[{w3plus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3plus, w4minus}, t]/8 - HPL[{w3plus, w3plus, w4minus}, t0]/
     8 + HPL[{w3plus, w3plus, w4minus}, v]/8 - 
    HPL[{w3plus, w3plus, w4minus}, v0]/8 + HPL[{w3plus, w3plus, w4plus}, t]/
     8 - HPL[{w3plus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3plus, w4plus}, v]/8 - HPL[{w3plus, w3plus, w4plus}, v0]/
     8 + HPL[{w3plus, w3plus, w5minus}, t]/8 - 
    HPL[{w3plus, w3plus, w5minus}, t0]/8 + HPL[{w3plus, w3plus, w5minus}, v]/
     8 - HPL[{w3plus, w3plus, w5minus}, v0]/8 + 
    HPL[{w3plus, w3plus, w5plus}, t]/8 - HPL[{w3plus, w3plus, w5plus}, t0]/
     8 + HPL[{w3plus, w3plus, w5plus}, v]/8 - 
    HPL[{w3plus, w3plus, w5plus}, v0]/8 - (Pi^2*Log[2])/6 - 
    HPL[{w1minus}, r]*HPL[{w1minus}, s1]*Log[2] + 
    HPL[{w1minus}, r]*HPL[{w1plus}, t]*Log[2] - HPL[{w1minus}, r]*
     HPL[{w1plus}, t0]*Log[2] + HPL[{w1minus}, r]*HPL[{w1plus}, v]*Log[2] - 
    HPL[{w1minus}, r]*HPL[{w1plus}, v0]*Log[2] + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v0]*Log[2])/2 - 
    HPL[{w1minus, w1minus}, r]*Log[2] - 2*HPL[{w1plus, w1plus}, t]*Log[2] + 
    2*HPL[{w1plus, w1plus}, t0]*Log[2] - 2*HPL[{w1plus, w1plus}, v]*Log[2] + 
    2*HPL[{w1plus, w1plus}, v0]*Log[2] - HPL[{w3minus, w1plus}, t]*Log[2] + 
    HPL[{w3minus, w1plus}, t0]*Log[2] - HPL[{w3minus, w1plus}, v]*Log[2] + 
    HPL[{w3minus, w1plus}, v0]*Log[2] - HPL[{w3plus, w1plus}, t]*Log[2] + 
    HPL[{w3plus, w1plus}, t0]*Log[2] - HPL[{w3plus, w1plus}, v]*Log[2] + 
    HPL[{w3plus, w1plus}, v0]*Log[2] - 2*HPL[{w1minus}, r]*Log[2]^2 - 
    HPL[{w1minus}, s1]*Log[2]^2 + HPL[{w1plus}, t]*Log[2]^2 - 
    HPL[{w1plus}, t0]*Log[2]^2 + HPL[{w1plus}, v]*Log[2]^2 - 
    HPL[{w1plus}, v0]*Log[2]^2 + (HPL[{w3minus}, t]*Log[2]^2)/2 - 
    (HPL[{w3minus}, t0]*Log[2]^2)/2 + (HPL[{w3minus}, v]*Log[2]^2)/2 - 
    (HPL[{w3minus}, v0]*Log[2]^2)/2 + (HPL[{w3plus}, t]*Log[2]^2)/2 - 
    (HPL[{w3plus}, t0]*Log[2]^2)/2 + (HPL[{w3plus}, v]*Log[2]^2)/2 - 
    (HPL[{w3plus}, v0]*Log[2]^2)/2 - 2*Log[2]^3 - 
    (HPL[{w1minus}, s1]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, t]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, t0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, v]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, v0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w3minus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3minus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, v0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, v0]*PolyLog[2, 1 - zc])/4 - Log[2]*PolyLog[2, 1 - zc]))/
  (81*(-1 + ubar)^3) - (32*zc^3*(-(Pi^2*HPL[{w1minus}, s1])/12 - 
    (5*Pi^2*HPL[{w1plus}, t])/12 - I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, t] + (5*Pi^2*HPL[{w1plus}, t0])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t0] + I*Pi*HPL[{w1minus}, r]*
     HPL[{w1plus}, t0] - (5*Pi^2*HPL[{w1plus}, v])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v] - 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v] + HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v] + HPL[{0}, r^4]*HPL[{w1minus}, r]*
     HPL[{w1plus}, v] + (5*Pi^2*HPL[{w1plus}, v0])/12 - 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v0] + 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v0] - HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v0] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    (5*Pi^2*HPL[{w3minus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t] - (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t] + 
    (5*Pi^2*HPL[{w3minus}, t0])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t0] + (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t0] - 
    (5*Pi^2*HPL[{w3minus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v] - 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v])/2 + 
    (5*Pi^2*HPL[{w3minus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v0])/2 - 
    (5*Pi^2*HPL[{w3plus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t] - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t] + (5*Pi^2*HPL[{w3plus}, t0])/
     24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t0] + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t0] - 
    (5*Pi^2*HPL[{w3plus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, v] - 
    2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v])/2 + 
    (5*Pi^2*HPL[{w3plus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3plus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v0])/2 + 
    HPL[{w1plus}, t]*HPL[{-1, 0}, r^2] - HPL[{w1plus}, t0]*
     HPL[{-1, 0}, r^2] + HPL[{w1plus}, v]*HPL[{-1, 0}, r^2] - 
    HPL[{w1plus}, v0]*HPL[{-1, 0}, r^2] + 
    (HPL[{w3minus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3minus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, v0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, v0]*HPL[{-1, 0}, r^2])/2 - 4*HPL[{w1plus}, v]*
     HPL[{0, w1minus}, r] + 4*HPL[{w1plus}, v0]*HPL[{0, w1minus}, r] - 
    2*HPL[{w3minus}, v]*HPL[{0, w1minus}, r] + 2*HPL[{w3minus}, v0]*
     HPL[{0, w1minus}, r] - 2*HPL[{w3plus}, v]*HPL[{0, w1minus}, r] + 
    2*HPL[{w3plus}, v0]*HPL[{0, w1minus}, r] + 2*HPL[{w1plus}, t]*
     HPL[{w1minus, 0}, r] - 2*HPL[{w1plus}, t0]*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1plus}, v]*HPL[{w1minus, 0}, r] + 2*HPL[{w1plus}, v0]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, t]*HPL[{w1minus, 0}, r] - 
    HPL[{w3minus}, t0]*HPL[{w1minus, 0}, r] - HPL[{w3minus}, v]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, v0]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, t]*HPL[{w1minus, 0}, r] - HPL[{w3plus}, t0]*
     HPL[{w1minus, 0}, r] - HPL[{w3plus}, v]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, v0]*HPL[{w1minus, 0}, r] - 
    (HPL[{w1minus}, s1]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, t]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, t0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, v]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, v0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w3minus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3minus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    I*Pi*HPL[{w1plus, w1plus}, t] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, t] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t] - 
    I*Pi*HPL[{w1plus, w1plus}, t0] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 
      t0] + HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t0] - 
    I*Pi*HPL[{w1plus, w1plus}, v] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v] - 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v] - HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v] + I*Pi*HPL[{w1plus, w1plus}, v0] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v0] + 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v0] + HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v0] + (I/2)*Pi*HPL[{w1plus, w3minus}, t] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v] - 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v0])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, t] - HPL[{0}, r]*
     HPL[{w1plus, w3plus}, t] - (I/2)*Pi*HPL[{w1plus, w3plus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v] + HPL[{0}, r]*
     HPL[{w1plus, w3plus}, v] - (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v0])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v] - 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v0])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, t] - HPL[{0}, r]*
     HPL[{w3plus, w1plus}, t] - (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t])/
     2 - (I/2)*Pi*HPL[{w3plus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v] + HPL[{0}, r]*
     HPL[{w3plus, w1plus}, v] - (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v0])/4 - 
    HPL[{w1plus, w1plus, w1minus}, t] + HPL[{w1plus, w1plus, w1minus}, t0] - 
    HPL[{w1plus, w1plus, w1minus}, v] + HPL[{w1plus, w1plus, w1minus}, v0] + 
    HPL[{w1plus, w1plus, w4minus}, t]/2 - HPL[{w1plus, w1plus, w4minus}, t0]/
     2 + HPL[{w1plus, w1plus, w4minus}, v]/2 - 
    HPL[{w1plus, w1plus, w4minus}, v0]/2 + HPL[{w1plus, w1plus, w4plus}, t]/
     2 - HPL[{w1plus, w1plus, w4plus}, t0]/2 + 
    HPL[{w1plus, w1plus, w4plus}, v]/2 - HPL[{w1plus, w1plus, w4plus}, v0]/
     2 + HPL[{w1plus, w1plus, w5minus}, t]/2 - 
    HPL[{w1plus, w1plus, w5minus}, t0]/2 + HPL[{w1plus, w1plus, w5minus}, v]/
     2 - HPL[{w1plus, w1plus, w5minus}, v0]/2 + 
    HPL[{w1plus, w1plus, w5plus}, t]/2 - HPL[{w1plus, w1plus, w5plus}, t0]/
     2 + HPL[{w1plus, w1plus, w5plus}, v]/2 - 
    HPL[{w1plus, w1plus, w5plus}, v0]/2 - HPL[{w1plus, w3minus, w1minus}, t]/
     2 + HPL[{w1plus, w3minus, w1minus}, t0]/2 - 
    HPL[{w1plus, w3minus, w1minus}, v]/2 + 
    HPL[{w1plus, w3minus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3minus, w4minus}, t]/4 - 
    HPL[{w1plus, w3minus, w4minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4minus}, v]/4 - 
    HPL[{w1plus, w3minus, w4minus}, v0]/4 + HPL[{w1plus, w3minus, w4plus}, t]/
     4 - HPL[{w1plus, w3minus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4plus}, v]/4 - HPL[{w1plus, w3minus, w4plus}, v0]/
     4 + HPL[{w1plus, w3minus, w5minus}, t]/4 - 
    HPL[{w1plus, w3minus, w5minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5minus}, v]/4 - 
    HPL[{w1plus, w3minus, w5minus}, v0]/4 + HPL[{w1plus, w3minus, w5plus}, t]/
     4 - HPL[{w1plus, w3minus, w5plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5plus}, v]/4 - HPL[{w1plus, w3minus, w5plus}, v0]/
     4 - HPL[{w1plus, w3plus, w1minus}, t]/2 + 
    HPL[{w1plus, w3plus, w1minus}, t0]/2 - HPL[{w1plus, w3plus, w1minus}, v]/
     2 + HPL[{w1plus, w3plus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3plus, w4minus}, t]/4 - HPL[{w1plus, w3plus, w4minus}, t0]/
     4 + HPL[{w1plus, w3plus, w4minus}, v]/4 - 
    HPL[{w1plus, w3plus, w4minus}, v0]/4 + HPL[{w1plus, w3plus, w4plus}, t]/
     4 - HPL[{w1plus, w3plus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3plus, w4plus}, v]/4 - HPL[{w1plus, w3plus, w4plus}, v0]/
     4 + HPL[{w1plus, w3plus, w5minus}, t]/4 - 
    HPL[{w1plus, w3plus, w5minus}, t0]/4 + HPL[{w1plus, w3plus, w5minus}, v]/
     4 - HPL[{w1plus, w3plus, w5minus}, v0]/4 + 
    HPL[{w1plus, w3plus, w5plus}, t]/4 - HPL[{w1plus, w3plus, w5plus}, t0]/
     4 + HPL[{w1plus, w3plus, w5plus}, v]/4 - 
    HPL[{w1plus, w3plus, w5plus}, v0]/4 - HPL[{w3minus, w1plus, w1minus}, t]/
     2 + HPL[{w3minus, w1plus, w1minus}, t0]/2 - 
    HPL[{w3minus, w1plus, w1minus}, v]/2 + 
    HPL[{w3minus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3minus, w1plus, w4minus}, t]/4 - 
    HPL[{w3minus, w1plus, w4minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4minus}, v]/4 - 
    HPL[{w3minus, w1plus, w4minus}, v0]/4 + HPL[{w3minus, w1plus, w4plus}, t]/
     4 - HPL[{w3minus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4plus}, v]/4 - HPL[{w3minus, w1plus, w4plus}, v0]/
     4 + HPL[{w3minus, w1plus, w5minus}, t]/4 - 
    HPL[{w3minus, w1plus, w5minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5minus}, v]/4 - 
    HPL[{w3minus, w1plus, w5minus}, v0]/4 + HPL[{w3minus, w1plus, w5plus}, t]/
     4 - HPL[{w3minus, w1plus, w5plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5plus}, v]/4 - HPL[{w3minus, w1plus, w5plus}, v0]/
     4 - HPL[{w3minus, w3minus, w1minus}, t]/4 + 
    HPL[{w3minus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3minus, w1minus}, v]/4 + 
    HPL[{w3minus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3minus, w4minus}, t]/8 - 
    HPL[{w3minus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4minus}, v]/8 - 
    HPL[{w3minus, w3minus, w4minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, t]/8 - 
    HPL[{w3minus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, v]/8 - 
    HPL[{w3minus, w3minus, w4plus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, t]/8 - 
    HPL[{w3minus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, v]/8 - 
    HPL[{w3minus, w3minus, w5minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, t]/8 - 
    HPL[{w3minus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, v]/8 - 
    HPL[{w3minus, w3minus, w5plus}, v0]/8 - 
    HPL[{w3minus, w3plus, w1minus}, t]/4 + 
    HPL[{w3minus, w3plus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3plus, w1minus}, v]/4 + 
    HPL[{w3minus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3plus, w4minus}, t]/8 - 
    HPL[{w3minus, w3plus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4minus}, v]/8 - 
    HPL[{w3minus, w3plus, w4minus}, v0]/8 + HPL[{w3minus, w3plus, w4plus}, t]/
     8 - HPL[{w3minus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4plus}, v]/8 - HPL[{w3minus, w3plus, w4plus}, v0]/
     8 + HPL[{w3minus, w3plus, w5minus}, t]/8 - 
    HPL[{w3minus, w3plus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5minus}, v]/8 - 
    HPL[{w3minus, w3plus, w5minus}, v0]/8 + HPL[{w3minus, w3plus, w5plus}, t]/
     8 - HPL[{w3minus, w3plus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5plus}, v]/8 - HPL[{w3minus, w3plus, w5plus}, v0]/
     8 - HPL[{w3plus, w1plus, w1minus}, t]/2 + 
    HPL[{w3plus, w1plus, w1minus}, t0]/2 - HPL[{w3plus, w1plus, w1minus}, v]/
     2 + HPL[{w3plus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3plus, w1plus, w4minus}, t]/4 - HPL[{w3plus, w1plus, w4minus}, t0]/
     4 + HPL[{w3plus, w1plus, w4minus}, v]/4 - 
    HPL[{w3plus, w1plus, w4minus}, v0]/4 + HPL[{w3plus, w1plus, w4plus}, t]/
     4 - HPL[{w3plus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3plus, w1plus, w4plus}, v]/4 - HPL[{w3plus, w1plus, w4plus}, v0]/
     4 + HPL[{w3plus, w1plus, w5minus}, t]/4 - 
    HPL[{w3plus, w1plus, w5minus}, t0]/4 + HPL[{w3plus, w1plus, w5minus}, v]/
     4 - HPL[{w3plus, w1plus, w5minus}, v0]/4 + 
    HPL[{w3plus, w1plus, w5plus}, t]/4 - HPL[{w3plus, w1plus, w5plus}, t0]/
     4 + HPL[{w3plus, w1plus, w5plus}, v]/4 - 
    HPL[{w3plus, w1plus, w5plus}, v0]/4 - HPL[{w3plus, w3minus, w1minus}, t]/
     4 + HPL[{w3plus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3plus, w3minus, w1minus}, v]/4 + 
    HPL[{w3plus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3minus, w4minus}, t]/8 - 
    HPL[{w3plus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4minus}, v]/8 - 
    HPL[{w3plus, w3minus, w4minus}, v0]/8 + HPL[{w3plus, w3minus, w4plus}, t]/
     8 - HPL[{w3plus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4plus}, v]/8 - HPL[{w3plus, w3minus, w4plus}, v0]/
     8 + HPL[{w3plus, w3minus, w5minus}, t]/8 - 
    HPL[{w3plus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5minus}, v]/8 - 
    HPL[{w3plus, w3minus, w5minus}, v0]/8 + HPL[{w3plus, w3minus, w5plus}, t]/
     8 - HPL[{w3plus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5plus}, v]/8 - HPL[{w3plus, w3minus, w5plus}, v0]/
     8 - HPL[{w3plus, w3plus, w1minus}, t]/4 + 
    HPL[{w3plus, w3plus, w1minus}, t0]/4 - HPL[{w3plus, w3plus, w1minus}, v]/
     4 + HPL[{w3plus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3plus, w4minus}, t]/8 - HPL[{w3plus, w3plus, w4minus}, t0]/
     8 + HPL[{w3plus, w3plus, w4minus}, v]/8 - 
    HPL[{w3plus, w3plus, w4minus}, v0]/8 + HPL[{w3plus, w3plus, w4plus}, t]/
     8 - HPL[{w3plus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3plus, w4plus}, v]/8 - HPL[{w3plus, w3plus, w4plus}, v0]/
     8 + HPL[{w3plus, w3plus, w5minus}, t]/8 - 
    HPL[{w3plus, w3plus, w5minus}, t0]/8 + HPL[{w3plus, w3plus, w5minus}, v]/
     8 - HPL[{w3plus, w3plus, w5minus}, v0]/8 + 
    HPL[{w3plus, w3plus, w5plus}, t]/8 - HPL[{w3plus, w3plus, w5plus}, t0]/
     8 + HPL[{w3plus, w3plus, w5plus}, v]/8 - 
    HPL[{w3plus, w3plus, w5plus}, v0]/8 - (Pi^2*Log[2])/6 - 
    HPL[{w1minus}, r]*HPL[{w1minus}, s1]*Log[2] + 
    HPL[{w1minus}, r]*HPL[{w1plus}, t]*Log[2] - HPL[{w1minus}, r]*
     HPL[{w1plus}, t0]*Log[2] + HPL[{w1minus}, r]*HPL[{w1plus}, v]*Log[2] - 
    HPL[{w1minus}, r]*HPL[{w1plus}, v0]*Log[2] + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v0]*Log[2])/2 - 
    HPL[{w1minus, w1minus}, r]*Log[2] - 2*HPL[{w1plus, w1plus}, t]*Log[2] + 
    2*HPL[{w1plus, w1plus}, t0]*Log[2] - 2*HPL[{w1plus, w1plus}, v]*Log[2] + 
    2*HPL[{w1plus, w1plus}, v0]*Log[2] - HPL[{w3minus, w1plus}, t]*Log[2] + 
    HPL[{w3minus, w1plus}, t0]*Log[2] - HPL[{w3minus, w1plus}, v]*Log[2] + 
    HPL[{w3minus, w1plus}, v0]*Log[2] - HPL[{w3plus, w1plus}, t]*Log[2] + 
    HPL[{w3plus, w1plus}, t0]*Log[2] - HPL[{w3plus, w1plus}, v]*Log[2] + 
    HPL[{w3plus, w1plus}, v0]*Log[2] - 2*HPL[{w1minus}, r]*Log[2]^2 - 
    HPL[{w1minus}, s1]*Log[2]^2 + HPL[{w1plus}, t]*Log[2]^2 - 
    HPL[{w1plus}, t0]*Log[2]^2 + HPL[{w1plus}, v]*Log[2]^2 - 
    HPL[{w1plus}, v0]*Log[2]^2 + (HPL[{w3minus}, t]*Log[2]^2)/2 - 
    (HPL[{w3minus}, t0]*Log[2]^2)/2 + (HPL[{w3minus}, v]*Log[2]^2)/2 - 
    (HPL[{w3minus}, v0]*Log[2]^2)/2 + (HPL[{w3plus}, t]*Log[2]^2)/2 - 
    (HPL[{w3plus}, t0]*Log[2]^2)/2 + (HPL[{w3plus}, v]*Log[2]^2)/2 - 
    (HPL[{w3plus}, v0]*Log[2]^2)/2 - 2*Log[2]^3 - 
    (HPL[{w1minus}, s1]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, t]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, t0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, v]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, v0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w3minus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3minus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, v0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, v0]*PolyLog[2, 1 - zc])/4 - Log[2]*PolyLog[2, 1 - zc]))/
  (243*(-1 + ubar)^3) + (4*PolyLog[3, (1 - r^2)/(1 - s^2)])/243 - 
 (8*PolyLog[3, (-1 + r^2)/(-1 + s^2)])/243 - 
 (4*PolyLog[3, (-r^2 + s^2)/(-1 + s^2)])/243 + 
 (8*PolyLog[3, 1 - (1 - r^2)/(1 - s^2)])/243 - (4*PolyLog[3, 1 - ubar])/243 + 
 (4*PolyLog[3, ubar])/243 - (4*(239 - 63*r^2 - 63*s^2 + 63*r^2*s^2)*Zeta[3])/
  729 + (2*(431 - 63*r^2 + 42*s^2 + 63*r^2*s^2 - 63*s^4)*Zeta[3])/243 - 
 ((5670 - 2205*r^2 + 3827*r^4 - 14805*s^2 - 3244*r^2*s^2 + 315*r^4*s^2 + 
    16427*s^4 - 2835*r^2*s^4 - 3150*s^6)*Zeta[3])/
  (1458*(r - s)^2*(r + s)^2) - (56*zc^2*Zeta[3])/(81*(-1 + ubar)^2) - 
 (112*zc^3*Zeta[3])/(243*(-1 + ubar)^3) - 
 (35*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, r]*Zeta[3])/(81*(r - s)^3*(r + s)^3) + 
 (35*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(9 + r^2 - 10*s^2)*
   HPL[{w1minus}, s]*Zeta[3])/(81*(r - s)^3*(r + s)^3)


==> anc/ancillary/HSK/Ttilde2Q1u.out <==
7664/6561 + (1480*L)/729 + (280*L^2)/729 + ((1610*I)/729)*Pi + 
 ((586*I)/729)*L*Pi - (764*Pi^2)/2187 - (2*L*Pi^2)/729 - ((40*I)/729)*Pi^3 - 
 (2*Pi^2)/(2187*(-1 + ubar)^3) - (((4*I)/81)*Pi)/(-1 + ubar)^2 + 
 (2*Pi^2)/(729*(-1 + ubar)^2) - 16/(729*(-1 + ubar)) + 
 (((8*I)/243)*Pi)/(-1 + ubar) - (4*Pi^2)/(729*(-1 + ubar)) + 
 4781/(4374*ubar) + (266*L)/(729*ubar) - (((46*I)/729)*Pi)/ubar - 
 Pi^2/(81*ubar) - (64*zc)/(729*ubar) - (32*L*zc)/(243*ubar) - 
 (((32*I)/243)*Pi*zc)/ubar - (16*s*HPL[{w1plus}, -s^(-1)])/729 - 
 (8*L*s*HPL[{w1plus}, -s^(-1)])/243 - ((8*I)/243)*Pi*s*
  HPL[{w1plus}, -s^(-1)] - (32*s*zc*HPL[{w1plus}, -s^(-1)])/(729*ubar) - 
 (16*L*s*zc*HPL[{w1plus}, -s^(-1)])/(243*ubar) - 
 (((16*I)/243)*Pi*s*zc*HPL[{w1plus}, -s^(-1)])/ubar - 
 (2*s1*HPL[{w1plus}, -s1^(-1)])/243 - (20*L*s1*HPL[{w1plus}, -s1^(-1)])/729 - 
 ((8*I)/243)*Pi*s1*HPL[{w1plus}, -s1^(-1)] + (4*s1*HPL[{w1plus}, -s1^(-1)])/
  (729*(-1 + ubar)^2) - (10*s1*HPL[{w1plus}, -s1^(-1)])/(729*(-1 + ubar)) - 
 (16*s1*HPL[{w1plus}, -s1^(-1)])/(729*ubar) - 
 (40*L*s1*HPL[{w1plus}, -s1^(-1)])/(729*ubar) - 
 (((16*I)/243)*Pi*s1*HPL[{w1plus}, -s1^(-1)])/ubar + 
 (4*s1*HPL[{0, w1plus}, -s1^(-1)])/729 + (8*s1*HPL[{0, w1plus}, -s1^(-1)])/
  (729*ubar) + (2*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/729 + 
 (4*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(729*ubar) + 
 (2*HPL[{w1plus, w1plus}, -s1^(-1)])/243 - 
 (4*HPL[{w1plus, w1plus}, -s1^(-1)])/(243*(-1 + ubar)^3) + 
 (4*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)^2) - 
 (8*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) + 
 (8*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*ubar) - (4*Log[1 - ubar])/243 - 
 (2*L*Log[1 - ubar])/81 - ((10*I)/729)*Pi*Log[1 - ubar] + 
 ((4*I)/243)*L*Pi*Log[1 - ubar] - (14*Pi^2*Log[1 - ubar])/729 + 
 (4*Log[1 - ubar])/(729*ubar) + (2*L*Log[1 - ubar])/(243*ubar) + 
 (((2*I)/243)*Pi*Log[1 - ubar])/ubar + (4*Log[1 - ubar]^2)/729 + 
 (2*L*Log[1 - ubar]^2)/243 + ((2*I)/243)*Pi*Log[1 - ubar]^2 - 
 (1610*Log[ubar])/729 - (586*L*Log[ubar])/729 - ((208*I)/243)*Pi*Log[ubar] - 
 ((4*I)/243)*L*Pi*Log[ubar] + (64*Pi^2*Log[ubar])/729 + 
 (((4*I)/81)*Pi*Log[ubar])/(-1 + ubar)^3 + (4*Log[ubar])/(81*(-1 + ubar)^2) - 
 (((2*I)/243)*Pi*Log[ubar])/(-1 + ubar)^2 - 
 (170*Log[ubar])/(729*(-1 + ubar)) - (20*L*Log[ubar])/(243*(-1 + ubar)) - 
 (((16*I)/243)*Pi*Log[ubar])/(-1 + ubar) + (32*Log[ubar])/(243*ubar) + 
 (32*zc*Log[ubar])/(243*ubar) + (8*s*HPL[{w1plus}, -s^(-1)]*Log[ubar])/243 + 
 (16*s*zc*HPL[{w1plus}, -s^(-1)]*Log[ubar])/(243*ubar) + 
 (8*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/243 + 
 (16*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/(243*ubar) + 
 (10*Log[1 - ubar]*Log[ubar])/243 - (28*L*Log[1 - ubar]*Log[ubar])/243 - 
 ((28*I)/243)*Pi*Log[1 - ubar]*Log[ubar] - (2*Log[1 - ubar]*Log[ubar])/
  (243*ubar) - (2*Log[1 - ubar]^2*Log[ubar])/243 + (302*Log[ubar]^2)/729 + 
 (14*L*Log[ubar]^2)/243 + ((16*I)/243)*Pi*Log[ubar]^2 - 
 (2*Log[ubar]^2)/(81*(-1 + ubar)^3) + Log[ubar]^2/(243*(-1 + ubar)^2) + 
 (10*Log[ubar]^2)/(243*(-1 + ubar)) - (2*Log[1 - ubar]*Log[ubar]^2)/81 - 
 (8*Log[ubar]^3)/729 + (16*Log[zc])/729 + (8*L*Log[zc])/243 + 
 ((8*I)/243)*Pi*Log[zc] - (8*Log[ubar]*Log[zc])/243 + 
 (20*PolyLog[2, ubar])/729 - (8*L*PolyLog[2, ubar])/81 - 
 ((20*I)/243)*Pi*PolyLog[2, ubar] - (4*Log[ubar]*PolyLog[2, ubar])/81 - 
 (32*PolyLog[3, 1 - ubar])/243 + (4*PolyLog[3, ubar])/243 + (176*Zeta[3])/243


==> anc/ancillary/HSK/Ttilde2Q2c.out <==
544/243 + (448*L)/243 + (64*L^2)/81 + (16*Pi^2)/243 + ((112*I)/81)*Pi*s + 
 ((32*I)/27)*L*Pi*s - (16*Pi^2*s)/27 - (16*Pi^2*s^2)/81 + 
 ((32*I)/81)*L^2*Pi*s*(-3 + s^2) - ((8*I)/243)*Pi^3*s*(-3 + s^2) + 
 (4*L^2*(-23 + 16*s^2))/81 + (4*L*Pi^2*(8 - 3*r^2 - 3*s^2 + 3*r^2*s^2))/81 + 
 (L^2*(233 - 179*r^2 - 78*s^2 + 24*r^2*s^2))/(81*(-1 + r)*(1 + r)) - 
 (L^2*(617 - 401*r^2 - 480*s^2 + 264*r^2*s^2))/(243*(-1 + r)*(1 + r)) - 
 (8*L*(236 - 287*r^2 - 513*s^2 + 564*r^2*s^2))/(729*(-1 + r)*(1 + r)) + 
 (L*(-4412 + 956*r^2 + 2721*s^2 + 735*r^2*s^2))/(1458*(-1 + r)*(1 + r)) - 
 (4*(253 - 561*r^2 - 860*s^2 + 1168*r^2*s^2))/(729*(-1 + r)*(1 + r)) + 
 (L*(10022 - 8852*r^2 - 5085*s^2 + 3915*r^2*s^2))/(486*(-1 + r)*(1 + r)) + 
 ((4*I)/81)*L^2*Pi*(-4 - 9*s + 3*s^3) - ((4*I)/81)*L^2*Pi*
  (-4 - 33*s + 11*s^3) + (4*L*Pi^2*(65 - 297*s + 99*s^3))/243 - 
 (4*L*Pi^2*(121 - 18*r^2 - 369*s - 18*s^2 + 18*r^2*s^2 + 123*s^3))/243 + 
 (I/243)*Pi^3*(8 - 699*s + 233*s^3) - 
 (8*Pi^2*Sqrt[1 - r^2]*(-1 + s)*(1 + s)*(9 - 8*r^2 - 7*s^2 + 3*r^2*s^2 + 
    3*s^4))/(27*(r - s)^2*(r + s)^2) - 
 (I/243)*Pi^3*(-40 - 663*s - 24*s^2 + 221*s^3 + 12*s^4) - 
 (((2*I)/243)*L*Pi*(-162 + 61*r + 270*r^2 - 61*r^3 + 61*s + 84*r*s - 
    61*r^2*s + 24*r^3*s + 216*s^2 - 24*r*s^2 - 324*r^2*s^2 + 24*r^3*s^2 - 
    24*s^3 - 128*r*s^3 + 24*r^2*s^3 + 20*r^3*s^3 - 98*s^4 + 98*r^2*s^4))/
  ((-1 + r)*(1 + r)*(r + s)) - (-224786 + 201152*r^2 + 102843*s^2 - 
   79209*r^2*s^2 - 162*s^4 + 162*r^2*s^4)/(5832*(-1 + r)*(1 + r)) - 
 (((2*I)/243)*L*Pi*(432*r - 432*r^3 + 450*s - 7*r*s - 318*r^2*s - 47*r^3*s - 
    240*r^4*s - 7*s^2 - 1596*r*s^2 - 47*r^2*s^2 + 1488*r^3*s^2 - 1776*s^3 + 
    78*r*s^3 + 1644*r^2*s^3 - 24*r^3*s^3 + 240*r^4*s^3 + 78*s^4 + 648*r*s^4 - 
    24*r^2*s^4 - 540*r^3*s^4 + 810*s^5 - 810*r^2*s^5))/
  ((-1 + r)*(1 + r)*s*(r + s)) - 
 (11664 - 69292*r^2 + 111628*r^4 + 27820*s^2 - 71995*r^2*s^2 - 
   63825*r^4*s^2 + 12207*s^4 + 38391*r^2*s^4 + 3402*r^4*s^4 - 486*s^6 + 
   486*r^2*s^6)/(17496*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 ((I/2916)*Pi*(-1728*r + 1728*r^3 - 3204*s - 2020*r*s + 3954*r^2*s + 
    2668*r^3*s + 5622*r^4*s - 2020*s^2 + 64722*r*s^2 + 2668*r^2*s^2 - 
    58350*r^3*s^2 + 68952*s^3 + 168*r*s^3 - 69378*r^2*s^3 - 816*r^3*s^3 - 
    5946*r^4*s^3 + 168*s^4 - 32481*r*s^4 - 816*r^2*s^4 + 26109*r^3*s^4 - 
    35235*s^5 + 34911*r^2*s^5 + 324*r^4*s^5 + 81*r*s^6 - 81*r^3*s^6 + 
    81*s^7 - 81*r^2*s^7))/((-1 + r)*(1 + r)*s*(r + s)) - 
 (Pi^2*(-20736*r + 20736*r^3 - 23328*s - 87262*r*s + 4320*r^2*s + 
    85264*r^3*s + 34560*r^4*s - 810*r^5*s - 87262*s^2 + 280800*r*s^2 + 
    85264*r^2*s^2 - 265248*r^3*s^2 - 810*r^4*s^2 + 306720*s^3 - 273*r*s^3 - 
    287712*r^2*s^3 + 2595*r^3*s^3 - 34560*r^4*s^3 + 486*r^5*s^3 - 273*s^4 - 
    98016*r*s^4 + 2595*r^2*s^4 + 82464*r^3*s^4 + 486*r^4*s^4 - 121344*s^5 + 
    2034*r*s^5 + 121344*r^2*s^5 - 2358*r^3*s^5 + 324*r^5*s^5 + 2034*s^6 - 
    2358*r^2*s^6 + 324*r^4*s^6 + 81*r*s^7 - 81*r^3*s^7 + 81*s^8 - 
    81*r^2*s^8))/(11664*(-1 + r)*(1 + r)*s*(r + s)) + 
 ((I/2916)*Pi*(-648*r + 15336*r^3 - 1652*r^4 - 21552*r^5 + 1652*r^6 - 
    480*r^7 + 3888*s - 26784*r^2*s + 37452*r^4*s - 14556*r^6*s - 
    12096*r*s^2 + 3304*r^2*s^2 + 1704*r^3*s^2 - 2248*r^4*s^2 + 
    31944*r^5*s^2 - 1056*r^6*s^2 + 480*r^7*s^2 + 9072*s^3 + 3396*r^2*s^3 - 
    21485*r^4*s^3 + 9017*r^6*s^3 - 1652*s^4 + 13368*r*s^4 - 460*r^2*s^4 - 
    24360*r^3*s^4 + 2112*r^4*s^4 - 11040*r^5*s^4 - 9744*s^5 + 6826*r^2*s^5 + 
    3809*r^4*s^5 - 891*r^6*s^5 + 1056*s^6 - 624*r*s^6 - 1056*r^2*s^6 + 
    7320*r^3*s^6 + 648*r^5*s^6 + 3295*s^7 - 2809*r^2*s^7 - 486*r^4*s^7 - 
    81*s^9 + 81*r^2*s^9))/((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (Pi^2*(35640 - 81876*r^2 - 23328*r^3 + 59398*r^4 + 38880*r^5 - 23872*r^6 + 
    342*r^8 - 64800*s + 184896*r^2*s - 172800*r^4*s + 52704*r^6*s - 
    40704*s^2 + 23328*r*s^2 + 65674*r^2*s^2 - 19872*r^3*s^2 + 13985*r^4*s^2 - 
    50112*r^5*s^2 - 7455*r^6*s^2 - 396*r^8*s^2 + 56160*s^3 - 139104*r^2*s^3 + 
    100800*r^4*s^3 - 17856*r^6*s^3 + 23860*s^4 - 19008*r*s^4 - 
    64762*r^2*s^4 + 54432*r^3*s^4 + 1662*r^4*s^4 + 11232*r^5*s^4 + 
    8082*r^6*s^4 + 54*r^8*s^4 - 25056*s^5 + 62784*r^2*s^5 - 40320*r^4*s^5 + 
    2592*r^6*s^5 + 7473*s^6 - 4320*r*s^6 + 6693*r^2*s^6 - 11232*r^3*s^6 - 
    2799*r^4*s^6 - 999*r^6*s^6 - 3744*s^7 + 3744*r^2*s^7 - 2106*s^8 + 
    1620*r^2*s^8 + 486*r^4*s^8 + 81*s^10 - 81*r^2*s^10))/
  (11664*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + ((112*I)/243)*Pi*s1 + 
 ((32*I)/81)*L*Pi*s1 - (16*Pi^2*s1)/81 - (16*Pi^2*s*s1)/81 + 
 (((4*I)/729)*Pi*(108*r - 108*r^3 - 162*s + 95*r*s + 588*r^2*s - 95*r^3*s - 
    426*r^4*s + 95*s^2 - 648*r*s^2 - 95*r^2*s^2 + 648*r^3*s^2 - 618*s^3 + 
    192*r^2*s^3 + 426*r^4*s^3 + 584*r*s^4 - 584*r^3*s^4 + 824*s^5 - 
    824*r^2*s^5 + 210*r*s*s1 - 56*r^3*s*s1 + 210*s^2*s1 - 56*r^2*s^2*s1 - 
    154*r*s^3*s1 - 154*s^4*s1))/((-1 + r)*(1 + r)*s*(r + s)) + 
 (((4*I)/243)*L*Pi*(216*r - 216*r^3 + 180*s + 25*r*s - 120*r^2*s - 25*r^3*s - 
    60*r^4*s + 25*s^2 - 468*r*s^2 - 25*r^2*s^2 + 468*r^3*s^2 - 480*s^3 + 
    420*r^2*s^3 + 60*r^4*s^3 + 188*r*s^4 - 188*r^3*s^4 + 236*s^5 - 
    236*r^2*s^5 + 30*r*s*s1 - 10*r^3*s*s1 + 30*s^2*s1 - 10*r^2*s^2*s1 - 
    20*r*s^3*s1 - 20*s^4*s1))/((-1 + r)*(1 + r)*s*(r + s)) + 
 (2*Pi^2*(-648*r^2 + 648*r^4 + 6*s + 216*r*s - 368*r^2*s - 576*r^3*s + 
    389*r^4*s + 360*r^5*s - 27*r^6*s + 432*s^2 + 2304*r^2*s^2 - 
    2736*r^4*s^2 + 356*s^3 + 72*r*s^3 - 236*r^2*s^3 + 288*r^3*s^3 - 
    147*r^4*s^3 - 360*r^5*s^3 + 27*r^6*s^3 - 2448*s^4 + 1176*r^2*s^4 + 
    1272*r^4*s^4 - 147*s^5 - 288*r*s^5 + 174*r^2*s^5 + 288*r^3*s^5 - 
    27*r^4*s^5 + 1200*s^6 - 1200*r^2*s^6 - 180*r^2*s*s1 + 60*r^4*s*s1 + 
    180*s^3*s1 + 60*r^2*s^3*s1 - 120*s^5*s1))/(729*(-1 + r)*(1 + r)*(r - s)*s*
   (r + s)) + 640/(243*ubar) + (128*L)/(81*ubar) + 
 (((143*I)/243)*Pi*r)/ubar + (((64*I)/81)*Pi*s)/ubar + 
 (((320*I)/243)*Pi*s1)/ubar + (((64*I)/81)*L*Pi*s1)/ubar - 
 (32*Pi^2*s1)/(81*ubar) - (32*Pi^2*s*s1)/(81*ubar) - 
 (((16*I)/243)*L*Pi*s1*(2 + ubar))/ubar + (8*Pi^2*s1*(2 + ubar))/(243*ubar) - 
 (((4*I)/243)*L*Pi*(-27 + 4*ubar))/ubar - (2*L^2*(27 + 8*ubar))/(243*ubar) - 
 (((2*I)/729)*Pi*(-81 + 38*ubar))/ubar + (Pi^2*(-1173 + 44*ubar))/
  (1458*ubar) - (L*(-603 + 152*ubar))/(729*ubar) - 
 (27387 - 30947*ubar + 3704*ubar^2)/(8748*(-1 + ubar)*ubar) - 
 (((4*I)/729)*Pi*s1*(62 - 84*ubar + 9*ubar^2 + 19*ubar^3))/
  ((-1 + ubar)^2*ubar) - (((376*I)/243)*Pi*zc)/(-1 + ubar) + 
 (256*zc)/(81*ubar^2) + (((128*I)/81)*Pi*s*zc)/ubar^2 + 
 (((128*I)/81)*Pi*s1*zc)/ubar^2 - (64*Pi^2*s*s1*zc)/(81*ubar^2) + 
 (640*zc)/(81*ubar) + (128*L*zc)/(27*ubar) + (((448*I)/81)*Pi*s*zc)/ubar + 
 (((64*I)/27)*L*Pi*s*zc)/ubar - (32*Pi^2*s*zc)/(27*ubar) - 
 (64*Pi^2*s^2*zc)/(81*ubar) + (((64*I)/81)*Pi*s1*zc)/ubar - 
 (32*Pi^2*s*s1*zc)/(81*ubar) - (((8*I)/243)*Pi*s1*(-39 + 23*ubar)*zc)/
  (-1 + ubar)^2 + (((2*I)/243)*Pi*r*(-17 + 205*ubar)*zc)/((-1 + ubar)*ubar) - 
 (2*(-737 + 705*ubar)*zc)/(243*(-1 + ubar)*ubar) - 
 (32*Pi^2*(-8 + ubar)*zc^(3/2))/(81*ubar) + (((32*I)/81)*Pi*zc^2)/
  (-1 + ubar)^2 - (((16*I)/27)*Pi^3*zc^2)/(-1 + ubar)^2 + 
 (((32*I)/81)*Pi*s1*zc^2)/(-1 + ubar)^2 + (256*zc^2)/(81*ubar^2) + 
 (((256*I)/81)*Pi*s*zc^2)/ubar^2 - (64*Pi^2*s^2*zc^2)/(81*ubar^2) + 
 (32*(-7 + 8*ubar)*zc^2)/(81*(-1 + ubar)*ubar) + 
 (((16*I)/81)*Pi*r*(7 - 17*ubar + 8*ubar^2)*zc^2)/((-1 + ubar)^2*ubar) - 
 (2*Pi^2*(61 - 136*ubar + 79*ubar^2)*zc^2)/(81*(-1 + ubar)^2*ubar) - 
 (((32*I)/81)*Pi^3*zc^3)/(-1 + ubar)^3 + 
 (8*Pi^2*(27 - 69*ubar + 32*ubar^2)*zc^3)/(243*(-1 + ubar)^2*ubar) + 
 (152*HPL[{0}, r])/729 + (32*L*HPL[{0}, r])/243 + 
 ((16*I)/243)*Pi*HPL[{0}, r] - ((80*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{0}, r] - 
 (152*Pi^2*s*(-3 + s^2)*HPL[{0}, r])/81 + (32*L*(-5 + 3*s^2)*HPL[{0}, r])/
  243 + (8*(-83 + 66*s^2)*HPL[{0}, r])/729 - 
 (16*L*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0}, r])/
  (243*(-1 + r)*(1 + r)) + (8*Pi^2*(1 - 3*s + s^3)*HPL[{0}, r])/81 + 
 ((16*I)/81)*L*Pi*(-2 - 27*s + 9*s^3)*HPL[{0}, r] - 
 (8*(122 - 173*r^2 + 3*s^2 + 57*r^2*s^2 - 9*s^4)*HPL[{0}, r])/
  (729*(-1 + r)*(1 + r)) - 
 (((32*I)/243)*Pi*(9*r - 15*r^3 - 18*r^2*s + 3*r*s^2 + 15*r^3*s^2 + 18*s^3 + 
    10*r^2*s^3 - 12*r*s^4 - 10*s^5)*HPL[{0}, r])/((r - s)*(r + s)) + 
 (((4*I)/243)*Pi*(27*r + 171*r^3 - 360*r^5 - 36*r^2*s + 45*r^4*s - 
    270*r*s^2 + 234*r^3*s^2 + 360*r^5*s^2 + 36*s^3 - 38*r^2*s^3 - 
    19*r^4*s^3 + 243*r*s^4 - 405*r^3*s^4 - 7*s^5 + 22*r^2*s^5 - 3*s^7)*
   HPL[{0}, r])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((4*I)/243)*Pi*(-243*r^3 + 20*r^4 + 405*r^5 - 20*r^6 - 27*s + 135*r^2*s + 
    441*r^4*s - 549*r^6*s + 243*r*s^2 - 40*r^2*s^2 - 207*r^3*s^2 + 
    28*r^4*s^2 - 522*r^5*s^2 + 12*r^6*s^2 - 1368*r^2*s^3 + 1242*r^4*s^3 + 
    126*r^6*s^3 + 20*s^4 - 198*r*s^4 + 4*r^2*s^4 + 567*r^3*s^4 - 24*r^4*s^4 + 
    117*r^5*s^4 + 657*s^5 - 189*r^2*s^5 - 495*r^4*s^5 + 27*r^6*s^5 - 12*s^6 - 
    45*r*s^6 + 12*r^2*s^6 - 117*r^3*s^6 - 234*s^7 + 234*r^2*s^7)*HPL[{0}, r])/
  ((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + (752*zc*HPL[{0}, r])/
  (243*(-1 + ubar)) - (64*zc^2*HPL[{0}, r])/(81*(-1 + ubar)^2) + 
 (32*Pi^2*zc^2*HPL[{0}, r])/(27*(-1 + ubar)^2) + 
 (64*Pi^2*zc^3*HPL[{0}, r])/(81*(-1 + ubar)^3) - 
 ((32*I)/27)*Pi*s*HPL[{0}, s] - ((128*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{0}, s] - 
 (340*Pi^2*s*(-3 + s^2)*HPL[{0}, s])/81 + 
 (4*Pi^2*(-3 + s^2)*(2 + 149*s + 2*s^2)*HPL[{0}, s])/81 + 
 (((32*I)/81)*Pi*(9*r^2 - 6*s^2 - 44*r^2*s^2 + 40*s^4 + 21*r^2*s^4 - 20*s^6)*
   HPL[{0}, s])/((r - s)*s*(r + s)) - 
 (((4*I)/81)*Pi*s*(-216 + 381*r^2 - 366*r^4 + 195*s^2 + 168*r^2*s^2 + 
    104*r^4*s^2 - 306*s^4 - 25*r^2*s^4 + 65*s^6)*HPL[{0}, s])/
  ((-r + s)^2*(r + s)^2) - 
 (((4*I)/81)*Pi*(-72*r^2 + 81*s^2 + 1062*r^2*s^2 - 1086*s^4 - 412*r^2*s^4 + 
    427*s^6)*HPL[{0}, s])/(s*(-r + s)*(r + s)) - 
 (((64*I)/27)*Pi*s*zc*HPL[{0}, s])/ubar - ((32*I)/81)*Pi*s1*HPL[{0}, s1] + 
 (((80*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1])/((-1 + r)*(1 + r)) - 
 (((64*I)/81)*Pi*s1*HPL[{0}, s1])/ubar + 
 (((16*I)/243)*Pi*s1*(2 + ubar)*HPL[{0}, s1])/ubar + 
 (4*Pi^2*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{0}, (1 + 2*Sqrt[zc])^(-1)])/
  (27*(r - s)^2*(r + s)^2) + (64*L^2*HPL[{w1minus}, r])/81 + 
 (320*(-1 + s)*(1 + s)*HPL[{w1minus}, r])/243 + 
 (64*L*(-1 + s)*(1 + s)*HPL[{w1minus}, r])/81 - 
 ((32*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{w1minus}, r] + 
 (32*Pi^2*s*(-3 + s^2)*HPL[{w1minus}, r])/81 + 
 ((4*I)/81)*L*Pi*(4 - 9*s + 3*s^3)*HPL[{w1minus}, r] + 
 ((4*I)/81)*L*Pi*(-8 - 15*s + 5*s^3)*HPL[{w1minus}, r] + 
 ((-72 + 29182*r^2 - 25924*r^4 - 29038*s^2 + 11113*r^2*s^2 + 11553*r^4*s^2 + 
    14739*s^4 - 11553*r^2*s^4)*HPL[{w1minus}, r])/
  (1458*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (2*L*(12 + 245*r^2 - 149*r^4 - 269*s^2 - 103*r^2*s^2 + 156*r^4*s^2 + 
    264*s^4 - 156*r^2*s^4)*HPL[{w1minus}, r])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (2*L*(-12 + 625*r^2 - 505*r^4 - 601*s^2 + 325*r^2*s^2 + 
    60*r^4*s^2 + 168*s^4 - 60*r^2*s^4)*HPL[{w1minus}, r])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (Pi^2*(9 + 1027*r^2 - 216*r^4 - 2916*r^2*s - 1054*s^2 + 18*r^2*s^2 + 
    216*r^4*s^2 + 2916*s^3 + 972*r^2*s^3 + 225*s^4 - 225*r^2*s^4 - 972*s^5)*
   HPL[{w1minus}, r])/(486*(r - s)*(r + s)) - 
 (((16*I)/243)*Pi*(9*r - 15*r^3 - 18*r^2*s + 3*r*s^2 + 15*r^3*s^2 + 18*s^3 + 
    10*r^2*s^3 - 12*r*s^4 - 10*s^5)*HPL[{w1minus}, r])/((r - s)*(r + s)) + 
 (((2*I)/243)*Pi*(-432*r^2 + 432*r^4 - 6*s + 18*r*s - 14*r^2*s + 114*r^3*s + 
    47*r^4*s - 240*r^5*s + 450*s^2 + 1260*r^2*s^2 - 1710*r^4*s^2 + 26*s^3 - 
    180*r*s^3 - 104*r^2*s^3 + 156*r^3*s^3 + 24*r^4*s^3 + 240*r^5*s^3 - 
    1758*s^4 + 986*r^2*s^4 + 772*r^4*s^4 + 51*s^5 + 162*r*s^5 - 24*r^2*s^5 - 
    270*r^3*s^5 + 802*s^6 - 802*r^2*s^6)*HPL[{w1minus}, r])/
  ((-1 + r)*(1 + r)*(r - s)*s*(r + s)) - 
 ((-1620 + 5532*r^2 - 5494*r^4 + 5254*r^6 + 1704*s^2 - 6034*r^2*s^2 - 
    4187*r^4*s^2 - 2499*r^6*s^2 - 784*s^4 + 10870*r^2*s^4 + 768*r^4*s^4 + 
    162*r^6*s^4 - 2217*s^6 - 1617*r^2*s^6 + 162*r^4*s^6)*HPL[{w1minus}, r])/
  (1458*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (Pi^2*(-1296 + 357*r^2 + 1044*r^4 - 1825*r^6 + 5184*s - 9792*r^2*s + 
    7200*r^4*s - 648*r^6*s + 3558*s^2 - 69*r^2*s^2 + 624*r^4*s^2 + 
    1167*r^6*s^2 - 9216*s^3 + 10368*r^2*s^3 - 7848*r^4*s^3 + 216*r^6*s^3 - 
    4350*s^4 - 2187*r^2*s^4 + 1284*r^4*s^4 - 267*r^6*s^4 + 8352*s^5 - 
    2520*r^2*s^5 + 1944*r^4*s^5 + 2938*s^6 - 591*r^2*s^6 - 312*r^4*s^6 + 
    45*r^6*s^6 - 4536*s^7 + 648*r^2*s^7 + 30*s^8 - 150*r^2*s^8 + 648*s^9)*
   HPL[{w1minus}, r])/(972*(r - s)^3*(r + s)^3) + 
 (((2*I)/243)*Pi*(6*r^4 - 162*r^5 - 47*r^6 + 270*r^7 + 41*r^8 - 135*s + 
    666*r^2*s - 954*r^4*s + 1161*r^6*s - 738*r^8*s - 12*r^2*s^2 + 
    324*r^3*s^2 + 129*r^4*s^2 - 408*r^5*s^2 - 105*r^6*s^2 - 348*r^7*s^2 - 
    12*r^8*s^2 + 72*s^3 - 840*r^2*s^3 - 711*r^4*s^3 + 1272*r^6*s^3 + 
    207*r^8*s^3 + 6*s^4 - 162*r*s^4 - 117*r^2*s^4 + 6*r^3*s^4 + 75*r^4*s^4 + 
    726*r^5*s^4 + 36*r^6*s^4 + 78*r^7*s^4 + 165*s^5 + 2241*r^2*s^5 - 
    2070*r^4*s^5 - 363*r^6*s^5 + 27*r^8*s^5 + 35*s^6 + 132*r*s^6 + r^2*s^6 - 
    408*r^3*s^6 - 36*r^4*s^6 - 156*r^5*s^6 - 855*s^7 + 198*r^2*s^7 + 
    711*r^4*s^7 - 54*r^6*s^7 - 12*s^8 + 30*r*s^8 + 12*r^2*s^8 + 78*r^3*s^8 + 
    249*s^9 - 249*r^2*s^9)*HPL[{w1minus}, r])/((-1 + r)*(1 + r)*(r - s)^3*
   (r + s)^3) + (23*HPL[{w1minus}, r])/(243*ubar) - 
 (((2*I)/243)*Pi*(-3 + 4*ubar)*HPL[{w1minus}, r])/ubar + 
 (128*L*zc*HPL[{w1minus}, r])/(27*ubar) + 
 (8*(-72 + 119*ubar)*zc*HPL[{w1minus}, r])/(243*(-1 + ubar)*ubar) + 
 (256*L*zc^2*HPL[{w1minus}, r])/(27*ubar) + 
 (32*(24 - 49*ubar + 24*ubar^2)*zc^2*HPL[{w1minus}, r])/
  (81*(-1 + ubar)^2*ubar) - ((244*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, s]*
  HPL[{w1minus}, r] + (((4*I)/27)*Pi*s*(72 - 136*r^2 + 100*r^4 - 27*r^6 - 
    128*s^2 + 144*r^2*s^2 - 55*r^4*s^2 + 9*r^6*s^2 + 116*s^4 - 89*r^2*s^4 + 
    9*r^4*s^4 - 45*s^6 + 27*r^2*s^6 + 3*s^8)*HPL[{0}, s]*HPL[{w1minus}, r])/
  ((-r + s)^3*(r + s)^3) + (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{0}, (1 + 2*Sqrt[zc])^(-1)]*HPL[{w1minus}, r])/
  (27*(r - s)^3*(r + s)^3) - (2*Pi^2*s*(-3 + s^2)*HPL[{w1minus}, r^2])/9 - 
 ((16*I)/27)*Pi*s*HPL[{w1minus}, s] - 
 (320*(-1 + s)*(1 + s)*HPL[{w1minus}, s])/243 - 
 (64*L*(-1 + s)*(1 + s)*HPL[{w1minus}, s])/81 + 
 ((32*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{w1minus}, s] - 
 (80*Pi^2*s*(-3 + s^2)*HPL[{w1minus}, s])/81 + 
 ((4*I)/81)*L*Pi*(-4 - 57*s + 19*s^3)*HPL[{w1minus}, s] - 
 ((4*I)/81)*L*Pi*(-4 - 129*s + 43*s^3)*HPL[{w1minus}, s] + 
 ((-120 - 745*r^2 + 721*s^2 + 528*r^2*s^2 - 384*s^4)*HPL[{w1minus}, s])/
  (729*(r - s)*(r + s)) + 
 (2*L*(-12 - 101*r^2 + 113*s^2 + 48*r^2*s^2 - 48*s^4)*HPL[{w1minus}, s])/
  (243*(r - s)*(r + s)) - 
 (2*L*(-12 + 29*r^2 - 29*r^4 - 5*s^2 - 19*r^2*s^2 + 48*r^4*s^2 + 36*s^4 - 
    48*r^2*s^4)*HPL[{w1minus}, s])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((16*I)/81)*Pi*(9*r^2 - 6*s^2 - 44*r^2*s^2 + 40*s^4 + 21*r^2*s^4 - 20*s^6)*
   HPL[{w1minus}, s])/((r - s)*s*(r + s)) + 
 (Pi^2*(3 + 153*r^2 - 2292*r^2*s - 162*s^2 - 210*r^2*s^2 + 2292*s^3 + 
    764*r^2*s^3 + 219*s^4 + 9*r^2*s^4 - 764*s^5 - 12*s^6)*HPL[{w1minus}, s])/
  (162*(r - s)*(r + s)) - 
 ((-36 - 143*r^2 - 25*r^4 + 215*s^2 + 205*r^2*s^2 + 24*r^4*s^2 - 216*s^4 - 
    60*r^2*s^4 + 36*s^6)*HPL[{w1minus}, s])/(729*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - ((I/243)*Pi*(-432*r^2 + 432*r^4 - 12*s - 35*r^2*s + 47*r^4*s + 
    504*s^2 + 7380*r^2*s^2 - 7902*r^4*s^2 + 59*s^3 - 83*r^2*s^3 + 
    24*r^4*s^3 - 8076*s^4 + 5120*r^2*s^4 + 2998*r^4*s^4 + 24*s^5 - 
    24*r^2*s^5 + 3094*s^6 - 3124*r^2*s^6 + 6*s^8)*HPL[{w1minus}, s])/
  ((-1 + r)*(1 + r)*(r - s)*s*(r + s)) + 
 ((I/243)*Pi*(12*r^4 - 61*r^6 - 270*s + 2763*r^2*s - 3789*r^4*s + 
    3000*r^6*s - 24*r^2*s^2 + 171*r^4*s^2 + 24*r^6*s^2 - 1557*s^3 - 
    213*r^2*s^3 - 2838*r^4*s^3 - 1094*r^6*s^3 + 12*s^4 - 159*r^2*s^4 - 
    72*r^4*s^4 + 1950*s^5 + 4131*r^2*s^5 + 747*r^4*s^5 + 54*r^6*s^5 + 
    49*s^6 + 72*r^2*s^6 - 2673*s^7 - 801*r^2*s^7 - 24*s^8 + 590*s^9)*
   HPL[{w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (Pi^2*(-432 + 1127*r^2 - 1052*r^4 + 669*r^6 + 1728*s - 3264*r^2*s + 
    2400*r^4*s + 936*r^6*s + 178*s^2 - 247*r^2*s^2 - 824*r^4*s^2 - 
    59*r^6*s^2 - 3072*s^3 + 3456*r^2*s^3 - 6072*r^4*s^3 - 312*r^6*s^3 + 
    174*s^4 + 527*r^2*s^4 + 372*r^4*s^4 - 89*r^6*s^4 + 2784*s^5 + 
    2616*r^2*s^5 + 1800*r^4*s^5 - 522*s^6 + 251*r^2*s^6 - 104*r^4*s^6 + 
    15*r^6*s^6 - 2664*s^7 - 936*r^2*s^7 + 66*s^8 - 50*r^2*s^8 + 600*s^9)*
   HPL[{w1minus}, s])/(324*(r - s)^3*(r + s)^3) - 
 (((32*I)/27)*Pi*s*zc*HPL[{w1minus}, s])/ubar - 
 (64*L*HPL[{0}, r]*HPL[{w1minus}, s])/81 + 
 (16*(-1 + s)*(1 + s)*HPL[{0}, r]*HPL[{w1minus}, s])/(81*(r - s)*(r + s)) + 
 ((88*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, r]*HPL[{w1minus}, s] + 
 (16*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0}, r]*HPL[{w1minus}, s])/
  (243*(-1 + r)*(1 + r)) - ((16*I)/81)*Pi*(-1 - 27*s + 9*s^3)*HPL[{0}, r]*
  HPL[{w1minus}, s] - (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{0}, (1 + 2*Sqrt[zc])^(-1)]*HPL[{w1minus}, s])/
  (27*(r - s)^3*(r + s)^3) + ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*
  HPL[{w1minus}, s] + (2*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus}, s])/
  (27*(r - s)^3*(r + s)^3) - ((2*I)/81)*Pi*(-8 - 249*s + 83*s^3)*
  HPL[{w1minus}, r]*HPL[{w1minus}, s] + 
 (2*(-4 - 27*r^2 + 31*s^2 + 12*r^2*s^2 - 12*s^4)*HPL[{w1minus}, r]*
   HPL[{w1minus}, s])/(81*(r - s)*(r + s)) - 
 (2*(-4 - r^2 + 3*r^4 + 9*s^2 - 17*r^2*s^2 + 12*r^4*s^2 + 10*s^4 - 
    12*r^2*s^4)*HPL[{w1minus}, r]*HPL[{w1minus}, s])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((2*I)/81)*Pi*(4*r^6 + 216*s - 408*r^2*s + 300*r^4*s - 111*r^6*s - 
    12*r^4*s^2 - 384*s^3 + 432*r^2*s^3 - 75*r^4*s^3 + 37*r^6*s^3 + 
    12*r^2*s^4 + 348*s^5 - 357*r^2*s^5 - 3*r^4*s^5 - 4*s^6 - 105*s^7 + 
    111*r^2*s^7 - s^9)*HPL[{w1minus}, r]*HPL[{w1minus}, s])/
  ((r - s)^3*(r + s)^3) - ((16*I)/81)*Pi*s1*HPL[{w1minus}, s1] + 
 (((40*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1])/
  ((-1 + r)*(1 + r)) - (((32*I)/81)*Pi*s1*HPL[{w1minus}, s1])/ubar + 
 (((8*I)/243)*Pi*s1*(2 + ubar)*HPL[{w1minus}, s1])/ubar + 
 (76*HPL[{w1minus}, su])/729 + (16*L*HPL[{w1minus}, su])/243 + 
 ((8*I)/243)*Pi*HPL[{w1minus}, su] + (376*zc*HPL[{w1minus}, su])/
  (243*(-1 + ubar)) - (32*zc^2*HPL[{w1minus}, su])/(81*(-1 + ubar)^2) + 
 (16*Pi^2*zc^2*HPL[{w1minus}, su])/(27*(-1 + ubar)^2) + 
 (32*Pi^2*zc^3*HPL[{w1minus}, su])/(81*(-1 + ubar)^3) - 
 (16*HPL[{0}, r]*HPL[{w1minus}, su])/243 + 
 (8*HPL[{w1minus}, r]*HPL[{w1minus}, su])/243 - 
 (8*r*(-1 + s)*(1 + s)*(-45 + 71*r^2 - 40*s^2)*HPL[{w1plus}, r])/
  (243*(r - s)*(r + s)) - (((2*I)/27)*L*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1plus}, r])/((r - s)*(r + s)) + 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus}, r])/(9*(r - s)*(r + s)) + 
 (4*L*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*HPL[{w1plus}, r])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (16*L*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{w1plus}, r])/
  (81*(r - s)*(r + s)) + (4*L*r*(-1 + s)*(1 + s)*
   (27 - 45*r^2 + 5*s^2 + 13*r^2*s^2)*HPL[{w1plus}, r])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((8*I)/81)*L*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r])/((r - s)*(r + s)) - 
 (8*Pi^2*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r])/(81*(r - s)*(r + s)) - 
 (r*(-1 + s)*(1 + s)*(246 - 371*r^2 - 937*r^4 - 459*s^2 + 1467*r^2*s^2 + 
    54*r^4*s^2)*HPL[{w1plus}, r])/(486*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 ((I/324)*Pi*(-1 + s)*(1 + s)*(10 - 607*r^2 + 768*r^4 + 45*r^6 + 495*s^2 - 
    540*r^2*s^2 - 189*r^4*s^2 + 18*r^6*s^2)*HPL[{w1plus}, r])/
  ((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((4*I)/243)*Pi*(-9 - 62*r^2 - 9*r^4 + 89*s^2 + 30*r^2*s^2 + 9*r^4*s^2 - 
    48*s^4)*HPL[{w1plus}, r])/((r - s)*(r + s)) - 
 (((2*I)/81)*L*Pi*(-27 - 37*r^2 + 118*s^2 - 54*r^2*s^2 - 27*s^4 + 27*r^2*s^4)*
   HPL[{w1plus}, r])/((r - s)*(r + s)) - 
 (2*r*(-1 + s)*(1 + s)*(27 - 639*r^2 + 898*r^4 + 20*r^6 + 531*s^2 - 
    710*r^2*s^2 - 433*r^4*s^2 - 26*s^4 + 305*r^2*s^4 + 27*r^4*s^4)*
   HPL[{w1plus}, r])/(243*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 ((I/243)*Pi*(-81 + 396*r^2 + 497*r^4 - 596*r^6 - 18*s^2 - 2587*r^2*s^2 + 
    2254*r^4*s^2 - 297*r^6*s^2 + 1415*s^4 - 578*r^2*s^4 - 279*r^4*s^4 + 
    90*r^6*s^4 - 540*s^6 + 441*r^2*s^6 - 144*r^4*s^6 + 27*r^6*s^6)*
   HPL[{w1plus}, r])/((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (Pi^2*(3 - 9*r^2 - 8*r^4 - 26*r^6 - 9*s^2 + 61*r^2*s^2 + 93*r^4*s^2 - 
    25*r^6*s^2 - 8*s^4 - 198*r^2*s^4 + 78*r^4*s^4 + 8*r^6*s^4 + 71*s^6 + 
    9*r^2*s^6 - 43*r^4*s^6 + 3*r^6*s^6 - 17*s^8 + 17*r^2*s^8)*
   HPL[{w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (143*r*HPL[{w1plus}, r])/(243*ubar) + 
 (((2*I)/243)*Pi*(-27 + 4*ubar)*HPL[{w1plus}, r])/ubar - 
 (2*r*(-17 + 205*ubar)*zc*HPL[{w1plus}, r])/(243*(-1 + ubar)*ubar) - 
 (((4*I)/27)*Pi*(-19 + 27*ubar)*zc^2*HPL[{w1plus}, r])/((-1 + ubar)*ubar) - 
 (16*r*(7 - 17*ubar + 8*ubar^2)*zc^2*HPL[{w1plus}, r])/
  (81*(-1 + ubar)^2*ubar) + (((32*I)/81)*Pi*(7 - 17*ubar + 8*ubar^2)*zc^3*
   HPL[{w1plus}, r])/((-1 + ubar)^2*ubar) + 
 ((I/81)*Pi*(9 - 27*r^2 + 57*r^4 - 143*r^6 - 27*s^2 + 21*r^2*s^2 + 
    231*r^4*s^2 + 183*r^6*s^2 + 57*s^4 - 303*r^2*s^4 - 297*r^4*s^4 - 
    57*r^6*s^4 + 35*s^6 + 315*r^2*s^6 + 33*r^4*s^6 + 9*r^6*s^6 - 66*s^8 - 
    30*r^2*s^8)*HPL[{w1minus}, s]*HPL[{w1plus}, r])/((r - s)^3*(r + s)^3) + 
 (((32*I)/27)*Pi*zc^2*HPL[{w1minus}, su]*HPL[{w1plus}, r])/(-1 + ubar)^2 + 
 (((64*I)/81)*Pi*zc^3*HPL[{w1minus}, su]*HPL[{w1plus}, r])/(-1 + ubar)^3 + 
 (2*Pi^2*s*(-3 + s^2)*HPL[{w1plus}, r^2])/9 - (112*s*HPL[{w1plus}, s])/81 - 
 (32*L*s*HPL[{w1plus}, s])/27 - ((32*I)/81)*Pi*s^2*HPL[{w1plus}, s] + 
 (4*L*s*(81 - 12*r^2 - 108*s^2 - 10*r^2*s^2 + 49*s^4)*HPL[{w1plus}, s])/
  (243*(-r + s)*(r + s)) - 
 (((8*I)/81)*L*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus}, s])/((r - s)*(r + s)) - 
 (((4*I)/243)*Pi*(-9 - 151*r^2 + 178*s^2 + 78*r^2*s^2 - 105*s^4 + 9*r^2*s^4)*
   HPL[{w1plus}, s])/((r - s)*(r + s)) + 
 (8*Pi^2*(-9 - 39*r^2 - 15*r^2*s + 66*s^2 - 18*r^2*s^2 + 15*s^3 + 5*r^2*s^3 - 
    9*s^4 + 9*r^2*s^4 - 5*s^5)*HPL[{w1plus}, s])/(243*(r - s)*(r + s)) - 
 (((2*I)/81)*L*Pi*(-3 + 147*r^2 - 12*r^2*s - 138*s^2 - 6*r^2*s^2 + 12*s^3 + 
    4*r^2*s^3 - 3*s^4 + 3*r^2*s^4 - 4*s^5)*HPL[{w1plus}, s])/
  ((r - s)*(r + s)) + (((2*I)/81)*L*Pi*(-27 + 43*r^2 - 12*r^2*s + 38*s^2 - 
    54*r^2*s^2 + 12*s^3 + 4*r^2*s^3 - 27*s^4 + 27*r^2*s^4 - 4*s^5)*
   HPL[{w1plus}, s])/((r - s)*(r + s)) + 
 (8*(54*r^2 + 81*s^2 - 537*r^2*s^2 + 309*s^4 + 505*r^2*s^4 - 412*s^6)*
   HPL[{w1plus}, s])/(729*(r - s)*s*(r + s)) + 
 (16*L*(54*r^2 - 45*s^2 - 132*r^2*s^2 + 120*s^4 + 62*r^2*s^4 - 59*s^6)*
   HPL[{w1plus}, s])/(243*(r - s)*s*(r + s)) + 
 (Pi^2*(-27 + 387*r^2 + 1119*r^2*s - 306*s^2 + 570*r^2*s^2 - 1119*s^3 - 
    373*r^2*s^3 - 651*s^4 + 3*r^2*s^4 + 373*s^5 + 24*s^6)*HPL[{w1plus}, s])/
  (243*(r - s)*(r + s)) - 
 (4*L*(-72*r^2 + 75*s^2 + 288*r^2*s^2 - 296*s^4 - 130*r^2*s^4 + 135*s^6)*
   HPL[{w1plus}, s])/(81*s*(-r + s)*(r + s)) + 
 ((I/1944)*Pi*(60 - 31812*r^2 - 1008*r^2*s + 31140*s^2 + 4767*r^2*s^2 + 
    1008*s^3 + 272*r^2*s^3 - 3399*s^4 - 186*r^2*s^4 - 272*s^5 - 678*s^6 + 
    135*r^2*s^6 - 27*s^8)*HPL[{w1plus}, s])/((r - s)*(r + s)) + 
 ((576*r^2 - 1068*s^2 - 21324*r^2*s^2 + 22984*s^4 + 10685*r^2*s^4 - 
    11745*s^6 - 135*r^2*s^6 + 27*s^8)*HPL[{w1plus}, s])/
  (972*s*(-r + s)*(r + s)) - 
 (s*(-3888 + 22896*r^2 - 14556*r^4 - 9072*s^2 - 12468*r^2*s^2 + 
    9017*r^4*s^2 + 9744*s^4 + 2918*r^2*s^4 - 891*r^4*s^4 - 3295*s^6 - 
    486*r^2*s^6 + 81*s^8)*HPL[{w1plus}, s])/(2916*(-r + s)^2*(r + s)^2) - 
 (Pi^2*(9 + 189*r^2 - 324*r^4 + 330*r^6 + 144*s - 272*r^2*s + 200*r^4*s + 
    66*r^6*s - 243*s^2 + 135*r^2*s^2 - 345*r^4*s^2 - 171*r^6*s^2 - 256*s^3 + 
    288*r^2*s^3 - 470*r^4*s^3 - 22*r^6*s^3 + 324*s^4 + 78*r^2*s^4 + 
    222*r^4*s^4 + 24*r^6*s^4 + 232*s^5 + 182*r^2*s^5 + 138*r^4*s^5 - 
    243*s^6 + 123*r^2*s^6 - 129*r^4*s^6 + 9*r^6*s^6 - 210*s^7 - 66*r^2*s^7 - 
    39*s^8 + 51*r^2*s^8 + 46*s^9)*HPL[{w1plus}, s])/
  (81*(r - s)^3*(r + s)^3) - 
 ((I/1944)*Pi*(9072 - 10656*r^2 + 12140*r^4 + 480*r^4*s - 9432*s^2 - 
    18772*r^2*s^2 + 5247*r^4*s^2 - 960*r^2*s^3 - 352*r^4*s^3 + 17648*s^4 - 
    810*r^2*s^4 - 3402*r^4*s^4 + 480*s^5 + 704*r^2*s^5 - 2493*s^6 + 
    2160*r^2*s^6 + 135*r^4*s^6 - 352*s^7 - 702*s^8 - 162*r^2*s^8 + 27*s^10)*
   HPL[{w1plus}, s])/((r - s)^2*(r + s)^2) - 
 ((16*I)/81)*Pi*s*s1*HPL[{w1plus}, s] - (64*s*HPL[{w1plus}, s])/(81*ubar) - 
 (((32*I)/81)*Pi*s*s1*HPL[{w1plus}, s])/ubar - 
 (128*s*zc*HPL[{w1plus}, s])/(81*ubar^2) - 
 (((64*I)/81)*Pi*s*s1*zc*HPL[{w1plus}, s])/ubar^2 - 
 (448*s*zc*HPL[{w1plus}, s])/(81*ubar) - (64*L*s*zc*HPL[{w1plus}, s])/
  (27*ubar) - (((128*I)/81)*Pi*s^2*zc*HPL[{w1plus}, s])/ubar - 
 (((32*I)/81)*Pi*s*s1*zc*HPL[{w1plus}, s])/ubar - 
 (256*s*zc^2*HPL[{w1plus}, s])/(81*ubar^2) - 
 (((128*I)/81)*Pi*s^2*zc^2*HPL[{w1plus}, s])/ubar^2 - 
 (8*s*(-15 + 11*s^2)*HPL[{0}, r]*HPL[{w1plus}, s])/243 + 
 (4*s*(36 - 45*r^2 - 7*s^2 + 19*r^2*s^2 - 3*s^4)*HPL[{0}, r]*
   HPL[{w1plus}, s])/(243*(-1 + r)*(1 + r)) - 
 (((2*I)/81)*Pi*(9 - 27*r^2 + 57*r^4 - 135*r^6 - 12*r^6*s - 27*s^2 + 
    21*r^2*s^2 + 207*r^4*s^2 + 183*r^6*s^2 + 36*r^4*s^3 + 4*r^6*s^3 + 
    57*s^4 - 279*r^2*s^4 - 297*r^4*s^4 - 57*r^6*s^4 - 36*r^2*s^5 - 
    12*r^4*s^5 + 27*s^6 + 315*r^2*s^6 + 33*r^4*s^6 + 9*r^6*s^6 + 12*s^7 + 
    12*r^2*s^7 - 66*s^8 - 30*r^2*s^8 - 4*s^9)*HPL[{0}, r]*HPL[{w1plus}, s])/
  ((r - s)^3*(r + s)^3) + (32*L*s*(-3 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/81 + (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) - 
 (((2*I)/81)*Pi*(-3 + 147*r^2 - 12*r^2*s - 138*s^2 - 6*r^2*s^2 + 12*s^3 + 
    4*r^2*s^3 - 3*s^4 + 3*r^2*s^4 - 4*s^5)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/((r - s)*(r + s)) - 
 (4*(-216*r^2 + 225*s^2 + 855*r^2*s^2 - 879*s^4 - 386*r^2*s^4 + 401*s^6)*
   HPL[{w1minus}, r]*HPL[{w1plus}, s])/(243*s*(-r + s)*(r + s)) - 
 (2*s*(135 - 558*r^2 + 531*r^4 - 219*r^6 - 45*s^2 + 660*r^2*s^2 - 
    348*r^4*s^2 + 103*r^6*s^2 - 165*s^4 - 471*r^2*s^4 + 192*r^4*s^4 + 
    228*s^6 + 21*r^2*s^6 - 27*r^4*s^6 - 37*s^8)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/(243*(r - s)^3*(r + s)^3) - 
 ((I/81)*Pi*(-270 + 438*r^2 - 201*r^4 - 117*r^6 + 12*r^6*s + 399*s^2 - 
    315*r^2*s^2 + 129*r^4*s^2 + 339*r^6*s^2 - 36*r^4*s^3 - 4*r^6*s^3 - 
    267*s^4 - 27*r^2*s^4 - 327*r^4*s^4 - 135*r^6*s^4 + 36*r^2*s^5 + 
    12*r^4*s^5 + 33*s^6 + 303*r^2*s^6 + 111*r^4*s^6 + 9*r^6*s^6 - 12*s^7 - 
    12*r^2*s^7 + 9*s^8 - 111*r^2*s^8 + 4*s^9)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/((r - s)^3*(r + s)^3) + ((28*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1plus}, r]*HPL[{w1plus}, s] - (112*s1*HPL[{w1plus}, s1])/243 - 
 (32*L*s1*HPL[{w1plus}, s1])/81 - ((16*I)/81)*Pi*s*s1*HPL[{w1plus}, s1] + 
 (40*L*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus}, s1])/(243*(-1 + r)*(1 + r)) + 
 (56*(-15 + 4*r^2 + 11*s^2)*s1*HPL[{w1plus}, s1])/(729*(-1 + r)*(1 + r)) - 
 (320*s1*HPL[{w1plus}, s1])/(243*ubar) - (64*L*s1*HPL[{w1plus}, s1])/
  (81*ubar) - (((32*I)/81)*Pi*s*s1*HPL[{w1plus}, s1])/ubar + 
 (16*L*s1*(2 + ubar)*HPL[{w1plus}, s1])/(243*ubar) + 
 (4*s1*(62 - 84*ubar + 9*ubar^2 + 19*ubar^3)*HPL[{w1plus}, s1])/
  (729*(-1 + ubar)^2*ubar) - (128*s1*zc*HPL[{w1plus}, s1])/(81*ubar^2) - 
 (((64*I)/81)*Pi*s*s1*zc*HPL[{w1plus}, s1])/ubar^2 - 
 (64*s1*zc*HPL[{w1plus}, s1])/(81*ubar) - 
 (((32*I)/81)*Pi*s*s1*zc*HPL[{w1plus}, s1])/ubar + 
 (8*s1*(-39 + 23*ubar)*zc*HPL[{w1plus}, s1])/(243*(-1 + ubar)^2) - 
 (32*s1*zc^2*HPL[{w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (16*s*s1*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/81 + 
 (32*s*s1*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(81*ubar) + 
 (64*s*s1*zc*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(81*ubar^2) + 
 (32*s*s1*zc*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(81*ubar) + 
 ((8*I)/243)*Pi*su*HPL[{w1plus}, su] + 
 (((128*I)/243)*Pi*su*zc*HPL[{w1plus}, su])/(-1 + ubar) - 
 (((32*I)/81)*Pi*su*zc^2*HPL[{w1plus}, su])/(-1 + ubar)^2 - 
 (16*su*HPL[{0}, r]*HPL[{w1plus}, su])/243 - 
 (256*su*zc*HPL[{0}, r]*HPL[{w1plus}, su])/(243*(-1 + ubar)) + 
 (64*su*zc^2*HPL[{0}, r]*HPL[{w1plus}, su])/(81*(-1 + ubar)^2) - 
 (8*su*HPL[{w1minus}, r]*HPL[{w1plus}, su])/243 - 
 (128*su*zc*HPL[{w1minus}, r]*HPL[{w1plus}, su])/(243*(-1 + ubar)) + 
 (32*su*zc^2*HPL[{w1minus}, r]*HPL[{w1plus}, su])/(81*(-1 + ubar)^2) + 
 ((40*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{w2minus}, s] + 
 (76*Pi^2*s*(-3 + s^2)*HPL[{w2minus}, s])/81 - 
 (16*L*(-5 + 3*s^2)*HPL[{w2minus}, s])/243 + ((32*I)/243)*Pi*s*(-9 + 5*s^2)*
  HPL[{w2minus}, s] - (4*(-83 + 66*s^2)*HPL[{w2minus}, s])/729 + 
 (8*L*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w2minus}, s])/
  (243*(-1 + r)*(1 + r)) - (4*Pi^2*(1 - 3*s + s^3)*HPL[{w2minus}, s])/81 - 
 ((8*I)/81)*L*Pi*(-2 - 27*s + 9*s^3)*HPL[{w2minus}, s] + 
 (4*(122 - 173*r^2 + 3*s^2 + 57*r^2*s^2 - 9*s^4)*HPL[{w2minus}, s])/
  (729*(-1 + r)*(1 + r)) + 
 (((2*I)/243)*Pi*s*(36 - 45*r^2 - 7*s^2 + 19*r^2*s^2 - 3*s^4)*
   HPL[{w2minus}, s])/((-1 + r)*(1 + r)) - 
 (((2*I)/243)*Pi*(-20*r^4 + 27*s - 108*r^2*s - 549*r^4*s + 40*r^2*s^2 + 
    12*r^4*s^2 + 1368*r^2*s^3 + 126*r^4*s^3 - 20*s^4 - 24*r^2*s^4 - 657*s^5 - 
    468*r^2*s^5 + 27*r^4*s^5 + 12*s^6 + 234*s^7)*HPL[{w2minus}, s])/
  ((r - s)^2*(r + s)^2) + (32*L*HPL[{0}, r]*HPL[{w2minus}, s])/81 - 
 ((16*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, r]*HPL[{w2minus}, s] + 
 (16*(-5 + 3*s^2)*HPL[{0}, r]*HPL[{w2minus}, s])/243 - 
 (16*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0}, r]*HPL[{w2minus}, s])/
  (243*(-1 + r)*(1 + r)) + ((16*I)/81)*Pi*(-1 - 27*s + 9*s^3)*HPL[{0}, r]*
  HPL[{w2minus}, s] - (16*L*HPL[{w1minus}, r]*HPL[{w2minus}, s])/81 + 
 (8*(-1 + s)*(1 + s)*HPL[{w1minus}, r]*HPL[{w2minus}, s])/
  (81*(r - s)*(r + s)) + ((4*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*
  HPL[{w2minus}, s] + (4*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w1minus}, r]*
   HPL[{w2minus}, s])/(243*(-1 + r)*(1 + r)) - 
 ((4*I)/81)*Pi*(-2 - 21*s + 7*s^3)*HPL[{w1minus}, r]*HPL[{w2minus}, s] - 
 ((16*I)/81)*Pi*(-11 + 6*s^2)*HPL[{w1plus}, r]*HPL[{w2minus}, s] - 
 (76*HPL[{w2minus}, su])/729 - (16*L*HPL[{w2minus}, su])/243 - 
 ((8*I)/243)*Pi*HPL[{w2minus}, su] - (376*zc*HPL[{w2minus}, su])/
  (243*(-1 + ubar)) + (32*zc^2*HPL[{w2minus}, su])/(81*(-1 + ubar)^2) - 
 (16*Pi^2*zc^2*HPL[{w2minus}, su])/(27*(-1 + ubar)^2) - 
 (32*Pi^2*zc^3*HPL[{w2minus}, su])/(81*(-1 + ubar)^3) + 
 (16*HPL[{0}, r]*HPL[{w2minus}, su])/243 - 
 (8*HPL[{w1minus}, r]*HPL[{w2minus}, su])/243 - 
 (((32*I)/27)*Pi*zc^2*HPL[{w1plus}, r]*HPL[{w2minus}, su])/(-1 + ubar)^2 - 
 (((64*I)/81)*Pi*zc^3*HPL[{w1plus}, r]*HPL[{w2minus}, su])/(-1 + ubar)^3 + 
 ((32*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{w2plus}, s] - 
 (64*Pi^2*s*(-3 + s^2)*HPL[{w2plus}, s])/81 - ((32*I)/243)*Pi*s*(-9 + 5*s^2)*
  HPL[{w2plus}, s] + (((2*I)/243)*Pi*s*(27 - 108*r^2 - 519*r^4 + 
    1308*r^2*s^2 + 104*r^4*s^2 - 627*s^4 - 424*r^2*s^4 + 27*r^4*s^4 + 
    212*s^6)*HPL[{w2plus}, s])/((-r + s)^2*(r + s)^2) - 
 ((128*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, r]*HPL[{w2plus}, s] - 
 ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w2plus}, s] - 
 (32*L*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{w2plus}, s])/81 + 
 (32*s*(-9 + 5*s^2)*HPL[{w1plus}, r]*HPL[{w2plus}, s])/243 - 
 (2*s*(27 - 108*r^2 - 519*r^4 + 1308*r^2*s^2 + 104*r^4*s^2 - 627*s^4 - 
    424*r^2*s^4 + 27*r^4*s^4 + 212*s^6)*HPL[{w1plus}, r]*HPL[{w2plus}, s])/
  (243*(-r + s)^2*(r + s)^2) - ((8*I)/243)*Pi*su*HPL[{w2plus}, su] - 
 (((128*I)/243)*Pi*su*zc*HPL[{w2plus}, su])/(-1 + ubar) + 
 (((32*I)/81)*Pi*su*zc^2*HPL[{w2plus}, su])/(-1 + ubar)^2 + 
 (8*su*HPL[{w1plus}, r]*HPL[{w2plus}, su])/243 + 
 (128*su*zc*HPL[{w1plus}, r]*HPL[{w2plus}, su])/(243*(-1 + ubar)) - 
 (32*su*zc^2*HPL[{w1plus}, r]*HPL[{w2plus}, su])/(81*(-1 + ubar)^2) + 
 (Pi^2*(-81 + 28*r^2 + 159*r^4 + 54*r^6 + 179*s^2 - 76*r^2*s^2 - 
    897*r^4*s^2 + 322*r^6*s^2 - 119*s^4 + 776*r^2*s^4 - 11*r^4*s^4 - 
    190*r^6*s^4 - 287*s^6 + 20*r^2*s^6 + 101*r^4*s^6 + 30*r^6*s^6 + 92*s^8 - 
    100*r^2*s^8)*HPL[{w3minus}, r])/(648*(r - s)^3*(r + s)^3) - 
 (Pi^2*(-81 - 44*r^2 + 259*r^4 - 2*r^6 - 432*r^6*s + 251*s^2 - 60*r^2*s^2 - 
    929*r^4*s^2 + 354*r^6*s^2 + 1296*r^4*s^3 + 144*r^6*s^3 - 235*s^4 + 
    792*r^2*s^4 - 7*r^4*s^4 - 190*r^6*s^4 - 1296*r^2*s^5 - 432*r^4*s^5 - 
    215*s^6 - 12*r^2*s^6 + 101*r^4*s^6 + 30*r^6*s^6 + 432*s^7 + 432*r^2*s^7 + 
    88*s^8 - 100*r^2*s^8 - 144*s^9)*HPL[{w3minus}, s])/
  (648*(r - s)^3*(r + s)^3) - ((4*I)/9)*Pi*s*(-3 + s^2)*HPL[{0}, r]*
  HPL[{w3minus}, s] - (((4*I)/27)*Pi*(-1 + s)*s*(1 + s)*
   (-18 + 34*r^2 - 25*r^4 + 14*s^2 - 2*r^2*s^2 + 9*r^4*s^2 - 15*s^4 + 3*s^6)*
   HPL[{w1minus}, r]*HPL[{w3minus}, s])/((-r + s)^3*(r + s)^3) - 
 ((I/27)*Pi*(3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w1plus}, r]*HPL[{w3minus}, s])/((r - s)^3*(r + s)^3) - 
 (Pi^2*(3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w3plus}, r])/(54*(r - s)^3*(r + s)^3) + 
 (Pi^2*(9 - 27*r^2 + 57*r^4 + 33*r^6 - 36*s + 68*r^2*s - 50*r^4*s - 
    72*r^6*s - 27*s^2 + 21*r^2*s^2 - 297*r^4*s^2 + 87*r^6*s^2 + 64*s^3 - 
    72*r^2*s^3 + 284*r^4*s^3 + 24*r^6*s^3 + 57*s^4 + 225*r^2*s^4 - 
    9*r^4*s^4 - 57*r^6*s^4 - 58*s^5 - 212*r^2*s^5 - 90*r^4*s^5 - 141*s^6 + 
    27*r^2*s^6 + 33*r^4*s^6 + 9*r^6*s^6 + 108*s^7 + 72*r^2*s^7 + 30*s^8 - 
    30*r^2*s^8 - 30*s^9)*HPL[{w3plus}, s])/(162*(r - s)^3*(r + s)^3) + 
 ((I/27)*Pi*(3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*HPL[{0}, r]*
   HPL[{w3plus}, s])/((r - s)^3*(r + s)^3) + 
 ((I/54)*Pi*(-1 + s)*(1 + s)*(105 - 28*r^2 - 107*r^4 + 90*r^6 - 218*s^2 + 
    88*r^2*s^2 + 30*r^4*s^2 - 32*r^6*s^2 + 169*s^4 - 104*r^2*s^4 + 
    13*r^4*s^4 + 6*r^6*s^4 + 8*s^6 - 20*r^2*s^6)*HPL[{w1minus}, r]*
   HPL[{w3plus}, s])/((r - s)^3*(r + s)^3) + ((4*I)/9)*Pi*s*(-3 + s^2)*
  HPL[{w1plus}, r]*HPL[{w3plus}, s] + 
 (11*Pi^2*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w4minus}, s])/(81*(r - s)^2*(r + s)^2) - 
 (((4*I)/27)*Pi*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 
    41*r^4*s^2 + 3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w1minus}, r]*HPL[{w4minus}, s])/
  ((r - s)^3*(r + s)^3) + 
 (11*Pi^2*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 
    41*r^4*s^2 + 3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w4plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (((4*I)/27)*Pi*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 
    18*s^4 + 9*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w4plus}, s])/
  ((r - s)^2*(r + s)^2) - 
 (Pi^2*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w5minus}, s])/(81*(r - s)^2*(r + s)^2) - 
 (((4*I)/27)*Pi*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 
    41*r^4*s^2 + 3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w1minus}, r]*HPL[{w5minus}, s])/
  ((r - s)^3*(r + s)^3) - 
 (Pi^2*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (((4*I)/27)*Pi*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 
    18*s^4 + 9*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w5plus}, s])/
  ((r - s)^2*(r + s)^2) - 
 (((4*I)/27)*Pi*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 
    41*r^4*s^2 + 3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{-1, 1}, r^2])/((r - s)^3*(r + s)^3) - 
 (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus}, r]*HPL[{-1, 1}, r^2])/((r - s)^3*(r + s)^3) + 
 (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus}, s]*HPL[{-1, 1}, r^2])/((r - s)^3*(r + s)^3) - 
 (32*HPL[{0, 0}, r])/243 - (64*L*HPL[{0, 0}, r])/81 + 
 ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, 0}, r] - 
 (32*(-5 + 3*s^2)*HPL[{0, 0}, r])/243 + 
 (32*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0, 0}, r])/
  (243*(-1 + r)*(1 + r)) - ((32*I)/81)*Pi*(-1 - 27*s + 9*s^3)*
  HPL[{0, 0}, r] + (32*HPL[{w1minus}, s]*HPL[{0, 0}, r])/81 - 
 (16*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{0, 0}, r])/81 - 
 (32*HPL[{w2minus}, s]*HPL[{0, 0}, r])/27 + ((512*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{0, 0}, s] + (16*HPL[{0, w1minus}, r])/243 + 
 (32*L*HPL[{0, w1minus}, r])/81 - (16*(-1 + s)*(1 + s)*HPL[{0, w1minus}, r])/
  (81*(r - s)*(r + s)) - ((8*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, w1minus}, r] - 
 (8*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0, w1minus}, r])/
  (243*(-1 + r)*(1 + r)) + 
 (((8*I)/81)*Pi*(-2*r^6 + 216*s - 408*r^2*s + 300*r^4*s - 75*r^6*s + 
    6*r^4*s^2 - 384*s^3 + 432*r^2*s^3 - 183*r^4*s^3 + 25*r^6*s^3 - 
    6*r^2*s^4 + 348*s^5 - 249*r^2*s^5 + 33*r^4*s^5 + 2*s^6 - 141*s^7 + 
    75*r^2*s^7 + 11*s^9)*HPL[{0, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (32*HPL[{w1minus}, s]*HPL[{0, w1minus}, r])/81 + 
 (8*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{0, w1minus}, r])/81 - 
 (((32*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus}, s]*HPL[{0, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (16*HPL[{w2minus}, s]*HPL[{0, w1minus}, r])/81 + 
 ((524*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, w1minus}, s] - 
 (((4*I)/27)*Pi*s*(72 - 136*r^2 + 100*r^4 + 3*r^6 - 128*s^2 + 144*r^2*s^2 - 
    145*r^4*s^2 - r^6*s^2 + 116*s^4 + r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 
    3*r^2*s^6 + 13*s^8)*HPL[{0, w1minus}, s])/((-r + s)^3*(r + s)^3) + 
 (256*HPL[{0, w1minus}, Sqrt[zc]])/(81*ubar) + 
 (256*zc^3*HPL[{0, w1minus}, Sqrt[zc]])/(81*ubar) - 
 (4*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*HPL[{0, w1plus}, r])/
  (27*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (32*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{0, w1plus}, r])/
  (81*(r - s)*(r + s)) - 
 (4*r*(-1 + s)*(1 + s)*(27 - 45*r^2 + 5*s^2 + 13*r^2*s^2)*
   HPL[{0, w1plus}, r])/(27*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((2*I)/81)*Pi*(9 - 27*r^2 + 57*r^4 - 143*r^6 - 27*s^2 + 21*r^2*s^2 + 
    231*r^4*s^2 + 183*r^6*s^2 + 57*s^4 - 303*r^2*s^4 - 297*r^4*s^4 - 
    57*r^6*s^4 + 35*s^6 + 315*r^2*s^6 + 33*r^4*s^6 + 9*r^6*s^6 - 66*s^8 - 
    30*r^2*s^8)*HPL[{0, w1plus}, r])/((r - s)^3*(r + s)^3) + 
 (((64*I)/27)*Pi*zc^2*HPL[{0, w1plus}, r])/(-1 + ubar)^2 + 
 (((128*I)/81)*Pi*zc^3*HPL[{0, w1plus}, r])/(-1 + ubar)^3 + 
 (128*s*(-3 + s^2)*HPL[{w2plus}, s]*HPL[{0, w1plus}, r])/81 + 
 (32*s*HPL[{0, w1plus}, s])/27 + (128*L*s*(-3 + s^2)*HPL[{0, w1plus}, s])/
  81 - ((16*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, w1plus}, s] + 
 ((8*I)/81)*Pi*(-3 + s^2)*(2 + s + 2*s^2)*HPL[{0, w1plus}, s] - 
 (32*(9*r^2 - 6*s^2 - 44*r^2*s^2 + 40*s^4 + 21*r^2*s^4 - 20*s^6)*
   HPL[{0, w1plus}, s])/(81*(r - s)*s*(r + s)) + 
 (4*s*(-216 + 381*r^2 - 366*r^4 + 195*s^2 + 168*r^2*s^2 + 104*r^4*s^2 - 
    306*s^4 - 25*r^2*s^4 + 65*s^6)*HPL[{0, w1plus}, s])/
  (81*(-r + s)^2*(r + s)^2) + 
 (4*(-72*r^2 + 81*s^2 + 1062*r^2*s^2 - 1086*s^4 - 412*r^2*s^4 + 427*s^6)*
   HPL[{0, w1plus}, s])/(81*s*(-r + s)*(r + s)) + 
 (64*s*zc*HPL[{0, w1plus}, s])/(27*ubar) + 
 (16*s*(-3 + s^2)*HPL[{0}, r]*HPL[{0, w1plus}, s])/81 + 
 (308*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, s])/81 - 
 (4*s*(216 - 408*r^2 + 300*r^4 - 39*r^6 - 384*s^2 + 432*r^2*s^2 - 
    291*r^4*s^2 + 13*r^6*s^2 + 348*s^4 - 141*r^2*s^4 + 69*r^4*s^4 - 177*s^6 + 
    39*r^2*s^6 + 23*s^8)*HPL[{w1minus}, r]*HPL[{0, w1plus}, s])/
  (81*(-r + s)^3*(r + s)^3) + (32*s1*HPL[{0, w1plus}, s1])/81 - 
 (80*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1])/(243*(-1 + r)*(1 + r)) + 
 (64*s1*HPL[{0, w1plus}, s1])/(81*ubar) - 
 (16*s1*(2 + ubar)*HPL[{0, w1plus}, s1])/(243*ubar) - 
 (512*zc^(3/2)*HPL[{0, w1plus}, Sqrt[zc]])/(81*ubar) + 
 ((8*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, w2plus}, s] - 
 (8*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{0, w2plus}, s])/81 - 
 ((I/27)*Pi*(3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{0, w3plus}, r])/((r - s)^3*(r + s)^3) + 
 (16*HPL[{w1minus, 0}, r])/243 + (32*L*HPL[{w1minus, 0}, r])/81 - 
 (16*(-1 + s)*(1 + s)*HPL[{w1minus, 0}, r])/(81*(r - s)*(r + s)) - 
 ((8*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus, 0}, r] - 
 (8*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w1minus, 0}, r])/
  (243*(-1 + r)*(1 + r)) + ((8*I)/81)*Pi*(-2 - 27*s + 9*s^3)*
  HPL[{w1minus, 0}, r] - (32*HPL[{w1minus}, s]*HPL[{w1minus, 0}, r])/81 - 
 (16*HPL[{w2minus}, s]*HPL[{w1minus, 0}, r])/81 - 
 ((2*I)/9)*Pi*s*(-3 + s^2)*HPL[{w1minus, 0}, r^2] + 
 ((524*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus, 0}, s] - 
 (((4*I)/27)*Pi*s*(72 - 136*r^2 + 100*r^4 + 3*r^6 - 128*s^2 + 144*r^2*s^2 - 
    145*r^4*s^2 - r^6*s^2 + 116*s^4 + r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 
    3*r^2*s^6 + 13*s^8)*HPL[{w1minus, 0}, s])/((-r + s)^3*(r + s)^3) + 
 (80*L*HPL[{w1minus, w1minus}, r])/81 - 
 (34*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 ((2*I)/81)*Pi*(-16 - 27*s + 9*s^3)*HPL[{w1minus, w1minus}, r] + 
 (2*(-6 + 196*r^2 - 163*r^4 - 184*s^2 + 112*r^2*s^2 + 18*r^4*s^2 + 45*s^4 - 
    18*r^2*s^4)*HPL[{w1minus, w1minus}, r])/(81*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + ((3240 - 6738*r^2 + 1255*r^4 - 520*r^6 + 171*r^8 - 6276*s^2 + 
    16519*r^2*s^2 - 2176*r^4*s^2 - 93*r^6*s^2 - 198*r^8*s^2 + 1936*s^4 - 
    12472*r^2*s^4 + 2715*r^4*s^4 + 18*r^6*s^4 + 27*r^8*s^4 + 1668*s^6 + 
    987*r^2*s^6 - 90*r^4*s^6 + 27*r^6*s^6)*HPL[{w1minus, w1minus}, r])/
  (972*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (((2*I)/81)*Pi*(4*r^6 + 216*s - 408*r^2*s + 300*r^4*s - 189*r^6*s - 
    12*r^4*s^2 - 384*s^3 + 432*r^2*s^3 + 159*r^4*s^3 + 63*r^6*s^3 + 
    12*r^2*s^4 + 348*s^5 - 591*r^2*s^5 - 81*r^4*s^5 - 4*s^6 - 27*s^7 + 
    189*r^2*s^7 - 27*s^9)*HPL[{w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (2*(-147 + 2*ubar)*HPL[{w1minus, w1minus}, r])/(243*ubar) + 
 (64*zc*HPL[{w1minus, w1minus}, r])/(27*ubar) + 
 (8*(30 - 65*ubar + 33*ubar^2)*zc^2*HPL[{w1minus, w1minus}, r])/
  (27*(-1 + ubar)^2*ubar) + (16*(1 + ubar)*zc^3*HPL[{w1minus, w1minus}, r])/
  (81*(-1 + ubar)^2*ubar) + (40*HPL[{w1minus}, s]*HPL[{w1minus, w1minus}, r])/
  81 - ((-108 + 181*r^2 - 112*r^4 + 43*r^6 + 188*s^2 - 155*r^2*s^2 - 
    70*r^4*s^2 + 29*r^6*s^2 - 174*s^4 + 181*r^2*s^4 + 12*r^4*s^4 - 
    19*r^6*s^4 + 32*s^6 - 29*r^2*s^6 + 2*r^4*s^6 + 3*r^6*s^6 + 6*s^8 - 
    10*r^2*s^8)*HPL[{w1minus}, s]*HPL[{w1minus, w1minus}, r])/
  (54*(r - s)^3*(r + s)^3) - (2*s*(-3 + s^2)*HPL[{w1plus}, s]*
   HPL[{w1minus, w1minus}, r])/9 - 
 (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (4*s*(-54 + 102*r^2 - 75*r^4 - 15*r^6 + 96*s^2 - 108*r^2*s^2 + 147*r^4*s^2 + 
    5*r^6*s^2 - 87*s^4 - 39*r^2*s^4 - 42*r^4*s^4 + 69*s^6 + 15*r^2*s^6 - 
    14*s^8)*HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r])/
  (81*(r - s)^3*(r + s)^3) - 
 (32*HPL[{w2minus}, s]*HPL[{w1minus, w1minus}, r])/81 + 
 ((-108 + 37*r^2 + 88*r^4 - 101*r^6 + 332*s^2 - 123*r^2*s^2 - 38*r^4*s^2 + 
    93*r^6*s^2 - 406*s^4 + 117*r^2*s^4 + 20*r^4*s^4 - 19*r^6*s^4 + 208*s^6 - 
    93*r^2*s^6 + 2*r^4*s^6 + 3*r^6*s^6 - 2*s^8 - 10*r^2*s^8)*
   HPL[{w3minus}, s]*HPL[{w1minus, w1minus}, r])/(54*(r - s)^3*(r + s)^3) + 
 (2*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w3plus}, s]*HPL[{w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w4minus}, s]*HPL[{w1minus, w1minus}, r])/
  (27*(r - s)^2*(r + s)^2) - 
 (2*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4plus}, s]*HPL[{w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w5minus}, s]*HPL[{w1minus, w1minus}, r])/
  (27*(r - s)^2*(r + s)^2) - 
 (2*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5plus}, s]*HPL[{w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (I/9)*Pi*s*(-3 + s^2)*HPL[{w1minus, w1minus}, r^2] - 
 (32*L*HPL[{w1minus, w1minus}, s])/81 - ((112*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1minus, w1minus}, s] + (22*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1minus}, s])/(81*(r - s)^3*(r + s)^3) + 
 ((2*I)/81)*Pi*(-4 - 699*s + 233*s^3)*HPL[{w1minus, w1minus}, s] - 
 ((12 - 61*r^2 + 49*s^2 + 24*r^2*s^2 - 24*s^4)*HPL[{w1minus, w1minus}, s])/
  (243*(r - s)*(r + s)) + 
 ((-4 + 31*r^2 - 35*r^4 - 23*s^2 + 15*r^2*s^2 + 24*r^4*s^2 + 16*s^4 - 
    24*r^2*s^4)*HPL[{w1minus, w1minus}, s])/(81*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (((2*I)/81)*Pi*(4*r^6 + 432*s - 816*r^2*s + 600*r^4*s - 
    51*r^6*s - 12*r^4*s^2 - 768*s^3 + 864*r^2*s^3 - 663*r^4*s^3 + 
    17*r^6*s^3 + 12*r^2*s^4 + 696*s^5 - 201*r^2*s^5 + 165*r^4*s^5 - 4*s^6 - 
    381*s^7 + 51*r^2*s^7 + 55*s^9)*HPL[{w1minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) + (16*HPL[{0}, r]*HPL[{w1minus, w1minus}, s])/81 - 
 (8*HPL[{w1minus}, r]*HPL[{w1minus, w1minus}, s])/81 - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w1minus}, s])/
  (27*(r - s)^3*(r + s)^3) - (8*HPL[{w1minus, w1minus}, su])/243 - 
 ((I/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1minus, w1plus}, r])/((r - s)*(r + s)) - 
 (4*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1minus, w1plus}, r])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (16*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{w1minus, w1plus}, r])/
  (81*(r - s)*(r + s)) - 
 (4*r*(-1 + s)*(1 + s)*(27 - 45*r^2 + 5*s^2 + 13*r^2*s^2)*
   HPL[{w1minus, w1plus}, r])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 ((I/27)*Pi*(-27 + 19*r^2 + 62*s^2 - 86*r^2*s^2 + 5*s^4 + 27*r^2*s^4)*
   HPL[{w1minus, w1plus}, r])/((r - s)*(r + s)) + 
 (32*s*(-3 + s^2)*HPL[{w2plus}, s]*HPL[{w1minus, w1plus}, r])/81 - 
 (I/9)*Pi*s*(-3 + s^2)*HPL[{w1minus, w1plus}, r^2] + 
 (16*s*HPL[{w1minus, w1plus}, s])/27 + 
 (64*L*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s])/81 - 
 (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (16*(9*r^2 - 6*s^2 - 44*r^2*s^2 + 40*s^4 + 21*r^2*s^4 - 20*s^6)*
   HPL[{w1minus, w1plus}, s])/(81*(r - s)*s*(r + s)) + 
 ((I/81)*Pi*(3 + 153*r^2 - 24*r^2*s - 162*s^2 - 210*r^2*s^2 + 24*s^3 + 
    8*r^2*s^3 + 219*s^4 + 9*r^2*s^4 - 8*s^5 - 12*s^6)*
   HPL[{w1minus, w1plus}, s])/((r - s)*(r + s)) + 
 (2*(-216*r^2 + 216*r^4 + 252*s^2 + 3690*r^2*s^2 - 3951*r^4*s^2 - 4038*s^4 + 
    2560*r^2*s^4 + 1499*r^4*s^4 + 1547*s^6 - 1562*r^2*s^6 + 3*s^8)*
   HPL[{w1minus, w1plus}, s])/(243*(-1 + r)*(1 + r)*(r - s)*s*(r + s)) + 
 (s*(-270 + 2763*r^2 - 3789*r^4 + 3000*r^6 - 1557*s^2 - 213*r^2*s^2 - 
    2838*r^4*s^2 - 1094*r^6*s^2 + 1950*s^4 + 4131*r^2*s^4 + 747*r^4*s^4 + 
    54*r^6*s^4 - 2673*s^6 - 801*r^2*s^6 + 590*s^8)*HPL[{w1minus, w1plus}, s])/
  (243*(-r + s)^3*(r + s)^3) + 
 ((I/27)*Pi*(-93 + 227*r^2 - 213*r^4 + 161*r^6 + 12*r^6*s + 70*s^2 - 
    74*r^2*s^2 - 210*r^4*s^2 - 66*r^6*s^2 - 36*r^4*s^3 - 4*r^6*s^3 - 19*s^4 + 
    203*r^2*s^4 + 163*r^4*s^4 + r^6*s^4 + 36*r^2*s^5 + 12*r^4*s^5 - 88*s^6 - 
    68*r^2*s^6 - 28*r^4*s^6 - 12*s^7 - 12*r^2*s^7 + 34*s^8 + 4*s^9)*
   HPL[{w1minus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (32*s*zc*HPL[{w1minus, w1plus}, s])/(27*ubar) + 
 (166*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w1plus}, s])/81 - 
 (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 (2*s*(216 - 408*r^2 + 300*r^4 - 21*r^6 - 384*s^2 + 432*r^2*s^2 - 
    345*r^4*s^2 + 7*r^6*s^2 + 348*s^4 - 87*r^2*s^4 + 87*r^4*s^4 - 195*s^6 + 
    21*r^2*s^6 + 29*s^8)*HPL[{w1minus}, r]*HPL[{w1minus, w1plus}, s])/
  (81*(-r + s)^3*(r + s)^3) + (16*s1*HPL[{w1minus, w1plus}, s1])/81 - 
 (40*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (32*s1*HPL[{w1minus, w1plus}, s1])/(81*ubar) - 
 (8*s1*(2 + ubar)*HPL[{w1minus, w1plus}, s1])/(243*ubar) + 
 (32*L*HPL[{w1minus, w2minus}, s])/81 - 
 (8*(-1 + s)*(1 + s)*HPL[{w1minus, w2minus}, s])/(81*(r - s)*(r + s)) - 
 ((44*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus, w2minus}, s] - 
 (8*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w1minus, w2minus}, s])/
  (243*(-1 + r)*(1 + r)) + ((8*I)/81)*Pi*(-1 - 27*s + 9*s^3)*
  HPL[{w1minus, w2minus}, s] - (16*HPL[{0}, r]*HPL[{w1minus, w2minus}, s])/
  81 + (16*HPL[{w1minus}, r]*HPL[{w1minus, w2minus}, s])/81 + 
 (8*HPL[{w1minus, w2minus}, su])/243 - ((28*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1minus, w2plus}, s] + (28*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w1minus, w2plus}, s])/81 - 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w3minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w3minus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w3minus}, s])/
  (27*(r - s)^3*(r + s)^3) - 
 ((I/54)*Pi*(-105 + 100*r^2 + 7*r^4 - 34*r^6 + 251*s^2 - 132*r^2*s^2 - 
    105*r^4*s^2 + 90*r^6*s^2 - 271*s^4 + 176*r^2*s^4 + 13*r^4*s^4 - 
    38*r^6*s^4 + 89*s^6 - 52*r^2*s^6 + 13*r^4*s^6 + 6*r^6*s^6 + 12*s^8 - 
    20*r^2*s^8)*HPL[{w1minus, w3plus}, r])/((r - s)^3*(r + s)^3) - 
 (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w3plus}, s])/((r - s)^3*(r + s)^3) + 
 (22*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w4minus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (22*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w4minus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w4minus}, s])/
  (27*(r - s)^3*(r + s)^3) + (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w4plus}, s])/
  ((r - s)^3*(r + s)^3) - (2*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w5minus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (2*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w5minus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w5minus}, s])/
  (27*(r - s)^3*(r + s)^3) + (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w5plus}, s])/
  ((r - s)^3*(r + s)^3) + (((2*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1plus, 0}, r])/((r - s)*(r + s)) - 
 (((16*I)/81)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, 0}, r])/((r - s)*(r + s)) + 
 (((2*I)/27)*Pi*(3 - 9*r^2 - 8*r^4 - 26*r^6 - 9*s^2 + 61*r^2*s^2 + 
    93*r^4*s^2 - 25*r^6*s^2 - 8*s^4 - 198*r^2*s^4 + 78*r^4*s^4 + 8*r^6*s^4 + 
    71*s^6 + 9*r^2*s^6 - 43*r^4*s^6 + 3*r^6*s^6 - 17*s^8 + 17*r^2*s^8)*
   HPL[{w1plus, 0}, r])/((r - s)^3*(r + s)^3) + 
 ((2*I)/9)*Pi*s*(-3 + s^2)*HPL[{w1plus, 0}, r^2] + 
 (((16*I)/81)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, 0}, s])/((r - s)*(r + s)) + 
 (((2*I)/81)*Pi*(-9 + 129*r^2 - 102*s^2 + 190*r^2*s^2 - 217*s^4 + r^2*s^4 + 
    8*s^6)*HPL[{w1plus, 0}, s])/((r - s)*(r + s)) - 
 (((2*I)/27)*Pi*(72 - 127*r^2 + 155*r^4 - 89*s^2 - 29*r^2*s^2 - 118*r^4*s^2 + 
    90*s^4 + 55*r^2*s^4 + 27*r^4*s^4 - 9*s^6 - 27*r^2*s^6)*
   HPL[{w1plus, 0}, s])/((r - s)^2*(r + s)^2) + 
 (((16*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, 0}, s])/((r - s)^3*(r + s)^3) - 
 (16*Sqrt[1 - r^2]*(-1 + s)*(1 + s)*(9 - 8*r^2 - 7*s^2 + 3*r^2*s^2 + 3*s^4)*
   HPL[{w1plus, 0}, Sqrt[zc]])/(27*(r - s)^2*(r + s)^2) - 
 (64*zc^(3/2)*HPL[{w1plus, 0}, Sqrt[zc]])/81 + 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w4minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (27*(r - s)^2*(r + s)^2) + 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4plus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w5minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (27*(r - s)^2*(r + s)^2) - 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5plus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w4minus}, r]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w4minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w5minus}, r]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w5minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (27*(r - s)^3*(r + s)^3) + (((2*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1plus, w1minus}, r])/((r - s)*(r + s)) + 
 (4*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1minus}, r])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((8*I)/81)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1minus}, r])/((r - s)*(r + s)) + 
 (2*r*(-1 + s)*(1 + s)*(45 - 108*r^2 + 124*r^4 - 214*r^6 + 45*r^8 - 93*s^2 + 
    113*r^2*s^2 + 339*r^4*s^2 - 35*r^6*s^2 + 105*s^4 - 461*r^2*s^4 + 
    41*r^4*s^4 - 9*r^6*s^4 + 66*s^6 + 42*r^2*s^6)*HPL[{w1plus, w1minus}, r])/
  (81*(-1 + r)*(1 + r)*(r - s)^3*(r + s)^3) + 
 ((I/162)*Pi*(-315 + 300*r^2 - 87*r^4 + 86*r^6 + 753*s^2 - 180*r^2*s^2 - 
    555*r^4*s^2 - 138*r^6*s^2 - 921*s^4 + 444*r^2*s^4 + 939*r^4*s^4 - 
    6*r^6*s^4 + 403*s^6 - 732*r^2*s^6 - 177*r^4*s^6 + 18*r^6*s^6 + 120*s^8 + 
    48*r^2*s^8)*HPL[{w1plus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (4*r*(-81 + 223*ubar - 213*ubar^2 + 69*ubar^3)*HPL[{w1plus, w1minus}, r])/
  (243*(-1 + ubar)^3*ubar) + (8*r*(-63 + 259*ubar - 267*ubar^2 + 87*ubar^3)*
   zc*HPL[{w1plus, w1minus}, r])/(243*(-1 + ubar)^3*ubar) + 
 (32*r*zc^2*HPL[{w1plus, w1minus}, r])/(81*(-1 + ubar)^3) - 
 (32*s*(-3 + s^2)*HPL[{w2plus}, s]*HPL[{w1plus, w1minus}, r])/27 + 
 (I/9)*Pi*s*(-3 + s^2)*HPL[{w1plus, w1minus}, r^2] - 
 (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (8*s*(-15*r^2 + 12*s^2 + 11*r^2*s^2 - 8*s^4)*HPL[{w1plus, w1minus}, s])/
  (243*(r - s)*(r + s)) + (2*s*(-27 + 18*r^2 + 10*s^2 + 2*r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1minus}, s])/(243*(-1 + r)*(1 + r)) + 
 (((8*I)/81)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1minus}, s])/((r - s)*(r + s)) + 
 ((I/81)*Pi*(-12 + 219*r^2 - 12*r^2*s - 183*s^2 + 186*r^2*s^2 + 12*s^3 + 
    4*r^2*s^3 - 222*s^4 + 3*r^2*s^4 - 4*s^5 + 9*s^6)*
   HPL[{w1plus, w1minus}, s])/((r - s)*(r + s)) - 
 ((I/162)*Pi*(243 + 18*r^2 - 471*r^4 + 874*r^6 - 24*r^6*s - 747*s^2 + 
    348*r^2*s^2 - 1071*r^4*s^2 - 738*r^6*s^2 + 72*r^4*s^3 + 8*r^6*s^3 + 
    771*s^4 + 756*r^2*s^4 + 963*r^4*s^4 + 150*r^6*s^4 - 72*r^2*s^5 - 
    24*r^4*s^5 - 577*s^6 - 420*r^2*s^6 - 333*r^4*s^6 + 18*r^6*s^6 + 24*s^7 + 
    24*r^2*s^7 + 6*s^8 + 210*r^2*s^8 - 8*s^9)*HPL[{w1plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (8*s*(-3 + s^2)*HPL[{0}, r]*
   HPL[{w1plus, w1minus}, s])/81 + 
 (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w1minus}, s])/((r - s)^3*(r + s)^3) - 
 (8*su*HPL[{w1plus, w1minus}, su])/243 - 
 (128*su*zc*HPL[{w1plus, w1minus}, su])/(243*(-1 + ubar)) + 
 (32*su*zc^2*HPL[{w1plus, w1minus}, su])/(81*(-1 + ubar)^2) + 
 (2*L*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1plus}, r])/(27*(r - s)*(r + s)) - 
 (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (8*L*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1plus}, r])/(81*(r - s)*(r + s)) + 
 ((-1 + s)*(1 + s)*(10 - 607*r^2 + 768*r^4 + 45*r^6 + 495*s^2 - 540*r^2*s^2 - 
    189*r^4*s^2 + 18*r^6*s^2)*HPL[{w1plus, w1plus}, r])/
  (324*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (4*(-9 - 62*r^2 - 9*r^4 + 89*s^2 + 30*r^2*s^2 + 9*r^4*s^2 - 48*s^4)*
   HPL[{w1plus, w1plus}, r])/(243*(r - s)*(r + s)) + 
 (2*L*(-27 - 37*r^2 + 118*s^2 - 54*r^2*s^2 - 27*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, w1plus}, r])/(81*(r - s)*(r + s)) + 
 ((-81 + 396*r^2 + 497*r^4 - 596*r^6 - 18*s^2 - 2587*r^2*s^2 + 2254*r^4*s^2 - 
    297*r^6*s^2 + 1415*s^4 - 578*r^2*s^4 - 279*r^4*s^4 + 90*r^6*s^4 - 
    540*s^6 + 441*r^2*s^6 - 144*r^4*s^6 + 27*r^6*s^6)*
   HPL[{w1plus, w1plus}, r])/(243*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (2*(-27 + 4*ubar)*HPL[{w1plus, w1plus}, r])/(243*ubar) + 
 (4*(-19 + 27*ubar)*zc^2*HPL[{w1plus, w1plus}, r])/(27*(-1 + ubar)*ubar) - 
 (32*(7 - 17*ubar + 8*ubar^2)*zc^3*HPL[{w1plus, w1plus}, r])/
  (81*(-1 + ubar)^2*ubar) - 
 ((9 - 27*r^2 + 57*r^4 - 143*r^6 - 27*s^2 + 21*r^2*s^2 + 231*r^4*s^2 + 
    183*r^6*s^2 + 57*s^4 - 303*r^2*s^4 - 297*r^4*s^4 - 57*r^6*s^4 + 35*s^6 + 
    315*r^2*s^6 + 33*r^4*s^6 + 9*r^6*s^6 - 66*s^8 - 30*r^2*s^8)*
   HPL[{w1minus}, s]*HPL[{w1plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (32*zc^2*HPL[{w1minus}, su]*HPL[{w1plus, w1plus}, r])/(27*(-1 + ubar)^2) - 
 (64*zc^3*HPL[{w1minus}, su]*HPL[{w1plus, w1plus}, r])/(81*(-1 + ubar)^3) - 
 (28*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{w1plus, w1plus}, r])/81 + 
 (16*(-11 + 6*s^2)*HPL[{w2minus}, s]*HPL[{w1plus, w1plus}, r])/81 + 
 (32*zc^2*HPL[{w2minus}, su]*HPL[{w1plus, w1plus}, r])/(27*(-1 + ubar)^2) + 
 (64*zc^3*HPL[{w2minus}, su]*HPL[{w1plus, w1plus}, r])/(81*(-1 + ubar)^3) + 
 ((3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w3minus}, s]*HPL[{w1plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*s*(-3 + s^2)*HPL[{w3plus}, s]*HPL[{w1plus, w1plus}, r])/9 + 
 (I/9)*Pi*s*(-3 + s^2)*HPL[{w1plus, w1plus}, r^2] + 
 (32*s^2*HPL[{w1plus, w1plus}, s])/81 - ((188*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1plus, w1plus}, s] + (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (2*L*(-1 + 49*r^2 - 46*s^2 - 2*r^2*s^2 - s^4 + r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(27*(r - s)*(r + s)) + 
 (8*L*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(81*(r - s)*(r + s)) + 
 (4*(-9 - 151*r^2 + 178*s^2 + 78*r^2*s^2 - 105*s^4 + 9*r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(243*(r - s)*(r + s)) - 
 (2*L*(-27 + 43*r^2 + 38*s^2 - 54*r^2*s^2 - 27*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(81*(r - s)*(r + s)) - 
 ((20 - 10604*r^2 + 10380*s^2 + 1589*r^2*s^2 - 1133*s^4 - 62*r^2*s^4 - 
    226*s^6 + 45*r^2*s^6 - 9*s^8)*HPL[{w1plus, w1plus}, s])/
  (648*(r - s)*(r + s)) - 
 (((4*I)/81)*Pi*(2*r^6 + 54*s - 102*r^2*s + 75*r^4*s - 9*r^6*s - 6*r^4*s^2 - 
    96*s^3 + 108*r^2*s^3 - 75*r^4*s^3 + 3*r^6*s^3 + 6*r^2*s^4 + 87*s^5 - 
    33*r^2*s^5 + 18*r^4*s^5 - 2*s^6 - 45*s^7 + 9*r^2*s^7 + 6*s^9)*
   HPL[{w1plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 ((9072 - 10656*r^2 + 12140*r^4 - 9432*s^2 - 18772*r^2*s^2 + 5247*r^4*s^2 + 
    17648*s^4 - 810*r^2*s^4 - 3402*r^4*s^4 - 2493*s^6 + 2160*r^2*s^6 + 
    135*r^4*s^6 - 702*s^8 - 162*r^2*s^8 + 27*s^10)*HPL[{w1plus, w1plus}, s])/
  (1944*(r - s)^2*(r + s)^2) + (128*s^2*zc*HPL[{w1plus, w1plus}, s])/
  (81*ubar) + (128*s^2*zc^2*HPL[{w1plus, w1plus}, s])/(81*ubar^2) + 
 (16*HPL[{0}, r]*HPL[{w1plus, w1plus}, s])/81 + 
 (2*(-1 + 49*r^2 - 46*s^2 - 2*r^2*s^2 - s^4 + r^2*s^4)*HPL[{w1minus}, r]*
   HPL[{w1plus, w1plus}, s])/(27*(r - s)*(r + s)) - 
 ((279 - 465*r^2 + 258*r^4 - 26*r^6 - 426*s^2 + 336*r^2*s^2 + 102*r^4*s^2 - 
    156*r^6*s^2 + 324*s^4 - 276*r^2*s^4 + 30*r^4*s^4 + 78*r^6*s^4 + 2*s^6 + 
    12*r^2*s^6 - 78*r^4*s^6 - 75*s^8 + 81*r^2*s^8)*HPL[{w1minus}, r]*
   HPL[{w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (((32*I)/27)*Pi*zc^2*HPL[{w1plus, w1plus}, su])/
  (-1 + ubar)^2 + (((64*I)/81)*Pi*zc^3*HPL[{w1plus, w1plus}, su])/
  (-1 + ubar)^3 - (64*zc^2*HPL[{0}, r]*HPL[{w1plus, w1plus}, su])/
  (27*(-1 + ubar)^2) - (128*zc^3*HPL[{0}, r]*HPL[{w1plus, w1plus}, su])/
  (81*(-1 + ubar)^3) - (32*zc^2*HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, su])/
  (27*(-1 + ubar)^2) - (64*zc^3*HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, su])/
  (81*(-1 + ubar)^3) - ((I/27)*Pi*(3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 
    7*r^2*s^2 - 99*r^4*s^2 + 29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 
    19*r^6*s^4 - 47*s^6 + 9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 
    10*r^2*s^8)*HPL[{w1plus, w2minus}, r])/((r - s)^3*(r + s)^3) + 
 (4*s*(-15 + 11*s^2)*HPL[{w1plus, w2minus}, s])/243 - 
 (2*s*(36 - 45*r^2 - 7*s^2 + 19*r^2*s^2 - 3*s^4)*HPL[{w1plus, w2minus}, s])/
  (243*(-1 + r)*(1 + r)) + 
 ((I/81)*Pi*(9 - 27*r^2 + 57*r^4 - 135*r^6 - 12*r^6*s - 27*s^2 + 21*r^2*s^2 + 
    207*r^4*s^2 + 183*r^6*s^2 + 36*r^4*s^3 + 4*r^6*s^3 + 57*s^4 - 
    279*r^2*s^4 - 297*r^4*s^4 - 57*r^6*s^4 - 36*r^2*s^5 - 12*r^4*s^5 + 
    27*s^6 + 315*r^2*s^6 + 33*r^4*s^6 + 9*r^6*s^6 + 12*s^7 + 12*r^2*s^7 - 
    66*s^8 - 30*r^2*s^8 - 4*s^9)*HPL[{w1plus, w2minus}, s])/
  ((r - s)^3*(r + s)^3) + (8*s*(-3 + s^2)*HPL[{0}, r]*
   HPL[{w1plus, w2minus}, s])/81 - 
 (4*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w2minus}, s])/81 + 
 (8*su*HPL[{w1plus, w2minus}, su])/243 + 
 (128*su*zc*HPL[{w1plus, w2minus}, su])/(243*(-1 + ubar)) - 
 (32*su*zc^2*HPL[{w1plus, w2minus}, su])/(81*(-1 + ubar)^2) + 
 ((I/27)*Pi*(-1 + s)*(1 + s)*(-3 + 9*r^2 - 19*r^4 + 45*r^6 + 6*s^2 + 
    2*r^2*s^2 - 88*r^4*s^2 - 16*r^6*s^2 - 13*s^4 + 95*r^2*s^4 + 11*r^4*s^4 + 
    3*r^6*s^4 - 22*s^6 - 10*r^2*s^6)*HPL[{w1plus, w2plus}, r])/
  ((r - s)^3*(r + s)^3) - 
 ((I/81)*Pi*(9 - 27*r^2 + 57*r^4 - 143*r^6 - 27*s^2 + 21*r^2*s^2 + 
    231*r^4*s^2 + 183*r^6*s^2 + 57*s^4 - 303*r^2*s^4 - 297*r^4*s^4 - 
    57*r^6*s^4 + 35*s^6 + 315*r^2*s^6 + 33*r^4*s^6 + 9*r^6*s^6 - 66*s^8 - 
    30*r^2*s^8)*HPL[{w1plus, w2plus}, s])/((r - s)^3*(r + s)^3) + 
 ((9 - 27*r^2 + 57*r^4 - 143*r^6 - 27*s^2 + 21*r^2*s^2 + 231*r^4*s^2 + 
    183*r^6*s^2 + 57*s^4 - 303*r^2*s^4 - 297*r^4*s^4 - 57*r^6*s^4 + 35*s^6 + 
    315*r^2*s^6 + 33*r^4*s^6 + 9*r^6*s^6 - 66*s^8 - 30*r^2*s^8)*
   HPL[{w1plus}, r]*HPL[{w1plus, w2plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (((32*I)/27)*Pi*zc^2*HPL[{w1plus, w2plus}, su])/(-1 + ubar)^2 - 
 (((64*I)/81)*Pi*zc^3*HPL[{w1plus, w2plus}, su])/(-1 + ubar)^3 + 
 (32*zc^2*HPL[{w1plus}, r]*HPL[{w1plus, w2plus}, su])/(27*(-1 + ubar)^2) + 
 (64*zc^3*HPL[{w1plus}, r]*HPL[{w1plus, w2plus}, su])/(81*(-1 + ubar)^3) + 
 ((I/27)*Pi*(3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w1plus, w3minus}, r])/((r - s)^3*(r + s)^3) - 
 (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w3minus}, s])/((r - s)^3*(r + s)^3) - 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w3plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w3plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w3plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w4minus}, s])/
  ((r - s)^3*(r + s)^3) + (22*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w4plus}, r])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w4plus}, r])/
  (27*(r - s)^3*(r + s)^3) - (22*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w4plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w4plus}, s])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w4plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w5minus}, s])/
  ((r - s)^3*(r + s)^3) - (2*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w5plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w5plus}, r])/
  (27*(r - s)^3*(r + s)^3) + (2*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w5plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w5plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w5plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (32*L*HPL[{w2minus, w1minus}, s])/81 - 
 (8*(-1 + s)*(1 + s)*HPL[{w2minus, w1minus}, s])/(81*(r - s)*(r + s)) - 
 ((44*I)/81)*Pi*s*(-3 + s^2)*HPL[{w2minus, w1minus}, s] - 
 (8*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w2minus, w1minus}, s])/
  (243*(-1 + r)*(1 + r)) + ((4*I)/81)*Pi*(-2 - 75*s + 25*s^3)*
  HPL[{w2minus, w1minus}, s] - (16*HPL[{0}, r]*HPL[{w2minus, w1minus}, s])/
  81 + (16*HPL[{w1minus}, r]*HPL[{w2minus, w1minus}, s])/81 + 
 (8*HPL[{w2minus, w1minus}, su])/243 + 
 (32*L*s*(-3 + s^2)*HPL[{w2minus, w1plus}, s])/81 - 
 (32*s*(-9 + 5*s^2)*HPL[{w2minus, w1plus}, s])/243 + 
 ((4*I)/81)*Pi*(-42 - 3*s + 24*s^2 + s^3)*HPL[{w2minus, w1plus}, s] - 
 (2*s*(36 - 45*r^2 - 7*s^2 + 19*r^2*s^2 - 3*s^4)*HPL[{w2minus, w1plus}, s])/
  (243*(-1 + r)*(1 + r)) + 
 (2*s*(3 - 12*r^2 - 61*r^4 + 152*r^2*s^2 + 14*r^4*s^2 - 73*s^4 - 52*r^2*s^4 + 
    3*r^4*s^4 + 26*s^6)*HPL[{w2minus, w1plus}, s])/
  (27*(-r + s)^2*(r + s)^2) + 
 (8*s*(-3 + s^2)*HPL[{0}, r]*HPL[{w2minus, w1plus}, s])/81 + 
 (92*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w2minus, w1plus}, s])/81 - 
 (16*L*HPL[{w2minus, w2minus}, s])/81 + ((8*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w2minus, w2minus}, s] - (8*(-5 + 3*s^2)*HPL[{w2minus, w2minus}, s])/
  243 + (8*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w2minus, w2minus}, s])/
  (243*(-1 + r)*(1 + r)) - ((8*I)/81)*Pi*(-1 - 27*s + 9*s^3)*
  HPL[{w2minus, w2minus}, s] + (16*HPL[{0}, r]*HPL[{w2minus, w2minus}, s])/
  27 + (8*HPL[{w1minus}, r]*HPL[{w2minus, w2minus}, s])/81 - 
 (8*HPL[{w2minus, w2minus}, su])/243 + ((68*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w2minus, w2plus}, s] - (68*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w2minus, w2plus}, s])/81 - 
 (((2*I)/27)*Pi*(-1 + r)*(1 + r)*s*(-18 + 16*r^2 - 9*r^4 + 32*s^2 - 
    4*r^2*s^2 + 3*r^4*s^2 - 29*s^4 + 9*s^6)*HPL[{w3minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) + 
 ((I/108)*Pi*(-99 + 82*r^2 + 45*r^4 - 12*r^6 + 233*s^2 - 118*r^2*s^2 - 
    303*r^4*s^2 + 148*r^6*s^2 - 233*s^4 + 326*r^2*s^4 + 7*r^4*s^4 - 
    76*r^6*s^4 - 5*s^6 - 34*r^2*s^6 + 35*r^4*s^6 + 12*r^6*s^6 + 32*s^8 - 
    40*r^2*s^8)*HPL[{w3minus, w1plus}, r])/((r - s)^3*(r + s)^3) - 
 ((I/108)*Pi*(-111 + 46*r^2 + 69*r^4 - 112*r^6 + 341*s^2 - 130*r^2*s^2 + 
    61*r^4*s^2 + 64*r^6*s^2 - 425*s^4 + 42*r^2*s^4 + 23*r^4*s^4 + 255*s^6 - 
    102*r^2*s^6 - 9*r^4*s^6 - 12*s^8)*HPL[{w3minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - 
 (2*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 ((2*I)/9)*Pi*s*(-3 + s^2)*HPL[{w3minus, w2minus}, s] - 
 ((2*I)/9)*Pi*s*(-3 + s^2)*HPL[{w3minus, w2plus}, s] + 
 (2*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{w3minus, w2plus}, s])/9 - 
 ((I/27)*Pi*(3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w3plus, 0}, r])/((r - s)^3*(r + s)^3) - 
 ((I/108)*Pi*(-99 + 82*r^2 + 45*r^4 - 12*r^6 + 233*s^2 - 118*r^2*s^2 - 
    303*r^4*s^2 + 148*r^6*s^2 - 233*s^4 + 326*r^2*s^4 + 7*r^4*s^4 - 
    76*r^6*s^4 - 5*s^6 - 34*r^2*s^6 + 35*r^4*s^6 + 12*r^6*s^6 + 32*s^8 - 
    40*r^2*s^8)*HPL[{w3plus, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 ((I/108)*Pi*(-111 + 46*r^2 + 69*r^4 - 112*r^6 + 341*s^2 - 130*r^2*s^2 + 
    61*r^4*s^2 + 64*r^6*s^2 - 425*s^4 + 42*r^2*s^4 + 23*r^4*s^4 + 255*s^6 - 
    102*r^2*s^6 - 9*r^4*s^6 - 12*s^8)*HPL[{w3plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (((2*I)/27)*Pi*(-1 + r)*(1 + r)*s*
   (-18 + 16*r^2 - 9*r^4 + 32*s^2 - 4*r^2*s^2 + 3*r^4*s^2 - 29*s^4 + 9*s^6)*
   HPL[{w3plus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 ((-108 + 37*r^2 + 88*r^4 - 101*r^6 + 332*s^2 - 123*r^2*s^2 - 38*r^4*s^2 + 
    93*r^6*s^2 - 406*s^4 + 117*r^2*s^4 + 20*r^4*s^4 - 19*r^6*s^4 + 208*s^6 - 
    93*r^2*s^6 + 2*r^4*s^6 + 3*r^6*s^6 - 2*s^8 - 10*r^2*s^8)*
   HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, s])/(54*(r - s)^3*(r + s)^3) + 
 ((I/54)*Pi*(3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w3plus, w2minus}, r])/((r - s)^3*(r + s)^3) - 
 ((I/54)*Pi*(3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w3plus, w2minus}, s])/((r - s)^3*(r + s)^3) - 
 ((I/54)*Pi*(3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w3plus, w2plus}, r])/((r - s)^3*(r + s)^3) + 
 ((I/54)*Pi*(3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w3plus, w2plus}, s])/((r - s)^3*(r + s)^3) - 
 ((3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w1plus}, r]*HPL[{w3plus, w2plus}, s])/(54*(r - s)^3*(r + s)^3) + 
 (((4*I)/27)*Pi*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 
    41*r^4*s^2 + 3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w4minus, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (((4*I)/27)*Pi*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 
    18*s^4 + 9*r^2*s^4 + s^6)*HPL[{w4minus, w1plus}, s])/
  ((r - s)^2*(r + s)^2) + 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1minus}, r]*HPL[{w4minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (((4*I)/27)*Pi*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 
    18*s^4 + 9*r^2*s^4 + s^6)*HPL[{w4plus, w1minus}, s])/
  ((r - s)^2*(r + s)^2) + 
 (((4*I)/27)*Pi*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 
    41*r^4*s^2 + 3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w4plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w4plus, w1plus}, s])/
  (27*(r - s)^2*(r + s)^2) + 
 (((4*I)/27)*Pi*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 
    41*r^4*s^2 + 3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w5minus, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (((4*I)/27)*Pi*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 
    18*s^4 + 9*r^2*s^4 + s^6)*HPL[{w5minus, w1plus}, s])/
  ((r - s)^2*(r + s)^2) + 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1minus}, r]*HPL[{w5minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (((4*I)/27)*Pi*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 
    18*s^4 + 9*r^2*s^4 + s^6)*HPL[{w5plus, w1minus}, s])/
  ((r - s)^2*(r + s)^2) + 
 (((4*I)/27)*Pi*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 
    41*r^4*s^2 + 3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{w5plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w5plus, w1plus}, s])/
  (27*(r - s)^2*(r + s)^2) + (64*HPL[{0, 0, 0}, r])/27 + 
 (32*HPL[{0, 0, w1minus}, r])/81 - (512*s*(-3 + s^2)*HPL[{0, 0, w1plus}, s])/
  81 + (32*HPL[{0, w1minus, 0}, r])/81 + (64*HPL[{0, w1minus, w1minus}, r])/
  81 + (((32*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{0, w1minus, w1plus}, r])/((r - s)^3*(r + s)^3) - 
 (524*s*(-3 + s^2)*HPL[{0, w1minus, w1plus}, s])/81 + 
 (4*s*(72 - 136*r^2 + 100*r^4 + 3*r^6 - 128*s^2 + 144*r^2*s^2 - 145*r^4*s^2 - 
    r^6*s^2 + 116*s^4 + r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 3*r^2*s^6 + 13*s^8)*
   HPL[{0, w1minus, w1plus}, s])/(27*(-r + s)^3*(r + s)^3) - 
 (16*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{0, w1plus, 0}, (1 + 2*Sqrt[zc])^(-1)])/
  (27*(r - s)^2*(r + s)^2) - (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, 0}, 
    (1 + 2*Sqrt[zc])^(-1)])/(27*(r - s)^3*(r + s)^3) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, 0}, (1 + 2*Sqrt[zc])^(-1)])/
  (27*(r - s)^3*(r + s)^3) + (((32*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{0, w1plus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) + (16*s*(-3 + s^2)*HPL[{0, w1plus, w1minus}, s])/81 + 
 (8*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{0, w1plus, w1minus}, 1 - 2*Sqrt[zc]])/
  (27*(r - s)^2*(r + s)^2) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1minus}, 
    1 - 2*Sqrt[zc]])/(27*(r - s)^3*(r + s)^3) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1minus}, 1 - 2*Sqrt[zc]])/
  (27*(r - s)^3*(r + s)^3) - 
 (8*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{0, w1plus, w1minus}, (1 + 2*Sqrt[zc])^(-1)])/
  (27*(r - s)^2*(r + s)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1minus}, 
    (1 + 2*Sqrt[zc])^(-1)])/(27*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1minus}, (1 + 2*Sqrt[zc])^(-1)])/
  (27*(r - s)^3*(r + s)^3) - 
 (2*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{0, w1plus, w1minus}, 1 - 2*zc])/
  (27*(r - s)^2*(r + s)^2) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1minus}, 1 - 2*zc])/
  (27*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, s]*HPL[{0, w1plus, w1minus}, 1 - 2*zc])/
  (27*(r - s)^3*(r + s)^3) + (16*HPL[{0, w1plus, w1plus}, r])/81 - 
 (64*zc^2*HPL[{0, w1plus, w1plus}, r])/(27*(-1 + ubar)^2) - 
 (128*zc^3*HPL[{0, w1plus, w1plus}, r])/(81*(-1 + ubar)^3) - 
 (16*(-3 + s^2)*(1 + s^2)*HPL[{0, w1plus, w1plus}, s])/81 + 
 (8*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{0, w1plus, w1plus}, 1 - 2*Sqrt[zc]])/
  (27*(r - s)^2*(r + s)^2) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 
    1 - 2*Sqrt[zc]])/(27*(r - s)^3*(r + s)^3) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1plus}, 1 - 2*Sqrt[zc]])/
  (27*(r - s)^3*(r + s)^3) - 
 (8*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{0, w1plus, w1plus}, (1 + 2*Sqrt[zc])^(-1)])/
  (27*(r - s)^2*(r + s)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 
    (1 + 2*Sqrt[zc])^(-1)])/(27*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1plus}, (1 + 2*Sqrt[zc])^(-1)])/
  (27*(r - s)^3*(r + s)^3) - 
 (2*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (27*(r - s)^2*(r + s)^2) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (27*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, s]*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (27*(r - s)^3*(r + s)^3) - (8*s*(-3 + s^2)*HPL[{0, w1plus, w2minus}, s])/
  81 + (32*HPL[{w1minus, 0, 0}, r])/81 + (64*HPL[{w1minus, 0, w1minus}, r])/
  81 - (524*s*(-3 + s^2)*HPL[{w1minus, 0, w1plus}, s])/81 + 
 (4*s*(72 - 136*r^2 + 100*r^4 + 3*r^6 - 128*s^2 + 144*r^2*s^2 - 145*r^4*s^2 - 
    r^6*s^2 + 116*s^4 + r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 3*r^2*s^6 + 13*s^8)*
   HPL[{w1minus, 0, w1plus}, s])/(27*(-r + s)^3*(r + s)^3) + 
 (64*HPL[{w1minus, w1minus, 0}, r])/81 - 
 (68*HPL[{w1minus, w1minus, w1minus}, r])/81 + 
 ((-972 + 981*r^2 - 108*r^4 - 109*r^6 + 2340*s^2 - 1251*r^2*s^2 - 
    942*r^4*s^2 + 549*r^6*s^2 - 2610*s^4 + 1797*r^2*s^4 + 144*r^4*s^4 - 
    171*r^6*s^4 + 928*s^6 - 549*r^2*s^6 + 18*r^4*s^6 + 27*r^6*s^6 + 18*s^8 - 
    90*r^2*s^8)*HPL[{w1minus, w1minus, w1minus}, r])/
  (162*(r - s)^3*(r + s)^3) + (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w1minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - 
 (118*s*(-3 + s^2)*HPL[{w1minus, w1minus, w1plus}, s])/27 + 
 (((16*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (2*s*(432 - 816*r^2 + 600*r^4 - 51*r^6 - 768*s^2 + 864*r^2*s^2 - 
    663*r^4*s^2 + 17*r^6*s^2 + 696*s^4 - 201*r^2*s^4 + 165*r^4*s^4 - 
    381*s^6 + 51*r^2*s^6 + 55*s^8)*HPL[{w1minus, w1minus, w1plus}, s])/
  (81*(-r + s)^3*(r + s)^3) - (8*HPL[{w1minus, w1minus, w2minus}, s])/81 - 
 ((-1 + s)*(1 + s)*(108 - 109*r^2 + 12*r^4 + 45*r^6 - 152*s^2 + 30*r^2*s^2 + 
    18*r^4*s^2 - 16*r^6*s^2 + 138*s^4 - 71*r^2*s^4 + 2*r^4*s^4 + 3*r^6*s^4 + 
    2*s^6 - 10*r^2*s^6)*HPL[{w1minus, w1minus, w3minus}, r])/
  (54*(r - s)^3*(r + s)^3) + (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w1minus, w3plus}, r])/
  ((r - s)^3*(r + s)^3) - (((16*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w1minus, w4plus}, r])/
  ((r - s)^3*(r + s)^3) - (((16*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w1minus, w5plus}, r])/
  ((r - s)^3*(r + s)^3) - (((16*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w1plus, 0}, s])/
  ((r - s)^3*(r + s)^3) + (((4*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1plus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) + (4*s*(-3 + s^2)*HPL[{w1minus, w1plus, w1minus}, s])/
  81 - (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) + ((-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1minus, w1plus, w1plus}, r])/
  (9*(r - s)*(r + s)) + ((3 - 9*r^2 - 8*r^4 - 26*r^6 - 9*s^2 + 61*r^2*s^2 + 
    93*r^4*s^2 - 25*r^6*s^2 - 8*s^4 - 198*r^2*s^4 + 78*r^4*s^4 + 8*r^6*s^4 + 
    71*s^6 + 9*r^2*s^6 - 43*r^4*s^6 + 3*r^6*s^6 - 17*s^8 + 17*r^2*s^8)*
   HPL[{w1minus, w1plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 ((1 + 51*r^2 - 54*s^2 - 70*r^2*s^2 + 73*s^4 + 3*r^2*s^4 - 4*s^6)*
   HPL[{w1minus, w1plus, w1plus}, s])/(27*(r - s)*(r + s)) - 
 ((-93 + 227*r^2 - 213*r^4 + 161*r^6 + 70*s^2 - 74*r^2*s^2 - 210*r^4*s^2 - 
    66*r^6*s^2 - 19*s^4 + 203*r^2*s^4 + 163*r^4*s^4 + r^6*s^4 - 88*s^6 - 
    68*r^2*s^6 - 28*r^4*s^6 + 34*s^8)*HPL[{w1minus, w1plus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w1plus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w1plus, w3minus}, r])/
  ((r - s)^3*(r + s)^3) - (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w1plus, w4minus}, r])/
  ((r - s)^3*(r + s)^3) - (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w1plus, w5minus}, r])/
  ((r - s)^3*(r + s)^3) - (8*HPL[{w1minus, w2minus, w1minus}, s])/81 - 
 (28*s*(-3 + s^2)*HPL[{w1minus, w2minus, w1plus}, s])/81 + 
 (8*HPL[{w1minus, w2minus, w2minus}, s])/81 - 
 ((-1 + s)*(1 + s)*(108 - 109*r^2 + 12*r^4 + 45*r^6 - 152*s^2 + 30*r^2*s^2 + 
    18*r^4*s^2 - 16*r^6*s^2 + 138*s^4 - 71*r^2*s^4 + 2*r^4*s^4 + 3*r^6*s^4 + 
    2*s^6 - 10*r^2*s^6)*HPL[{w1minus, w3minus, w1minus}, r])/
  (54*(r - s)^3*(r + s)^3) - (((2*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w3minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) + (((2*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w3minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) + (((2*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w3plus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) + (((2*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w3plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) + 
 ((-1 + s)*(1 + s)*(108 - 109*r^2 + 12*r^4 + 45*r^6 - 152*s^2 + 30*r^2*s^2 + 
    18*r^4*s^2 - 16*r^6*s^2 + 138*s^4 - 71*r^2*s^4 + 2*r^4*s^4 + 3*r^6*s^4 + 
    2*s^6 - 10*r^2*s^6)*HPL[{w1minus, w3plus, w1plus}, r])/
  (54*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w3plus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w4minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w4minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w4plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w4plus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w5minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w5minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w5plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w5plus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (((32*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, 0, w1minus}, r])/
  ((r - s)^3*(r + s)^3) - (((16*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, 0, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1plus, 0, w1plus}, r])/(9*(r - s)*(r + s)) + 
 (16*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, 0, w1plus}, r])/(81*(r - s)*(r + s)) - 
 (2*(-27 + 19*r^2 + 62*s^2 - 86*r^2*s^2 + 5*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, 0, w1plus}, r])/(27*(r - s)*(r + s)) - 
 (16*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, 0, w1plus}, s])/(81*(r - s)*(r + s)) - 
 (2*(-9 + 129*r^2 - 102*s^2 + 190*r^2*s^2 - 217*s^4 + r^2*s^4 + 8*s^6)*
   HPL[{w1plus, 0, w1plus}, s])/(81*(r - s)*(r + s)) + 
 (2*(72 - 127*r^2 + 155*r^4 - 89*s^2 - 29*r^2*s^2 - 118*r^4*s^2 + 90*s^4 + 
    55*r^2*s^4 + 27*r^4*s^4 - 9*s^6 - 27*r^2*s^6)*
   HPL[{w1plus, 0, w1plus}, s])/(27*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, 0, w1plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (((16*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, 0}, s])/((r - s)^3*(r + s)^3) + 
 (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (4*s*(-3 + s^2)*HPL[{w1plus, w1minus, w1minus}, s])/81 - 
 (((16*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus}, s])/((r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1minus, w1plus}, r])/(27*(r - s)*(r + s)) + 
 (8*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1minus, w1plus}, r])/(81*(r - s)*(r + s)) - 
 ((-333 + 354*r^2 - 201*r^4 + 356*r^6 + 807*s^2 - 222*r^2*s^2 - 969*r^4*s^2 - 
    504*r^6*s^2 - 1035*s^4 + 1002*r^2*s^4 + 1533*r^4*s^4 + 108*r^6*s^4 + 
    349*s^6 - 1362*r^2*s^6 - 243*r^4*s^6 + 252*s^8 + 108*r^2*s^8)*
   HPL[{w1plus, w1minus, w1plus}, r])/(162*(r - s)^3*(r + s)^3) - 
 (8*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1minus, w1plus}, s])/(81*(r - s)*(r + s)) - 
 ((-4 + 73*r^2 - 61*s^2 + 62*r^2*s^2 - 74*s^4 + r^2*s^4 + 3*s^6)*
   HPL[{w1plus, w1minus, w1plus}, s])/(27*(r - s)*(r + s)) + 
 ((243 + 18*r^2 - 471*r^4 + 874*r^6 - 747*s^2 + 348*r^2*s^2 - 1071*r^4*s^2 - 
    738*r^6*s^2 + 771*s^4 + 756*r^2*s^4 + 963*r^4*s^4 + 150*r^6*s^4 - 
    577*s^6 - 420*r^2*s^6 - 333*r^4*s^6 + 18*r^6*s^6 + 6*s^8 + 210*r^2*s^8)*
   HPL[{w1plus, w1minus, w1plus}, s])/(162*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w1minus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) + 
 (4*s*(-3 + s^2)*HPL[{w1plus, w1minus, w2minus}, s])/81 + 
 (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w3minus}, r])/((r - s)^3*(r + s)^3) - 
 (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w4minus}, r])/((r - s)^3*(r + s)^3) - 
 (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w5minus}, r])/((r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1plus, w1minus}, r])/(27*(r - s)*(r + s)) + 
 ((96 - 92*r^2 + 5*r^4 - 51*r^6 - 223*s^2 + 103*r^2*s^2 + 295*r^4*s^2 - 
    23*r^6*s^2 + 243*s^4 - 361*r^2*s^4 - 93*r^4*s^4 + 7*r^6*s^4 - 9*s^6 + 
    141*r^2*s^6 - 15*r^4*s^6 + 3*r^6*s^6 - 43*s^8 + 17*r^2*s^8)*
   HPL[{w1plus, w1plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (16*HPL[{w1plus, w1plus, w1minus}, s])/81 - 
 (32*zc^2*HPL[{w1plus, w1plus, w1minus}, su])/(27*(-1 + ubar)^2) - 
 (64*zc^3*HPL[{w1plus, w1plus, w1minus}, su])/(81*(-1 + ubar)^3) - 
 (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1plus, w1plus}, r])/((r - s)^3*(r + s)^3) + 
 (188*s*(-3 + s^2)*HPL[{w1plus, w1plus, w1plus}, s])/81 + 
 (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1plus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 (4*s*(18 - 34*r^2 + 25*r^4 - 3*r^6 - 32*s^2 + 36*r^2*s^2 - 25*r^4*s^2 + 
    r^6*s^2 + 29*s^4 - 11*r^2*s^4 + 6*r^4*s^4 - 15*s^6 + 3*r^2*s^6 + 2*s^8)*
   HPL[{w1plus, w1plus, w1plus}, s])/(27*(-r + s)^3*(r + s)^3) - 
 (8*(-7 + 4*s^2)*HPL[{w1plus, w1plus, w2minus}, r])/27 - 
 (8*HPL[{w1plus, w1plus, w2minus}, s])/81 + 
 (32*zc^2*HPL[{w1plus, w1plus, w2minus}, su])/(27*(-1 + ubar)^2) + 
 (64*zc^3*HPL[{w1plus, w1plus, w2minus}, su])/(81*(-1 + ubar)^3) - 
 (2*(-1 + s)*(1 + s)*(-3 + 9*r^2 - 19*r^4 + 45*r^6 + 6*s^2 + 2*r^2*s^2 - 
    88*r^4*s^2 - 16*r^6*s^2 - 13*s^4 + 95*r^2*s^4 + 11*r^4*s^4 + 3*r^6*s^4 - 
    22*s^6 - 10*r^2*s^6)*HPL[{w1plus, w1plus, w2plus}, r])/
  (27*(r - s)^3*(r + s)^3) - 
 ((3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w1plus, w1plus, w3minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (8*s*(-3 + s^2)*HPL[{w1plus, w2minus, w1minus}, s])/81 + 
 ((3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w1plus, w2minus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 ((-1 + s)*(1 + s)*(-3 + 9*r^2 - 19*r^4 + 45*r^6 + 6*s^2 + 2*r^2*s^2 - 
    88*r^4*s^2 - 16*r^6*s^2 - 13*s^4 + 95*r^2*s^4 + 11*r^4*s^4 + 3*r^6*s^4 - 
    22*s^6 - 10*r^2*s^6)*HPL[{w1plus, w2minus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) - 
 (4*s*(-3 + s^2)*HPL[{w1plus, w2minus, w2minus}, s])/81 - 
 ((-1 + s)*(1 + s)*(-3 + 9*r^2 - 19*r^4 + 45*r^6 + 6*s^2 + 2*r^2*s^2 - 
    88*r^4*s^2 - 16*r^6*s^2 - 13*s^4 + 95*r^2*s^4 + 11*r^4*s^4 + 3*r^6*s^4 - 
    22*s^6 - 10*r^2*s^6)*HPL[{w1plus, w2plus, w1plus}, r])/
  (27*(r - s)^3*(r + s)^3) + (((2*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, w3minus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) + (((2*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, w3minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - 
 ((3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w1plus, w3minus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w3minus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) - (((2*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, w3plus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) + (((2*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, w3plus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) + 
 ((3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w1plus, w3plus, w2plus}, r])/(54*(r - s)^3*(r + s)^3) - 
 (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w4minus, w1minus}, s])/((r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w4minus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, w4plus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, w4plus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, w5minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w5minus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, w5plus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, w5plus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - (8*HPL[{w2minus, w1minus, w1minus}, s])/81 - 
 (56*s*(-3 + s^2)*HPL[{w2minus, w1minus, w1plus}, s])/81 + 
 (8*HPL[{w2minus, w1minus, w2minus}, s])/81 + 
 (8*s*(-3 + s^2)*HPL[{w2minus, w1plus, w1minus}, s])/81 - 
 (8*(-7 + 4*s^2)*HPL[{w2minus, w1plus, w1plus}, s])/27 - 
 (4*s*(-3 + s^2)*HPL[{w2minus, w1plus, w2minus}, s])/81 + 
 (8*HPL[{w2minus, w2minus, w1minus}, s])/81 + 
 (64*s*(-3 + s^2)*HPL[{w2minus, w2minus, w1plus}, s])/81 - 
 (8*HPL[{w2minus, w2minus, w2minus}, s])/27 - 
 ((-1 + s)*(1 + s)*(108 - 109*r^2 + 12*r^4 + 45*r^6 - 152*s^2 + 30*r^2*s^2 + 
    18*r^4*s^2 - 16*r^6*s^2 + 138*s^4 - 71*r^2*s^4 + 2*r^4*s^4 + 3*r^6*s^4 + 
    2*s^6 - 10*r^2*s^6)*HPL[{w3minus, w1minus, w1minus}, r])/
  (54*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*s*(-18 + 16*r^2 - 9*r^4 + 32*s^2 - 4*r^2*s^2 + 
    3*r^4*s^2 - 29*s^4 + 9*s^6)*HPL[{w3minus, w1minus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) - 
 ((-99 + 82*r^2 + 45*r^4 - 12*r^6 + 233*s^2 - 118*r^2*s^2 - 303*r^4*s^2 + 
    148*r^6*s^2 - 233*s^4 + 326*r^2*s^4 + 7*r^4*s^4 - 76*r^6*s^4 - 5*s^6 - 
    34*r^2*s^6 + 35*r^4*s^6 + 12*r^6*s^6 + 32*s^8 - 40*r^2*s^8)*
   HPL[{w3minus, w1plus, w1plus}, r])/(108*(r - s)^3*(r + s)^3) + 
 ((-111 + 46*r^2 + 69*r^4 - 112*r^6 + 341*s^2 - 130*r^2*s^2 + 61*r^4*s^2 + 
    64*r^6*s^2 - 425*s^4 + 42*r^2*s^4 + 23*r^4*s^4 + 255*s^6 - 102*r^2*s^6 - 
    9*r^4*s^6 - 12*s^8)*HPL[{w3minus, w1plus, w1plus}, s])/
  (108*(r - s)^3*(r + s)^3) - 
 (2*s*(-3 + s^2)*HPL[{w3minus, w2minus, w1plus}, s])/9 + 
 ((-105 + 100*r^2 + 7*r^4 - 34*r^6 + 251*s^2 - 132*r^2*s^2 - 105*r^4*s^2 + 
    90*r^6*s^2 - 271*s^4 + 176*r^2*s^4 + 13*r^4*s^4 - 38*r^6*s^4 + 89*s^6 - 
    52*r^2*s^6 + 13*r^4*s^6 + 6*r^6*s^6 + 12*s^8 - 20*r^2*s^8)*
   HPL[{w3plus, w1minus, w1plus}, r])/(108*(r - s)^3*(r + s)^3) + 
 ((-111 + 46*r^2 + 69*r^4 - 112*r^6 + 341*s^2 - 130*r^2*s^2 + 61*r^4*s^2 + 
    64*r^6*s^2 - 425*s^4 + 42*r^2*s^4 + 23*r^4*s^4 + 255*s^6 - 102*r^2*s^6 - 
    9*r^4*s^6 - 12*s^8)*HPL[{w3plus, w1minus, w1plus}, s])/
  (108*(r - s)^3*(r + s)^3) + 
 ((-1 + s)*(1 + s)*(108 - 109*r^2 + 12*r^4 + 45*r^6 - 152*s^2 + 30*r^2*s^2 + 
    18*r^4*s^2 - 16*r^6*s^2 + 138*s^4 - 71*r^2*s^4 + 2*r^4*s^4 + 3*r^6*s^4 + 
    2*s^6 - 10*r^2*s^6)*HPL[{w3plus, w1plus, w1minus}, r])/
  (54*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*s*(-18 + 16*r^2 - 9*r^4 + 32*s^2 - 4*r^2*s^2 + 
    3*r^4*s^2 - 29*s^4 + 9*s^6)*HPL[{w3plus, w1plus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) + 
 ((3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w3plus, w1plus, w2plus}, r])/(54*(r - s)^3*(r + s)^3) - 
 ((3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w3plus, w2minus, w1plus}, r])/(54*(r - s)^3*(r + s)^3) + 
 ((3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w3plus, w2minus, w1plus}, s])/(54*(r - s)^3*(r + s)^3) + 
 ((3 - 9*r^2 + 19*r^4 + 11*r^6 - 9*s^2 + 7*r^2*s^2 - 99*r^4*s^2 + 
    29*r^6*s^2 + 19*s^4 + 75*r^2*s^4 - 3*r^4*s^4 - 19*r^6*s^4 - 47*s^6 + 
    9*r^2*s^6 + 11*r^4*s^6 + 3*r^6*s^6 + 10*s^8 - 10*r^2*s^8)*
   HPL[{w3plus, w2plus, w1plus}, r])/(54*(r - s)^3*(r + s)^3) - 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4minus, w1minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w4minus, w1plus, w1plus}, s])/
  (27*(r - s)^2*(r + s)^2) - 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w4plus, w1minus, w1plus}, s])/
  (27*(r - s)^2*(r + s)^2) - 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4plus, w1plus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5minus, w1minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w5minus, w1plus, w1plus}, s])/
  (27*(r - s)^2*(r + s)^2) - 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w5plus, w1minus, w1plus}, s])/
  (27*(r - s)^2*(r + s)^2) - 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5plus, w1plus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus, w1minus}, r])/(9*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus, w3minus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus, w4minus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus, w5minus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus, w3plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus, w4plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus, w5plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w3minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w3plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w4minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w4plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w5minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus, w5plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, 0, w1plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, w1minus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, w1minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, w1minus, w3plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, w1minus, w4plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, w1minus, w5plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, w1plus, w1minus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, w3minus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, w3plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, w4minus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, w4plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, w5minus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1plus, w5plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w3minus, w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w3minus, w1plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w3minus, w1plus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w3plus, w1minus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w3plus, w1minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w3plus, w1plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w4minus, w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w4minus, w1plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w4minus, w1plus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w4plus, w1minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w4plus, w1plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w5minus, w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w5minus, w1plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w5minus, w1plus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w5plus, w1minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w5plus, w1plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, 0, w1minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, 0, w1plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, 0, w1plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus, w3plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus, w4plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus, w5plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w3minus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w3plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w4minus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w4plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w5minus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1minus, w5plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1plus, w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1plus, w1plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1plus, w1plus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w3minus, w1minus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w3minus, w1minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w3minus, w1plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w3plus, w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w3plus, w1plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w3plus, w1plus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w4minus, w1minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w4minus, w1plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w4plus, w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w4plus, w1plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w4plus, w1plus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w5minus, w1minus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w5minus, w1plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w5plus, w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w5plus, w1plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w5plus, w1plus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (128*L^2*Log[2])/81 - ((32*I)/27)*Pi*s*Log[2] + 
 ((64*I)/81)*L*Pi*s*(-3 + s^2)*Log[2] - (160*Pi^2*s*(-3 + s^2)*Log[2])/81 + 
 (16*L*(55 - 46*r^2 - 12*s^2 + 3*r^2*s^2)*Log[2])/(81*(-1 + r)*(1 + r)) - 
 (16*L*(49 - 22*r^2 - 60*s^2 + 33*r^2*s^2)*Log[2])/(243*(-1 + r)*(1 + r)) + 
 ((10148 - 9086*r^2 - 5049*s^2 + 3987*r^2*s^2)*Log[2])/
  (243*(-1 + r)*(1 + r)) + ((32*I)/81)*L*Pi*(1 - 3*s + s^3)*Log[2] - 
 ((32*I)/81)*L*Pi*(1 - 27*s + 9*s^3)*Log[2] - 
 (4*Pi^2*(148 - 54*r^2 + 972*s + 108*s^2 + 54*r^2*s^2 - 324*s^3 - 9*s^4)*
   Log[2])/243 + (((2*I)/243)*Pi*(-432*r + 432*r^3 - 396*s + 7*r*s + 
    660*r^2*s + 47*r^3*s - 480*r^4*s + 7*s^2 - 4128*r*s^2 + 47*r^2*s^2 + 
    3912*r^3*s^2 - 4488*s^3 - 78*r*s^3 + 4224*r^2*s^3 + 24*r^3*s^3 + 
    480*r^4*s^3 - 78*s^4 + 1152*r*s^4 + 24*r^2*s^4 - 936*r^3*s^4 + 1476*s^5 - 
    1476*r^2*s^5)*Log[2])/((-1 + r)*(1 + r)*s*(r + s)) - 
 ((-1620 + 5292*r^2 - 6080*r^4 + 6080*r^6 + 1944*s^2 - 4670*r^2*s^2 - 
    5263*r^4*s^2 - 3027*r^6*s^2 - 1562*s^4 + 10880*r^2*s^4 + 1536*r^4*s^4 + 
    162*r^6*s^4 - 1977*s^6 - 1857*r^2*s^6 + 162*r^4*s^6)*Log[2])/
  (729*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (Pi^2*(-486 + 675*r^2 - 1118*r^4 - 432*r^4*s + 783*s^2 + 886*r^2*s^2 + 
    216*r^4*s^2 + 864*r^2*s^3 + 144*r^4*s^3 - 1226*s^4 + 243*r^2*s^4 - 
    432*s^5 - 288*r^2*s^5 + 27*s^6 + 144*s^7)*Log[2])/
  (243*(r - s)^2*(r + s)^2) + 
 (((2*I)/243)*Pi*(-324*r^3 - 61*r^4 + 540*r^5 + 61*r^6 - 1647*s + 
    4374*r^2*s - 5349*r^4*s + 2622*r^6*s + 324*r*s^2 + 122*r^2*s^2 - 
    276*r^3*s^2 - 98*r^4*s^2 - 696*r^5*s^2 - 24*r^6*s^2 + 1620*s^3 - 
    528*r^2*s^3 - 160*r^4*s^3 - 932*r^6*s^3 - 61*s^4 - 264*r*s^4 + 
    13*r^2*s^4 + 756*r^3*s^4 + 48*r^4*s^4 + 156*r^5*s^4 - 2277*s^5 + 
    1946*r^2*s^5 + 277*r^4*s^5 + 54*r^6*s^5 + 24*s^6 - 60*r*s^6 - 
    24*r^2*s^6 - 156*r^3*s^6 + 560*s^7 - 560*r^2*s^7)*Log[2])/
  ((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - ((32*I)/81)*Pi*s1*Log[2] - 
 (((16*I)/243)*Pi*(54*r - 54*r^3 + 36*s - 6*r^2*s - 30*r^4*s - 234*r*s^2 + 
    234*r^3*s^2 - 240*s^3 + 210*r^2*s^3 + 30*r^4*s^3 + 96*r*s^4 - 
    96*r^3*s^4 + 120*s^5 - 120*r^2*s^5 + 15*r*s*s1 - 5*r^3*s*s1 + 15*s^2*s1 - 
    5*r^2*s^2*s1 - 10*r*s^3*s1 - 10*s^4*s1)*Log[2])/
  ((-1 + r)*(1 + r)*s*(r + s)) + (46*Log[2])/(243*ubar) - 
 (((64*I)/81)*Pi*s1*Log[2])/ubar + (((16*I)/243)*Pi*s1*(2 + ubar)*Log[2])/
  ubar - (((4*I)/243)*Pi*(-3 + 4*ubar)*Log[2])/ubar + 
 (256*L*zc*Log[2])/(27*ubar) - (((64*I)/27)*Pi*s*zc*Log[2])/ubar + 
 (16*(-72 + 119*ubar)*zc*Log[2])/(243*(-1 + ubar)*ubar) + 
 (512*L*zc^2*Log[2])/(27*ubar) + (64*(24 - 49*ubar + 24*ubar^2)*zc^2*Log[2])/
  (81*(-1 + ubar)^2*ubar) - 
 (((4*I)/27)*Pi*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 
    41*r^4*s^2 + 3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 
    9*r^2*s^6 + 3*s^8)*HPL[{-1}, r^2]*Log[2])/((r - s)^3*(r + s)^3) + 
 (32*HPL[{0}, r]*Log[2])/243 - ((32*I)/81)*Pi*HPL[{0}, r]*Log[2] + 
 ((128*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, r]*Log[2] + 
 (32*(-5 + 3*s^2)*HPL[{0}, r]*Log[2])/243 - 
 (16*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0}, r]*Log[2])/
  (243*(-1 + r)*(1 + r)) + ((320*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, s]*Log[2] + 
 (128*L*HPL[{w1minus}, r]*Log[2])/81 + ((64*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1minus}, r]*Log[2] - (2*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 ((32*I)/81)*Pi*(1 - 27*s + 9*s^3)*HPL[{w1minus}, r]*Log[2] + 
 (4*(-6 + 623*r^2 - 536*r^4 - 611*s^2 + 419*r^2*s^2 + 30*r^4*s^2 + 111*s^4 - 
    30*r^2*s^4)*HPL[{w1minus}, r]*Log[2])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + ((3240 - 6546*r^2 + 1711*r^4 - 1168*r^6 + 171*r^8 - 6468*s^2 + 
    15223*r^2*s^2 - 976*r^4*s^2 + 195*r^6*s^2 - 198*r^8*s^2 + 2776*s^4 - 
    12736*r^2*s^4 + 2139*r^4*s^4 + 18*r^6*s^4 + 27*r^8*s^4 + 1380*s^6 + 
    1275*r^2*s^6 - 90*r^4*s^6 + 27*r^6*s^6)*HPL[{w1minus}, r]*Log[2])/
  (486*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (((8*I)/81)*Pi*(-2*r^6 + 162*s - 306*r^2*s + 225*r^4*s - 36*r^6*s + 
    6*r^4*s^2 - 288*s^3 + 324*r^2*s^3 - 198*r^4*s^3 + 12*r^6*s^3 - 
    6*r^2*s^4 + 261*s^5 - 126*r^2*s^5 + 45*r^4*s^5 + 2*s^6 - 126*s^7 + 
    36*r^2*s^7 + 15*s^9)*HPL[{w1minus}, r]*Log[2])/((r - s)^3*(r + s)^3) + 
 (4*(-147 + 2*ubar)*HPL[{w1minus}, r]*Log[2])/(243*ubar) + 
 (128*zc*HPL[{w1minus}, r]*Log[2])/(27*ubar) + 
 (16*(30 - 65*ubar + 33*ubar^2)*zc^2*HPL[{w1minus}, r]*Log[2])/
  (27*(-1 + ubar)^2*ubar) + (32*(1 + ubar)*zc^3*HPL[{w1minus}, r]*Log[2])/
  (81*(-1 + ubar)^2*ubar) - ((2*I)/9)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r^2]*
  Log[2] - ((224*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, s]*Log[2] + 
 (2*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 ((16*I)/81)*Pi*(1 - 108*s + 36*s^3)*HPL[{w1minus}, s]*Log[2] + 
 (2*(-12 - 101*r^2 + 113*s^2 + 48*r^2*s^2 - 48*s^4)*HPL[{w1minus}, s]*Log[2])/
  (243*(r - s)*(r + s)) - 
 (2*(-12 + 29*r^2 - 29*r^4 - 5*s^2 - 19*r^2*s^2 + 48*r^4*s^2 + 36*s^4 - 
    48*r^2*s^4)*HPL[{w1minus}, s]*Log[2])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (((16*I)/81)*Pi*(-r^6 + 54*s - 102*r^2*s + 75*r^4*s - 
    12*r^6*s + 3*r^4*s^2 - 96*s^3 + 108*r^2*s^3 - 66*r^4*s^3 + 4*r^6*s^3 - 
    3*r^2*s^4 + 87*s^5 - 42*r^2*s^5 + 15*r^4*s^5 + s^6 - 42*s^7 + 
    12*r^2*s^7 + 5*s^9)*HPL[{w1minus}, s]*Log[2])/((r - s)^3*(r + s)^3) - 
 (64*HPL[{0}, r]*HPL[{w1minus}, s]*Log[2])/81 + 
 (16*HPL[{w1minus}, r]*HPL[{w1minus}, s]*Log[2])/27 - 
 ((-108 + 181*r^2 - 112*r^4 + 27*r^6 + 188*s^2 - 155*r^2*s^2 - 22*r^4*s^2 + 
    29*r^6*s^2 - 174*s^4 + 133*r^2*s^4 + 12*r^4*s^4 - 19*r^6*s^4 + 48*s^6 - 
    29*r^2*s^6 + 2*r^4*s^6 + 3*r^6*s^6 + 6*s^8 - 10*r^2*s^8)*
   HPL[{w1minus}, r]*HPL[{w1minus}, s]*Log[2])/(27*(r - s)^3*(r + s)^3) + 
 (16*HPL[{w1minus}, su]*Log[2])/243 + 
 (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus}, r]*Log[2])/((r - s)*(r + s)) + 
 (8*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*HPL[{w1plus}, r]*
   Log[2])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((16*I)/81)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r]*Log[2])/((r - s)*(r + s)) + 
 (4*r*(-1 + s)*(1 + s)*(45 - 108*r^2 + 124*r^4 - 214*r^6 + 45*r^8 - 93*s^2 + 
    113*r^2*s^2 + 339*r^4*s^2 - 35*r^6*s^2 + 105*s^4 - 461*r^2*s^4 + 
    41*r^4*s^4 - 9*r^6*s^4 + 66*s^6 + 42*r^2*s^6)*HPL[{w1plus}, r]*Log[2])/
  (81*(-1 + r)*(1 + r)*(r - s)^3*(r + s)^3) + 
 ((I/81)*Pi*(-315 + 300*r^2 - 87*r^4 + 86*r^6 + 753*s^2 - 180*r^2*s^2 - 
    555*r^4*s^2 - 138*r^6*s^2 - 921*s^4 + 444*r^2*s^4 + 939*r^4*s^4 - 
    6*r^6*s^4 + 403*s^6 - 732*r^2*s^6 - 177*r^4*s^6 + 18*r^6*s^6 + 120*s^8 + 
    48*r^2*s^8)*HPL[{w1plus}, r]*Log[2])/((r - s)^3*(r + s)^3) + 
 (8*r*(-81 + 223*ubar - 213*ubar^2 + 69*ubar^3)*HPL[{w1plus}, r]*Log[2])/
  (243*(-1 + ubar)^3*ubar) + (16*r*(-63 + 259*ubar - 267*ubar^2 + 87*ubar^3)*
   zc*HPL[{w1plus}, r]*Log[2])/(243*(-1 + ubar)^3*ubar) + 
 (64*r*zc^2*HPL[{w1plus}, r]*Log[2])/(81*(-1 + ubar)^3) - 
 (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{-1}, r^2]*HPL[{w1plus}, r]*Log[2])/((r - s)^3*(r + s)^3) + 
 ((2*I)/9)*Pi*s*(-3 + s^2)*HPL[{w1plus}, r^2]*Log[2] + 
 (64*L*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[2])/81 + 
 (((16*I)/81)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus}, s]*Log[2])/((r - s)*(r + s)) - 
 (((2*I)/81)*Pi*(6 + 75*r^2 - 12*r^2*s - 93*s^2 - 198*r^2*s^2 + 12*s^3 + 
    4*r^2*s^3 + 216*s^4 + 3*r^2*s^4 - 4*s^5 - 9*s^6)*HPL[{w1plus}, s]*Log[2])/
  ((r - s)*(r + s)) - (4*(-144*r^2 + 150*s^2 + 591*r^2*s^2 - 607*s^4 - 
    263*r^2*s^4 + 273*s^6)*HPL[{w1plus}, s]*Log[2])/(81*s*(-r + s)*(r + s)) - 
 (4*s*(135 - 558*r^2 + 531*r^4 - 249*r^6 - 45*s^2 + 660*r^2*s^2 - 
    270*r^4*s^2 + 125*r^6*s^2 - 165*s^4 - 537*r^2*s^4 + 138*r^4*s^4 + 
    246*s^6 + 63*r^2*s^6 - 27*r^4*s^6 - 47*s^8)*HPL[{w1plus}, s]*Log[2])/
  (243*(r - s)^3*(r + s)^3) - 
 ((I/81)*Pi*(-315 + 948*r^2 - 987*r^4 + 910*r^6 + 24*r^6*s + 105*s^2 - 
    324*r^2*s^2 - 1227*r^4*s^2 - 426*r^6*s^2 - 72*r^4*s^3 - 8*r^6*s^3 + 
    123*s^4 + 1260*r^2*s^4 + 903*r^4*s^4 - 6*r^6*s^4 + 72*r^2*s^5 + 
    24*r^4*s^5 - 565*s^6 - 444*r^2*s^6 - 177*r^4*s^6 + 18*r^6*s^6 - 24*s^7 - 
    24*r^2*s^7 + 156*s^8 + 48*r^2*s^8 + 8*s^9)*HPL[{w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{-1}, r^2]*HPL[{w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) - (20*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus}, s]*
   Log[2])/81 + (((8*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + 
 (8*s*(-54 + 102*r^2 - 75*r^4 - 6*r^6 + 96*s^2 - 108*r^2*s^2 + 120*r^4*s^2 + 
    2*r^6*s^2 - 87*s^4 - 12*r^2*s^4 - 33*r^4*s^4 + 60*s^6 + 6*r^2*s^6 - 
    11*s^8)*HPL[{w1minus}, r]*HPL[{w1plus}, s]*Log[2])/
  (81*(r - s)^3*(r + s)^3) - (16*su*HPL[{w1plus}, su]*Log[2])/243 - 
 (256*su*zc*HPL[{w1plus}, su]*Log[2])/(243*(-1 + ubar)) + 
 (64*su*zc^2*HPL[{w1plus}, su]*Log[2])/(81*(-1 + ubar)^2) + 
 ((16*I)/81)*Pi*HPL[{w2minus}, s]*Log[2] - ((64*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w2minus}, s]*Log[2] - (16*(-5 + 3*s^2)*HPL[{w2minus}, s]*Log[2])/243 + 
 (8*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w2minus}, s]*Log[2])/
  (243*(-1 + r)*(1 + r)) + (32*HPL[{0}, r]*HPL[{w2minus}, s]*Log[2])/81 - 
 (16*HPL[{w1minus}, r]*HPL[{w2minus}, s]*Log[2])/81 - 
 (16*HPL[{w2minus}, su]*Log[2])/243 - ((64*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w2plus}, s]*Log[2] - (64*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w2plus}, s]*Log[2])/27 - 
 (((4*I)/27)*Pi*(-1 + s)*s*(1 + s)*(-18 + 34*r^2 - 25*r^4 + 14*s^2 - 
    2*r^2*s^2 + 9*r^4*s^2 - 15*s^4 + 3*s^6)*HPL[{w3minus}, s]*Log[2])/
  ((-r + s)^3*(r + s)^3) + 
 ((-108 + 37*r^2 + 88*r^4 - 101*r^6 + 332*s^2 - 123*r^2*s^2 - 38*r^4*s^2 + 
    93*r^6*s^2 - 406*s^4 + 117*r^2*s^4 + 20*r^4*s^4 - 19*r^6*s^4 + 208*s^6 - 
    93*r^2*s^6 + 2*r^4*s^6 + 3*r^6*s^6 - 2*s^8 - 10*r^2*s^8)*
   HPL[{w1minus}, r]*HPL[{w3minus}, s]*Log[2])/(27*(r - s)^3*(r + s)^3) - 
 ((I/54)*Pi*(-105 + 100*r^2 + 7*r^4 - 34*r^6 + 251*s^2 - 132*r^2*s^2 - 
    105*r^4*s^2 + 90*r^6*s^2 - 271*s^4 + 176*r^2*s^4 + 13*r^4*s^4 - 
    38*r^6*s^4 + 89*s^6 - 52*r^2*s^6 + 13*r^4*s^6 + 6*r^6*s^6 + 12*s^8 - 
    20*r^2*s^8)*HPL[{w3plus}, r]*Log[2])/((r - s)^3*(r + s)^3) + 
 ((I/54)*Pi*(-1 + s)*(1 + s)*(105 - 28*r^2 - 107*r^4 + 90*r^6 - 218*s^2 + 
    88*r^2*s^2 + 30*r^4*s^2 - 32*r^6*s^2 + 169*s^4 - 104*r^2*s^4 + 
    13*r^4*s^4 + 6*r^6*s^4 + 8*s^6 - 20*r^2*s^6)*HPL[{w3plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1minus}, r]*HPL[{w3plus}, s]*Log[2])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w4minus}, s]*Log[2])/
  (27*(r - s)^2*(r + s)^2) - 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1minus}, r]*HPL[{w4plus}, s]*Log[2])/(27*(r - s)^3*(r + s)^3) - 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w5minus}, s]*Log[2])/
  (27*(r - s)^2*(r + s)^2) - 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1minus}, r]*HPL[{w5plus}, s]*Log[2])/(27*(r - s)^3*(r + s)^3) - 
 (64*HPL[{0, 0}, r]*Log[2])/81 + (32*HPL[{0, w1minus}, r]*Log[2])/81 + 
 (200*s*(-3 + s^2)*HPL[{0, w1plus}, s]*Log[2])/27 - 
 (8*s*(216 - 408*r^2 + 300*r^4 - 51*r^6 - 384*s^2 + 432*r^2*s^2 - 
    255*r^4*s^2 + 17*r^6*s^2 + 348*s^4 - 177*r^2*s^4 + 57*r^4*s^4 - 165*s^6 + 
    51*r^2*s^6 + 19*s^8)*HPL[{0, w1plus}, s]*Log[2])/
  (81*(-r + s)^3*(r + s)^3) + 
 (16*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*Log[2])/
  (27*(r - s)^2*(r + s)^2) + (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*
   Log[2])/(27*(r - s)^3*(r + s)^3) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - 
 (16*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{0, w1plus}, (1 + 2*Sqrt[zc])^(-1)]*Log[2])/
  (27*(r - s)^2*(r + s)^2) - (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, 
    (1 + 2*Sqrt[zc])^(-1)]*Log[2])/(27*(r - s)^3*(r + s)^3) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus}, (1 + 2*Sqrt[zc])^(-1)]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (27*(r - s)^2*(r + s)^2) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, s]*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (32*HPL[{w1minus, 0}, r]*Log[2])/81 - 
 (8*HPL[{w1minus, w1minus}, r]*Log[2])/9 + 
 (2*(-324 + 327*r^2 - 36*r^4 - 59*r^6 + 780*s^2 - 417*r^2*s^2 - 246*r^4*s^2 + 
    183*r^6*s^2 - 870*s^4 + 531*r^2*s^4 + 48*r^4*s^4 - 57*r^6*s^4 + 332*s^6 - 
    183*r^2*s^6 + 6*r^4*s^6 + 9*r^6*s^6 + 6*s^8 - 30*r^2*s^8)*
   HPL[{w1minus, w1minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (32*HPL[{w1minus, w1minus}, s]*Log[2])/81 - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w1minus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (316*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s]*
   Log[2])/81 - (((8*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) - 
 (4*s*(216 - 408*r^2 + 300*r^4 - 39*r^6 - 384*s^2 + 432*r^2*s^2 - 
    291*r^4*s^2 + 13*r^6*s^2 + 348*s^4 - 141*r^2*s^4 + 69*r^4*s^4 - 177*s^6 + 
    39*r^2*s^6 + 23*s^8)*HPL[{w1minus, w1plus}, s]*Log[2])/
  (81*(-r + s)^3*(r + s)^3) + (32*HPL[{w1minus, w2minus}, s]*Log[2])/81 - 
 ((-1 + s)*(1 + s)*(108 - 109*r^2 + 12*r^4 + 45*r^6 - 152*s^2 + 30*r^2*s^2 + 
    18*r^4*s^2 - 16*r^6*s^2 + 138*s^4 - 71*r^2*s^4 + 2*r^4*s^4 + 3*r^6*s^4 + 
    2*s^6 - 10*r^2*s^6)*HPL[{w1minus, w3minus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w3minus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w3plus}, r]*Log[2])/
  ((r - s)^3*(r + s)^3) - (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1minus, w3plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w4minus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w5minus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (((8*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, w1minus}, r]*Log[2])/
  ((r - s)^3*(r + s)^3) - (((16*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, w1minus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1plus, w1plus}, r]*Log[2])/
  (27*(r - s)*(r + s)) + 
 (2*(93 - 83*r^2 - 14*r^4 - 6*r^6 - 214*s^2 + 96*r^2*s^2 + 226*r^4*s^2 - 
    84*r^6*s^2 + 224*s^4 - 268*r^2*s^4 + 6*r^4*s^4 + 26*r^6*s^4 - 18*s^6 + 
    36*r^2*s^6 - 26*r^4*s^6 - 21*s^8 + 27*r^2*s^8)*HPL[{w1plus, w1plus}, r]*
   Log[2])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + 49*r^2 - 46*s^2 - 2*r^2*s^2 - s^4 + r^2*s^4)*
   HPL[{w1plus, w1plus}, s]*Log[2])/(27*(r - s)*(r + s)) - 
 (2*(279 - 465*r^2 + 258*r^4 - 34*r^6 - 426*s^2 + 336*r^2*s^2 + 126*r^4*s^2 - 
    156*r^6*s^2 + 324*s^4 - 300*r^2*s^4 + 30*r^4*s^4 + 78*r^6*s^4 + 10*s^6 + 
    12*r^2*s^6 - 78*r^4*s^6 - 75*s^8 + 81*r^2*s^8)*HPL[{w1plus, w1plus}, s]*
   Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (64*zc^2*HPL[{w1plus, w1plus}, su]*Log[2])/
  (27*(-1 + ubar)^2) - (128*zc^3*HPL[{w1plus, w1plus}, su]*Log[2])/
  (81*(-1 + ubar)^3) + (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w3minus}, r]*Log[2])/
  ((r - s)^3*(r + s)^3) - (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-9 + 8*r^2 + s^2)*HPL[{w1plus, w3minus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w3plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w4plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w5plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (32*HPL[{w2minus, w1minus}, s]*Log[2])/81 + 
 (64*s*(-3 + s^2)*HPL[{w2minus, w1plus}, s]*Log[2])/27 - 
 (16*HPL[{w2minus, w2minus}, s]*Log[2])/81 - 
 ((-1 + s)*(1 + s)*(108 - 109*r^2 + 12*r^4 + 45*r^6 - 152*s^2 + 30*r^2*s^2 + 
    18*r^4*s^2 - 16*r^6*s^2 + 138*s^4 - 71*r^2*s^4 + 2*r^4*s^4 + 3*r^6*s^4 + 
    2*s^6 - 10*r^2*s^6)*HPL[{w3minus, w1minus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w3minus, w1plus}, s]*Log[2])/(27*(r - s)^3*(r + s)^3) + 
 ((-1 + s)*(1 + s)*(108 - 109*r^2 + 12*r^4 + 45*r^6 - 152*s^2 + 30*r^2*s^2 + 
    18*r^4*s^2 - 16*r^6*s^2 + 138*s^4 - 71*r^2*s^4 + 2*r^4*s^4 + 3*r^6*s^4 + 
    2*s^6 - 10*r^2*s^6)*HPL[{w3plus, w1plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - 
 ((-108 + 37*r^2 + 88*r^4 - 101*r^6 + 332*s^2 - 123*r^2*s^2 - 38*r^4*s^2 + 
    93*r^6*s^2 - 406*s^4 + 117*r^2*s^4 + 20*r^4*s^4 - 19*r^6*s^4 + 208*s^6 - 
    93*r^2*s^6 + 2*r^4*s^6 + 3*r^6*s^6 - 2*s^8 - 10*r^2*s^8)*
   HPL[{w3plus, w1plus}, s]*Log[2])/(27*(r - s)^3*(r + s)^3) + 
 (8*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4minus, w1plus}, s]*Log[2])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w4plus, w1plus}, s]*Log[2])/
  (27*(r - s)^2*(r + s)^2) + 
 (8*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5minus, w1plus}, s]*Log[2])/(27*(r - s)^3*(r + s)^3) + 
 (8*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w5plus, w1plus}, s]*Log[2])/
  (27*(r - s)^2*(r + s)^2) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1minus, w1minus}, r]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1minus, w3minus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1minus, w4minus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1minus, w5minus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1plus, w1plus}, r]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1plus, w1plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1plus, w3plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1plus, w4plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1plus, w5plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w3minus, w1minus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w3plus, w1plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w3plus, w1plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w4minus, w1minus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w4plus, w1plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w4plus, w1plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w5minus, w1minus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w5plus, w1plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w5plus, w1plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, 0, w1plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, 0, w1plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w1minus, w1plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w1minus, w1plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w1minus, w3plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w1minus, w4plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w1minus, w5plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w1plus, w1minus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w3minus, w1plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w3minus, w1plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w3plus, w1minus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w4minus, w1plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w4minus, w1plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w4plus, w1minus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w5minus, w1plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w5minus, w1plus}, s]*Log[2])/
  (27*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w5plus, w1minus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + (128*L*Log[2]^2)/81 - 
 ((224*I)/81)*Pi*s*(-3 + s^2)*Log[2]^2 + 
 (2*(427 - 373*r^2 - 66*s^2 + 12*r^2*s^2)*Log[2]^2)/(81*(-1 + r)*(1 + r)) - 
 ((16*I)/81)*Pi*(-1 - 6*s + 2*s^3)*Log[2]^2 + 
 ((16*I)/81)*Pi*(-1 - 54*s + 18*s^3)*Log[2]^2 + 
 ((3240 - 6498*r^2 + 1907*r^4 - 1412*r^6 + 171*r^8 - 6516*s^2 + 
    14735*r^2*s^2 - 536*r^4*s^2 + 291*r^6*s^2 - 198*r^8*s^2 + 3068*s^4 - 
    12836*r^2*s^4 + 1947*r^4*s^4 + 18*r^6*s^4 + 27*r^8*s^4 + 1284*s^6 + 
    1371*r^2*s^6 - 90*r^4*s^6 + 27*r^6*s^6)*Log[2]^2)/
  (486*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (4*(-147 + 2*ubar)*Log[2]^2)/(243*ubar) + (128*zc*Log[2]^2)/(27*ubar) + 
 (16*(30 - 65*ubar + 33*ubar^2)*zc^2*Log[2]^2)/(27*(-1 + ubar)^2*ubar) + 
 (32*(1 + ubar)*zc^3*Log[2]^2)/(81*(-1 + ubar)^2*ubar) - 
 (40*HPL[{w1minus}, r]*Log[2]^2)/81 + 
 ((-324 + 327*r^2 - 36*r^4 - 31*r^6 + 780*s^2 - 417*r^2*s^2 - 330*r^4*s^2 + 
    183*r^6*s^2 - 870*s^4 + 615*r^2*s^4 + 48*r^4*s^4 - 57*r^6*s^4 + 304*s^6 - 
    183*r^2*s^6 + 6*r^4*s^6 + 9*r^6*s^6 + 6*s^8 - 30*r^2*s^8)*
   HPL[{w1minus}, r]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) + 
 (32*HPL[{w1minus}, s]*Log[2]^2)/81 - 
 ((-324 + 543*r^2 - 336*r^4 + 65*r^6 + 564*s^2 - 465*r^2*s^2 - 18*r^4*s^2 + 
    87*r^6*s^2 - 522*s^4 + 351*r^2*s^4 + 36*r^4*s^4 - 57*r^6*s^4 + 160*s^6 - 
    87*r^2*s^6 + 6*r^4*s^6 + 9*r^6*s^6 + 18*s^8 - 30*r^2*s^8)*
   HPL[{w1minus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (4*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[2]^2)/27 + 
 (8*s*(-54 + 102*r^2 - 75*r^4 - 3*r^6 + 96*s^2 - 108*r^2*s^2 + 111*r^4*s^2 + 
    r^6*s^2 - 87*s^4 - 3*r^2*s^4 - 30*r^4*s^4 + 57*s^6 + 3*r^2*s^6 - 10*s^8)*
   HPL[{w1plus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 ((-1 + s)*(1 + s)*(108 - 109*r^2 + 12*r^4 + 45*r^6 - 152*s^2 + 30*r^2*s^2 + 
    18*r^4*s^2 - 16*r^6*s^2 + 138*s^4 - 71*r^2*s^4 + 2*r^4*s^4 + 3*r^6*s^4 + 
    2*s^6 - 10*r^2*s^6)*HPL[{w3minus}, r]*Log[2]^2)/
  (27*(r - s)^3*(r + s)^3) + 
 ((-108 + 37*r^2 + 88*r^4 - 101*r^6 + 332*s^2 - 123*r^2*s^2 - 38*r^4*s^2 + 
    93*r^6*s^2 - 406*s^4 + 117*r^2*s^4 + 20*r^4*s^4 - 19*r^6*s^4 + 208*s^6 - 
    93*r^2*s^6 + 2*r^4*s^6 + 3*r^6*s^6 - 2*s^8 - 10*r^2*s^8)*
   HPL[{w3minus}, s]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) + 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w3plus}, s]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) - 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w4minus}, s]*Log[2]^2)/(27*(r - s)^2*(r + s)^2) - 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4plus}, s]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) - 
 (4*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w5minus}, s]*Log[2]^2)/(27*(r - s)^2*(r + s)^2) - 
 (4*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5plus}, s]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus}, s]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w3minus}, r]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w3minus}, s]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w4minus}, r]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w4minus}, s]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w5minus}, r]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w5minus}, s]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1plus}, r]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w1plus}, s]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w3plus}, r]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w3plus}, s]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w4plus}, r]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w4plus}, s]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w5plus}, r]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1plus, w5plus}, s]*Log[2]^2)/(27*(r - s)^3*(r + s)^3) + 
 (128*Log[2]^3)/243 + ((8*I)/81)*L*Pi*Log[1 - ubar] - 
 (8*Pi^2*Log[1 - ubar])/81 - (4*(-5 + 9*r^2 - 4*s^2)*Log[1 - ubar])/
  (81*(-1 + r)*(1 + r)) - (4*L*(-2 + 3*r^2 - s^2)*Log[1 - ubar])/
  (81*(-1 + r)*(1 + r)) + (4*L*Log[1 - ubar]^2)/81 - 
 ((4*I)/81)*Pi*Log[1 - ubar]^2 + (4*(-2 + 3*r^2 - s^2)*Log[1 - ubar]^2)/
  (81*(-1 + r)*(1 + r)) - (4*Log[1 - ubar]^3)/81 + 
 ((100*I)/243)*Pi*Log[ubar] - ((8*I)/81)*L*Pi*Log[ubar] + 
 (8*Pi^2*Log[ubar])/81 + (4*L*(6 - 23*r^2 + 17*s^2 + 48*r^2*s^2 - 48*s^4)*
   Log[ubar])/(243*(r - s)*(r + s)) + 
 (20*(9 - 29*r^2 + 20*s^2 + 48*r^2*s^2 - 48*s^4)*Log[ubar])/
  (729*(r - s)*(r + s)) + (8*L*Log[1 - ubar]*Log[ubar])/81 - 
 (8*(-1 + s)*(1 + s)*Log[1 - ubar]*Log[ubar])/(81*(r - s)*(r + s)) + 
 (8*Log[1 - ubar]^2*Log[ubar])/81 - (4*L*Log[ubar]^2)/81 + 
 ((4*I)/81)*Pi*Log[ubar]^2 - (2*(12 + 25*r^2 - 37*s^2)*Log[ubar]^2)/
  (243*(r - s)*(r + s)) - (8*Log[1 - ubar]*Log[ubar]^2)/81 + 
 (4*Log[ubar]^3)/81 - (112*Log[zc])/81 - (32*L*Log[zc])/27 + 
 (64*L^2*Log[zc])/81 - ((80*I)/81)*Pi*s*Log[zc] - 
 ((32*I)/81)*L*Pi*s*(-3 + s^2)*Log[zc] - (64*L*(1 + 3*s^2)*Log[zc])/243 + 
 (176*(-29 + 30*s^2)*Log[zc])/729 - 
 (4*Pi^2*(29 - 9*r^2 - 36*s - 9*s^2 + 9*r^2*s^2 + 12*s^3)*Log[zc])/243 - 
 (((16*I)/243)*Pi*(-54*r - 45*s - 15*r^2*s + 135*r*s^2 + 138*s^3 + 
    15*r^2*s^3 - 55*r*s^4 - 67*s^5)*Log[zc])/(s*(r + s)) - 
 ((16*I)/81)*Pi*s1*Log[zc] - (104*Log[zc])/(81*ubar) - 
 (((16*I)/81)*Pi*Log[zc])/ubar - (((32*I)/81)*Pi*s1*Log[zc])/ubar + 
 (((8*I)/243)*Pi*s1*(2 + ubar)*Log[zc])/ubar - (320*zc*Log[zc])/(81*ubar) + 
 (128*L*zc*Log[zc])/(27*ubar) - (((160*I)/81)*Pi*s*zc*Log[zc])/ubar + 
 (8*(-45 + 46*ubar)*zc*Log[zc])/(243*(-1 + ubar)*ubar) + 
 (256*L*zc^2*Log[zc])/(27*ubar) + (16*(-55 + 56*ubar)*zc^2*Log[zc])/
  (81*(-1 + ubar)*ubar) + ((64*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, r]*Log[zc] - 
 ((32*I)/27)*Pi*s*(-3 + s^2)*HPL[{0}, s]*Log[zc] - 
 (64*(-1 + s)*(1 + s)*HPL[{w1minus}, r]*Log[zc])/81 + 
 ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*Log[zc] + 
 (64*(-1 + s)*(1 + s)*HPL[{w1minus}, s]*Log[zc])/81 - 
 ((16*I)/27)*Pi*s*(-3 + s^2)*HPL[{w1minus}, s]*Log[zc] - 
 (128*HPL[{w1minus}, Sqrt[zc]]*Log[zc])/(81*ubar) - 
 (128*zc^3*HPL[{w1minus}, Sqrt[zc]]*Log[zc])/(81*ubar) + 
 (16*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{w1plus}, r]*Log[zc])/
  (81*(r - s)*(r + s)) - (((8*I)/81)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 
    6*r^2*s^2 + 3*r^4*s^2)*HPL[{w1plus}, r]*Log[zc])/((r - s)*(r + s)) + 
 (80*s*HPL[{w1plus}, s]*Log[zc])/81 + 
 (32*L*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[zc])/81 + 
 (((8*I)/81)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus}, s]*Log[zc])/((r - s)*(r + s)) - 
 (16*(54*r^2 - 45*s^2 - 150*r^2*s^2 + 138*s^4 + 70*r^2*s^4 - 67*s^6)*
   HPL[{w1plus}, s]*Log[zc])/(243*(r - s)*s*(r + s)) + 
 (160*s*zc*HPL[{w1plus}, s]*Log[zc])/(81*ubar) + 
 (16*s1*HPL[{w1plus}, s1]*Log[zc])/81 + (32*s1*HPL[{w1plus}, s1]*Log[zc])/
  (81*ubar) - (8*s1*(2 + ubar)*HPL[{w1plus}, s1]*Log[zc])/(243*ubar) + 
 (256*zc^(3/2)*HPL[{w1plus}, Sqrt[zc]]*Log[zc])/(81*ubar) - 
 ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{w2minus}, s]*Log[zc] + 
 ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{w2plus}, s]*Log[zc] - 
 (32*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{w2plus}, s]*Log[zc])/81 + 
 (32*s*(-3 + s^2)*HPL[{0, w1plus}, s]*Log[zc])/27 + 
 (16*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s]*Log[zc])/27 + 
 (8*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1plus}, r]*Log[zc])/(81*(r - s)*(r + s)) - 
 (8*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1plus}, s]*Log[zc])/(81*(r - s)*(r + s)) + 
 (32*s*(-3 + s^2)*HPL[{w2minus, w1plus}, s]*Log[zc])/81 - 
 ((32*I)/27)*Pi*s*(-3 + s^2)*Log[2]*Log[zc] - 
 (64*(-1 + s)*(1 + s)*Log[ubar]*Log[zc])/81 + (40*Log[zc]^2)/81 - 
 (32*L*Log[zc]^2)/81 + ((8*I)/81)*Pi*s*(-3 + s^2)*Log[zc]^2 + 
 (16*(10 + 3*s^2)*Log[zc]^2)/243 + (2*(-9 + 2*ubar)*Log[zc]^2)/(243*ubar) - 
 (32*zc*Log[zc]^2)/(27*ubar) - (128*zc^2*Log[zc]^2)/(27*ubar) - 
 (64*zc^3*Log[zc]^2)/(81*ubar) - (8*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[zc]^2)/
  81 + (16*Log[zc]^3)/243 + 
 ((-1 + s)*(1 + s)*(-360 + 722*r^2 - 199*r^4 + 96*r^6 - 19*r^8 + 364*s^2 - 
    941*r^2*s^2 + 89*r^4*s^2 + 5*r^6*s^2 + 3*r^8*s^2 + 36*s^4 + 211*r^2*s^4 - 
    10*r^4*s^4 + 3*r^6*s^4)*PolyLog[2, (3 + r^2)/4])/
  (108*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 ((-1 + s)*(1 + s)*(108 - 109*r^2 + 12*r^4 + 45*r^6 - 152*s^2 + 30*r^2*s^2 + 
    18*r^4*s^2 - 16*r^6*s^2 + 138*s^4 - 71*r^2*s^4 + 2*r^4*s^4 + 3*r^6*s^4 + 
    2*s^6 - 10*r^2*s^6)*HPL[{w1minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (54*(r - s)^3*(r + s)^3) - 
 ((-108 + 181*r^2 - 112*r^4 + 11*r^6 + 188*s^2 - 155*r^2*s^2 + 26*r^4*s^2 + 
    29*r^6*s^2 - 174*s^4 + 85*r^2*s^4 + 12*r^4*s^4 - 19*r^6*s^4 + 64*s^6 - 
    29*r^2*s^6 + 2*r^4*s^6 + 3*r^6*s^6 + 6*s^8 - 10*r^2*s^8)*
   HPL[{w1minus}, s]*PolyLog[2, (3 + r^2)/4])/(54*(r - s)^3*(r + s)^3) - 
 (2*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w1plus}, s]*PolyLog[2, (3 + r^2)/4])/(27*(r - s)^3*(r + s)^3) - 
 ((-1 + s)*(1 + s)*(108 - 109*r^2 + 12*r^4 + 45*r^6 - 152*s^2 + 30*r^2*s^2 + 
    18*r^4*s^2 - 16*r^6*s^2 + 138*s^4 - 71*r^2*s^4 + 2*r^4*s^4 + 3*r^6*s^4 + 
    2*s^6 - 10*r^2*s^6)*HPL[{w3minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (54*(r - s)^3*(r + s)^3) + 
 ((-108 + 37*r^2 + 88*r^4 - 101*r^6 + 332*s^2 - 123*r^2*s^2 - 38*r^4*s^2 + 
    93*r^6*s^2 - 406*s^4 + 117*r^2*s^4 + 20*r^4*s^4 - 19*r^6*s^4 + 208*s^6 - 
    93*r^2*s^6 + 2*r^4*s^6 + 3*r^6*s^6 - 2*s^8 - 10*r^2*s^8)*
   HPL[{w3minus}, s]*PolyLog[2, (3 + r^2)/4])/(54*(r - s)^3*(r + s)^3) + 
 (2*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w3plus}, s]*PolyLog[2, (3 + r^2)/4])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w4minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^2*(r + s)^2) - 
 (2*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w4plus}, s]*PolyLog[2, (3 + r^2)/4])/(27*(r - s)^3*(r + s)^3) - 
 (2*(-18 + 25*r^2 - 14*r^4 + 29*s^2 - 22*r^2*s^2 + 8*r^4*s^2 - 18*s^4 + 
    9*r^2*s^4 + s^6)*HPL[{w5minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^2*(r + s)^2) - 
 (2*s*(36 - 68*r^2 + 50*r^4 - 9*r^6 - 64*s^2 + 72*r^2*s^2 - 41*r^4*s^2 + 
    3*r^6*s^2 + 58*s^4 - 31*r^2*s^4 + 9*r^4*s^4 - 27*s^6 + 9*r^2*s^6 + 3*s^8)*
   HPL[{w5plus}, s]*PolyLog[2, (3 + r^2)/4])/(27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w1minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w3minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w3minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w4minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w4minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w5minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus, w5minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w1plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w1plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w3plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w3plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w4plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w4plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w5plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1plus, w5plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (27*(r - s)^3*(r + s)^3) - (16*L*PolyLog[2, (1 - r^2)/(1 - s^2)])/81 + 
 ((4*I)/81)*Pi*s*(-3 + s^2)*PolyLog[2, (1 - r^2)/(1 - s^2)] + 
 (4*(16 - 19*r^2 - 3*s^2 + 6*r^2*s^2)*PolyLog[2, (1 - r^2)/(1 - s^2)])/
  (243*(-1 + r)*(1 + r)) - 
 (8*HPL[{w1minus}, r]*PolyLog[2, (1 - r^2)/(1 - s^2)])/81 - 
 (4*s*(-3 + s^2)*HPL[{w1plus}, s]*PolyLog[2, (1 - r^2)/(1 - s^2)])/81 - 
 (16*Log[2]*PolyLog[2, (1 - r^2)/(1 - s^2)])/81 - 
 (16*L*PolyLog[2, (-1 + r^2)/(-1 + s^2)])/81 + 
 (8*(-3 - 5*r^2 + 8*s^2 + 3*r^2*s^2 - 3*s^4)*
   PolyLog[2, (-1 + r^2)/(-1 + s^2)])/(243*(r - s)*(r + s)) - 
 (8*HPL[{w1minus}, r]*PolyLog[2, (-1 + r^2)/(-1 + s^2)])/81 - 
 (16*Log[2]*PolyLog[2, (-1 + r^2)/(-1 + s^2)])/81 + 
 (16*L*PolyLog[2, ubar])/81 + (4*(-2 + 3*r^4 + 4*s^2 - 6*r^2*s^2 + s^4)*
   PolyLog[2, ubar])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (s1*(5 - 5*ubar + ubar^3)*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (486*(-1 + ubar)^3) - ((-4 + 5*ubar - ubar^2 - 2*ubar^3 + ubar^4)*
   Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + 
    (4*I)*Pi*HPL[{w1minus}, r] - (4*I)*Pi*HPL[{w1plus}, t] + 
    8*HPL[{0}, r]*HPL[{w1plus}, t] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - 
    (2*I)*Pi*HPL[{w3minus}, t] + 4*HPL[{0}, r]*HPL[{w3minus}, t] - 
    (2*I)*Pi*HPL[{w3plus}, t] + 4*HPL[{0}, r]*HPL[{w3plus}, t] - 
    4*HPL[{-1, 0}, r^2] - 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, t] - 
    2*HPL[{w1plus, w4minus}, t] - 2*HPL[{w1plus, w4plus}, t] - 
    2*HPL[{w1plus, w5minus}, t] - 2*HPL[{w1plus, w5plus}, t] + 
    2*HPL[{w3minus, w1minus}, t] - HPL[{w3minus, w4minus}, t] - 
    HPL[{w3minus, w4plus}, t] - HPL[{w3minus, w5minus}, t] - 
    HPL[{w3minus, w5plus}, t] + 2*HPL[{w3plus, w1minus}, t] - 
    HPL[{w3plus, w4minus}, t] - HPL[{w3plus, w4plus}, t] - 
    HPL[{w3plus, w5minus}, t] - HPL[{w3plus, w5plus}, t] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(486*(-1 + ubar)^3*ubar) + 
 (s1*(7 + 15*ubar - 20*ubar^2 + 6*ubar^3)*zc*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (243*(-1 + ubar)^3) - ((13 + 5*ubar - 16*ubar^2 + 6*ubar^3)*zc*
   Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + 
    (4*I)*Pi*HPL[{w1minus}, r] - (4*I)*Pi*HPL[{w1plus}, t] + 
    8*HPL[{0}, r]*HPL[{w1plus}, t] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - 
    (2*I)*Pi*HPL[{w3minus}, t] + 4*HPL[{0}, r]*HPL[{w3minus}, t] - 
    (2*I)*Pi*HPL[{w3plus}, t] + 4*HPL[{0}, r]*HPL[{w3plus}, t] - 
    4*HPL[{-1, 0}, r^2] - 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, t] - 
    2*HPL[{w1plus, w4minus}, t] - 2*HPL[{w1plus, w4plus}, t] - 
    2*HPL[{w1plus, w5minus}, t] - 2*HPL[{w1plus, w5plus}, t] + 
    2*HPL[{w3minus, w1minus}, t] - HPL[{w3minus, w4minus}, t] - 
    HPL[{w3minus, w4plus}, t] - HPL[{w3minus, w5minus}, t] - 
    HPL[{w3minus, w5plus}, t] + 2*HPL[{w3plus, w1minus}, t] - 
    HPL[{w3plus, w4minus}, t] - HPL[{w3plus, w4plus}, t] - 
    HPL[{w3plus, w5minus}, t] - HPL[{w3plus, w5plus}, t] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3) + 
 (2*(-2 + ubar)*zc^2*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (81*(-1 + ubar)^3) + (2*s1*ubar*zc^2*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (81*(-1 + ubar)^3) + (s1*(5 - 5*ubar + ubar^3)*
   Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 
    16*HPL[{-1}, r^2]*HPL[{0}, r] - 4*HPL[{-1}, r^2]*HPL[{0}, r^4] - 
    (4*I)*Pi*HPL[{w1minus}, r] - 4*HPL[{0}, r^4]*HPL[{w1minus}, r] + 
    (4*I)*Pi*HPL[{w1plus}, v] - 8*HPL[{0}, r]*HPL[{w1plus}, v] + 
    4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + 
    (2*I)*Pi*HPL[{w3minus}, v] - 4*HPL[{0}, r]*HPL[{w3minus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3minus}, v] + (2*I)*Pi*HPL[{w3plus}, v] - 
    4*HPL[{0}, r]*HPL[{w3plus}, v] + 2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 
    4*HPL[{-1, 0}, r^2] + 16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(486*(-1 + ubar)^3) - 
 ((-4 + 5*ubar - ubar^2 - 2*ubar^3 + ubar^4)*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(486*(-1 + ubar)^3*ubar) - 
 (s1*(7 + 15*ubar - 20*ubar^2 + 6*ubar^3)*zc*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3) - 
 ((13 + 5*ubar - 16*ubar^2 + 6*ubar^3)*zc*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3) + 
 (2*(-2 + ubar)*zc^2*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(81*(-1 + ubar)^3) - 
 (2*s1*ubar*zc^2*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(81*(-1 + ubar)^3) - (4*PolyLog[2, 1 - zc])/243 + 
 (8*(-2 + ubar)*(1 + ubar)*zc^2*PolyLog[2, 1 - zc])/(27*(-1 + ubar)^2*ubar) + 
 (16*(1 + ubar)*zc^3*PolyLog[2, 1 - zc])/(81*(-1 + ubar)^2*ubar) + 
 (32*(-2 + ubar)*zc^2*(-(Pi^2*HPL[{w1minus}, s1])/12 - 
    (5*Pi^2*HPL[{w1plus}, t])/12 - I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, t] + (5*Pi^2*HPL[{w1plus}, t0])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t0] + I*Pi*HPL[{w1minus}, r]*
     HPL[{w1plus}, t0] - (5*Pi^2*HPL[{w1plus}, v])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v] - 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v] + HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v] + HPL[{0}, r^4]*HPL[{w1minus}, r]*
     HPL[{w1plus}, v] + (5*Pi^2*HPL[{w1plus}, v0])/12 - 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v0] + 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v0] - HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v0] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    (5*Pi^2*HPL[{w3minus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t] - (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t] + 
    (5*Pi^2*HPL[{w3minus}, t0])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t0] + (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t0] - 
    (5*Pi^2*HPL[{w3minus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v] - 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v])/2 + 
    (5*Pi^2*HPL[{w3minus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v0])/2 - 
    (5*Pi^2*HPL[{w3plus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t] - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t] + (5*Pi^2*HPL[{w3plus}, t0])/
     24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t0] + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t0] - 
    (5*Pi^2*HPL[{w3plus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, v] - 
    2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v])/2 + 
    (5*Pi^2*HPL[{w3plus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3plus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v0])/2 + 
    HPL[{w1plus}, t]*HPL[{-1, 0}, r^2] - HPL[{w1plus}, t0]*
     HPL[{-1, 0}, r^2] + HPL[{w1plus}, v]*HPL[{-1, 0}, r^2] - 
    HPL[{w1plus}, v0]*HPL[{-1, 0}, r^2] + 
    (HPL[{w3minus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3minus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, v0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, v0]*HPL[{-1, 0}, r^2])/2 - 4*HPL[{w1plus}, v]*
     HPL[{0, w1minus}, r] + 4*HPL[{w1plus}, v0]*HPL[{0, w1minus}, r] - 
    2*HPL[{w3minus}, v]*HPL[{0, w1minus}, r] + 2*HPL[{w3minus}, v0]*
     HPL[{0, w1minus}, r] - 2*HPL[{w3plus}, v]*HPL[{0, w1minus}, r] + 
    2*HPL[{w3plus}, v0]*HPL[{0, w1minus}, r] + 2*HPL[{w1plus}, t]*
     HPL[{w1minus, 0}, r] - 2*HPL[{w1plus}, t0]*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1plus}, v]*HPL[{w1minus, 0}, r] + 2*HPL[{w1plus}, v0]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, t]*HPL[{w1minus, 0}, r] - 
    HPL[{w3minus}, t0]*HPL[{w1minus, 0}, r] - HPL[{w3minus}, v]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, v0]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, t]*HPL[{w1minus, 0}, r] - HPL[{w3plus}, t0]*
     HPL[{w1minus, 0}, r] - HPL[{w3plus}, v]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, v0]*HPL[{w1minus, 0}, r] - 
    (HPL[{w1minus}, s1]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, t]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, t0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, v]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, v0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w3minus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3minus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    I*Pi*HPL[{w1plus, w1plus}, t] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, t] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t] - 
    I*Pi*HPL[{w1plus, w1plus}, t0] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 
      t0] + HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t0] - 
    I*Pi*HPL[{w1plus, w1plus}, v] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v] - 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v] - HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v] + I*Pi*HPL[{w1plus, w1plus}, v0] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v0] + 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v0] + HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v0] + (I/2)*Pi*HPL[{w1plus, w3minus}, t] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v] - 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v0])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, t] - HPL[{0}, r]*
     HPL[{w1plus, w3plus}, t] - (I/2)*Pi*HPL[{w1plus, w3plus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v] + HPL[{0}, r]*
     HPL[{w1plus, w3plus}, v] - (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v0])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v] - 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v0])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, t] - HPL[{0}, r]*
     HPL[{w3plus, w1plus}, t] - (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t])/
     2 - (I/2)*Pi*HPL[{w3plus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v] + HPL[{0}, r]*
     HPL[{w3plus, w1plus}, v] - (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v0])/4 - 
    HPL[{w1plus, w1plus, w1minus}, t] + HPL[{w1plus, w1plus, w1minus}, t0] - 
    HPL[{w1plus, w1plus, w1minus}, v] + HPL[{w1plus, w1plus, w1minus}, v0] + 
    HPL[{w1plus, w1plus, w4minus}, t]/2 - HPL[{w1plus, w1plus, w4minus}, t0]/
     2 + HPL[{w1plus, w1plus, w4minus}, v]/2 - 
    HPL[{w1plus, w1plus, w4minus}, v0]/2 + HPL[{w1plus, w1plus, w4plus}, t]/
     2 - HPL[{w1plus, w1plus, w4plus}, t0]/2 + 
    HPL[{w1plus, w1plus, w4plus}, v]/2 - HPL[{w1plus, w1plus, w4plus}, v0]/
     2 + HPL[{w1plus, w1plus, w5minus}, t]/2 - 
    HPL[{w1plus, w1plus, w5minus}, t0]/2 + HPL[{w1plus, w1plus, w5minus}, v]/
     2 - HPL[{w1plus, w1plus, w5minus}, v0]/2 + 
    HPL[{w1plus, w1plus, w5plus}, t]/2 - HPL[{w1plus, w1plus, w5plus}, t0]/
     2 + HPL[{w1plus, w1plus, w5plus}, v]/2 - 
    HPL[{w1plus, w1plus, w5plus}, v0]/2 - HPL[{w1plus, w3minus, w1minus}, t]/
     2 + HPL[{w1plus, w3minus, w1minus}, t0]/2 - 
    HPL[{w1plus, w3minus, w1minus}, v]/2 + 
    HPL[{w1plus, w3minus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3minus, w4minus}, t]/4 - 
    HPL[{w1plus, w3minus, w4minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4minus}, v]/4 - 
    HPL[{w1plus, w3minus, w4minus}, v0]/4 + HPL[{w1plus, w3minus, w4plus}, t]/
     4 - HPL[{w1plus, w3minus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4plus}, v]/4 - HPL[{w1plus, w3minus, w4plus}, v0]/
     4 + HPL[{w1plus, w3minus, w5minus}, t]/4 - 
    HPL[{w1plus, w3minus, w5minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5minus}, v]/4 - 
    HPL[{w1plus, w3minus, w5minus}, v0]/4 + HPL[{w1plus, w3minus, w5plus}, t]/
     4 - HPL[{w1plus, w3minus, w5plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5plus}, v]/4 - HPL[{w1plus, w3minus, w5plus}, v0]/
     4 - HPL[{w1plus, w3plus, w1minus}, t]/2 + 
    HPL[{w1plus, w3plus, w1minus}, t0]/2 - HPL[{w1plus, w3plus, w1minus}, v]/
     2 + HPL[{w1plus, w3plus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3plus, w4minus}, t]/4 - HPL[{w1plus, w3plus, w4minus}, t0]/
     4 + HPL[{w1plus, w3plus, w4minus}, v]/4 - 
    HPL[{w1plus, w3plus, w4minus}, v0]/4 + HPL[{w1plus, w3plus, w4plus}, t]/
     4 - HPL[{w1plus, w3plus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3plus, w4plus}, v]/4 - HPL[{w1plus, w3plus, w4plus}, v0]/
     4 + HPL[{w1plus, w3plus, w5minus}, t]/4 - 
    HPL[{w1plus, w3plus, w5minus}, t0]/4 + HPL[{w1plus, w3plus, w5minus}, v]/
     4 - HPL[{w1plus, w3plus, w5minus}, v0]/4 + 
    HPL[{w1plus, w3plus, w5plus}, t]/4 - HPL[{w1plus, w3plus, w5plus}, t0]/
     4 + HPL[{w1plus, w3plus, w5plus}, v]/4 - 
    HPL[{w1plus, w3plus, w5plus}, v0]/4 - HPL[{w3minus, w1plus, w1minus}, t]/
     2 + HPL[{w3minus, w1plus, w1minus}, t0]/2 - 
    HPL[{w3minus, w1plus, w1minus}, v]/2 + 
    HPL[{w3minus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3minus, w1plus, w4minus}, t]/4 - 
    HPL[{w3minus, w1plus, w4minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4minus}, v]/4 - 
    HPL[{w3minus, w1plus, w4minus}, v0]/4 + HPL[{w3minus, w1plus, w4plus}, t]/
     4 - HPL[{w3minus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4plus}, v]/4 - HPL[{w3minus, w1plus, w4plus}, v0]/
     4 + HPL[{w3minus, w1plus, w5minus}, t]/4 - 
    HPL[{w3minus, w1plus, w5minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5minus}, v]/4 - 
    HPL[{w3minus, w1plus, w5minus}, v0]/4 + HPL[{w3minus, w1plus, w5plus}, t]/
     4 - HPL[{w3minus, w1plus, w5plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5plus}, v]/4 - HPL[{w3minus, w1plus, w5plus}, v0]/
     4 - HPL[{w3minus, w3minus, w1minus}, t]/4 + 
    HPL[{w3minus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3minus, w1minus}, v]/4 + 
    HPL[{w3minus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3minus, w4minus}, t]/8 - 
    HPL[{w3minus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4minus}, v]/8 - 
    HPL[{w3minus, w3minus, w4minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, t]/8 - 
    HPL[{w3minus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, v]/8 - 
    HPL[{w3minus, w3minus, w4plus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, t]/8 - 
    HPL[{w3minus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, v]/8 - 
    HPL[{w3minus, w3minus, w5minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, t]/8 - 
    HPL[{w3minus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, v]/8 - 
    HPL[{w3minus, w3minus, w5plus}, v0]/8 - 
    HPL[{w3minus, w3plus, w1minus}, t]/4 + 
    HPL[{w3minus, w3plus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3plus, w1minus}, v]/4 + 
    HPL[{w3minus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3plus, w4minus}, t]/8 - 
    HPL[{w3minus, w3plus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4minus}, v]/8 - 
    HPL[{w3minus, w3plus, w4minus}, v0]/8 + HPL[{w3minus, w3plus, w4plus}, t]/
     8 - HPL[{w3minus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4plus}, v]/8 - HPL[{w3minus, w3plus, w4plus}, v0]/
     8 + HPL[{w3minus, w3plus, w5minus}, t]/8 - 
    HPL[{w3minus, w3plus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5minus}, v]/8 - 
    HPL[{w3minus, w3plus, w5minus}, v0]/8 + HPL[{w3minus, w3plus, w5plus}, t]/
     8 - HPL[{w3minus, w3plus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5plus}, v]/8 - HPL[{w3minus, w3plus, w5plus}, v0]/
     8 - HPL[{w3plus, w1plus, w1minus}, t]/2 + 
    HPL[{w3plus, w1plus, w1minus}, t0]/2 - HPL[{w3plus, w1plus, w1minus}, v]/
     2 + HPL[{w3plus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3plus, w1plus, w4minus}, t]/4 - HPL[{w3plus, w1plus, w4minus}, t0]/
     4 + HPL[{w3plus, w1plus, w4minus}, v]/4 - 
    HPL[{w3plus, w1plus, w4minus}, v0]/4 + HPL[{w3plus, w1plus, w4plus}, t]/
     4 - HPL[{w3plus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3plus, w1plus, w4plus}, v]/4 - HPL[{w3plus, w1plus, w4plus}, v0]/
     4 + HPL[{w3plus, w1plus, w5minus}, t]/4 - 
    HPL[{w3plus, w1plus, w5minus}, t0]/4 + HPL[{w3plus, w1plus, w5minus}, v]/
     4 - HPL[{w3plus, w1plus, w5minus}, v0]/4 + 
    HPL[{w3plus, w1plus, w5plus}, t]/4 - HPL[{w3plus, w1plus, w5plus}, t0]/
     4 + HPL[{w3plus, w1plus, w5plus}, v]/4 - 
    HPL[{w3plus, w1plus, w5plus}, v0]/4 - HPL[{w3plus, w3minus, w1minus}, t]/
     4 + HPL[{w3plus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3plus, w3minus, w1minus}, v]/4 + 
    HPL[{w3plus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3minus, w4minus}, t]/8 - 
    HPL[{w3plus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4minus}, v]/8 - 
    HPL[{w3plus, w3minus, w4minus}, v0]/8 + HPL[{w3plus, w3minus, w4plus}, t]/
     8 - HPL[{w3plus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4plus}, v]/8 - HPL[{w3plus, w3minus, w4plus}, v0]/
     8 + HPL[{w3plus, w3minus, w5minus}, t]/8 - 
    HPL[{w3plus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5minus}, v]/8 - 
    HPL[{w3plus, w3minus, w5minus}, v0]/8 + HPL[{w3plus, w3minus, w5plus}, t]/
     8 - HPL[{w3plus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5plus}, v]/8 - HPL[{w3plus, w3minus, w5plus}, v0]/
     8 - HPL[{w3plus, w3plus, w1minus}, t]/4 + 
    HPL[{w3plus, w3plus, w1minus}, t0]/4 - HPL[{w3plus, w3plus, w1minus}, v]/
     4 + HPL[{w3plus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3plus, w4minus}, t]/8 - HPL[{w3plus, w3plus, w4minus}, t0]/
     8 + HPL[{w3plus, w3plus, w4minus}, v]/8 - 
    HPL[{w3plus, w3plus, w4minus}, v0]/8 + HPL[{w3plus, w3plus, w4plus}, t]/
     8 - HPL[{w3plus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3plus, w4plus}, v]/8 - HPL[{w3plus, w3plus, w4plus}, v0]/
     8 + HPL[{w3plus, w3plus, w5minus}, t]/8 - 
    HPL[{w3plus, w3plus, w5minus}, t0]/8 + HPL[{w3plus, w3plus, w5minus}, v]/
     8 - HPL[{w3plus, w3plus, w5minus}, v0]/8 + 
    HPL[{w3plus, w3plus, w5plus}, t]/8 - HPL[{w3plus, w3plus, w5plus}, t0]/
     8 + HPL[{w3plus, w3plus, w5plus}, v]/8 - 
    HPL[{w3plus, w3plus, w5plus}, v0]/8 - (Pi^2*Log[2])/6 - 
    HPL[{w1minus}, r]*HPL[{w1minus}, s1]*Log[2] + 
    HPL[{w1minus}, r]*HPL[{w1plus}, t]*Log[2] - HPL[{w1minus}, r]*
     HPL[{w1plus}, t0]*Log[2] + HPL[{w1minus}, r]*HPL[{w1plus}, v]*Log[2] - 
    HPL[{w1minus}, r]*HPL[{w1plus}, v0]*Log[2] + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v0]*Log[2])/2 - 
    HPL[{w1minus, w1minus}, r]*Log[2] - 2*HPL[{w1plus, w1plus}, t]*Log[2] + 
    2*HPL[{w1plus, w1plus}, t0]*Log[2] - 2*HPL[{w1plus, w1plus}, v]*Log[2] + 
    2*HPL[{w1plus, w1plus}, v0]*Log[2] - HPL[{w3minus, w1plus}, t]*Log[2] + 
    HPL[{w3minus, w1plus}, t0]*Log[2] - HPL[{w3minus, w1plus}, v]*Log[2] + 
    HPL[{w3minus, w1plus}, v0]*Log[2] - HPL[{w3plus, w1plus}, t]*Log[2] + 
    HPL[{w3plus, w1plus}, t0]*Log[2] - HPL[{w3plus, w1plus}, v]*Log[2] + 
    HPL[{w3plus, w1plus}, v0]*Log[2] - 2*HPL[{w1minus}, r]*Log[2]^2 - 
    HPL[{w1minus}, s1]*Log[2]^2 + HPL[{w1plus}, t]*Log[2]^2 - 
    HPL[{w1plus}, t0]*Log[2]^2 + HPL[{w1plus}, v]*Log[2]^2 - 
    HPL[{w1plus}, v0]*Log[2]^2 + (HPL[{w3minus}, t]*Log[2]^2)/2 - 
    (HPL[{w3minus}, t0]*Log[2]^2)/2 + (HPL[{w3minus}, v]*Log[2]^2)/2 - 
    (HPL[{w3minus}, v0]*Log[2]^2)/2 + (HPL[{w3plus}, t]*Log[2]^2)/2 - 
    (HPL[{w3plus}, t0]*Log[2]^2)/2 + (HPL[{w3plus}, v]*Log[2]^2)/2 - 
    (HPL[{w3plus}, v0]*Log[2]^2)/2 - 2*Log[2]^3 - 
    (HPL[{w1minus}, s1]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, t]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, t0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, v]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, v0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w3minus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3minus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, v0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, v0]*PolyLog[2, 1 - zc])/4 - Log[2]*PolyLog[2, 1 - zc]))/
  (27*(-1 + ubar)^3) + (64*zc^3*(-(Pi^2*HPL[{w1minus}, s1])/12 - 
    (5*Pi^2*HPL[{w1plus}, t])/12 - I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, t] + (5*Pi^2*HPL[{w1plus}, t0])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t0] + I*Pi*HPL[{w1minus}, r]*
     HPL[{w1plus}, t0] - (5*Pi^2*HPL[{w1plus}, v])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v] - 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v] + HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v] + HPL[{0}, r^4]*HPL[{w1minus}, r]*
     HPL[{w1plus}, v] + (5*Pi^2*HPL[{w1plus}, v0])/12 - 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v0] + 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v0] - HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v0] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    (5*Pi^2*HPL[{w3minus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t] - (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t] + 
    (5*Pi^2*HPL[{w3minus}, t0])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t0] + (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t0] - 
    (5*Pi^2*HPL[{w3minus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v] - 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v])/2 + 
    (5*Pi^2*HPL[{w3minus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v0])/2 - 
    (5*Pi^2*HPL[{w3plus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t] - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t] + (5*Pi^2*HPL[{w3plus}, t0])/
     24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t0] + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t0] - 
    (5*Pi^2*HPL[{w3plus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, v] - 
    2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v])/2 + 
    (5*Pi^2*HPL[{w3plus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3plus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v0])/2 + 
    HPL[{w1plus}, t]*HPL[{-1, 0}, r^2] - HPL[{w1plus}, t0]*
     HPL[{-1, 0}, r^2] + HPL[{w1plus}, v]*HPL[{-1, 0}, r^2] - 
    HPL[{w1plus}, v0]*HPL[{-1, 0}, r^2] + 
    (HPL[{w3minus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3minus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, v0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, v0]*HPL[{-1, 0}, r^2])/2 - 4*HPL[{w1plus}, v]*
     HPL[{0, w1minus}, r] + 4*HPL[{w1plus}, v0]*HPL[{0, w1minus}, r] - 
    2*HPL[{w3minus}, v]*HPL[{0, w1minus}, r] + 2*HPL[{w3minus}, v0]*
     HPL[{0, w1minus}, r] - 2*HPL[{w3plus}, v]*HPL[{0, w1minus}, r] + 
    2*HPL[{w3plus}, v0]*HPL[{0, w1minus}, r] + 2*HPL[{w1plus}, t]*
     HPL[{w1minus, 0}, r] - 2*HPL[{w1plus}, t0]*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1plus}, v]*HPL[{w1minus, 0}, r] + 2*HPL[{w1plus}, v0]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, t]*HPL[{w1minus, 0}, r] - 
    HPL[{w3minus}, t0]*HPL[{w1minus, 0}, r] - HPL[{w3minus}, v]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, v0]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, t]*HPL[{w1minus, 0}, r] - HPL[{w3plus}, t0]*
     HPL[{w1minus, 0}, r] - HPL[{w3plus}, v]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, v0]*HPL[{w1minus, 0}, r] - 
    (HPL[{w1minus}, s1]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, t]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, t0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, v]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, v0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w3minus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3minus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    I*Pi*HPL[{w1plus, w1plus}, t] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, t] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t] - 
    I*Pi*HPL[{w1plus, w1plus}, t0] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 
      t0] + HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t0] - 
    I*Pi*HPL[{w1plus, w1plus}, v] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v] - 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v] - HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v] + I*Pi*HPL[{w1plus, w1plus}, v0] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v0] + 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v0] + HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v0] + (I/2)*Pi*HPL[{w1plus, w3minus}, t] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v] - 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v0])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, t] - HPL[{0}, r]*
     HPL[{w1plus, w3plus}, t] - (I/2)*Pi*HPL[{w1plus, w3plus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v] + HPL[{0}, r]*
     HPL[{w1plus, w3plus}, v] - (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v0])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v] - 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v0])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, t] - HPL[{0}, r]*
     HPL[{w3plus, w1plus}, t] - (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t])/
     2 - (I/2)*Pi*HPL[{w3plus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v] + HPL[{0}, r]*
     HPL[{w3plus, w1plus}, v] - (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v0])/4 - 
    HPL[{w1plus, w1plus, w1minus}, t] + HPL[{w1plus, w1plus, w1minus}, t0] - 
    HPL[{w1plus, w1plus, w1minus}, v] + HPL[{w1plus, w1plus, w1minus}, v0] + 
    HPL[{w1plus, w1plus, w4minus}, t]/2 - HPL[{w1plus, w1plus, w4minus}, t0]/
     2 + HPL[{w1plus, w1plus, w4minus}, v]/2 - 
    HPL[{w1plus, w1plus, w4minus}, v0]/2 + HPL[{w1plus, w1plus, w4plus}, t]/
     2 - HPL[{w1plus, w1plus, w4plus}, t0]/2 + 
    HPL[{w1plus, w1plus, w4plus}, v]/2 - HPL[{w1plus, w1plus, w4plus}, v0]/
     2 + HPL[{w1plus, w1plus, w5minus}, t]/2 - 
    HPL[{w1plus, w1plus, w5minus}, t0]/2 + HPL[{w1plus, w1plus, w5minus}, v]/
     2 - HPL[{w1plus, w1plus, w5minus}, v0]/2 + 
    HPL[{w1plus, w1plus, w5plus}, t]/2 - HPL[{w1plus, w1plus, w5plus}, t0]/
     2 + HPL[{w1plus, w1plus, w5plus}, v]/2 - 
    HPL[{w1plus, w1plus, w5plus}, v0]/2 - HPL[{w1plus, w3minus, w1minus}, t]/
     2 + HPL[{w1plus, w3minus, w1minus}, t0]/2 - 
    HPL[{w1plus, w3minus, w1minus}, v]/2 + 
    HPL[{w1plus, w3minus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3minus, w4minus}, t]/4 - 
    HPL[{w1plus, w3minus, w4minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4minus}, v]/4 - 
    HPL[{w1plus, w3minus, w4minus}, v0]/4 + HPL[{w1plus, w3minus, w4plus}, t]/
     4 - HPL[{w1plus, w3minus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4plus}, v]/4 - HPL[{w1plus, w3minus, w4plus}, v0]/
     4 + HPL[{w1plus, w3minus, w5minus}, t]/4 - 
    HPL[{w1plus, w3minus, w5minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5minus}, v]/4 - 
    HPL[{w1plus, w3minus, w5minus}, v0]/4 + HPL[{w1plus, w3minus, w5plus}, t]/
     4 - HPL[{w1plus, w3minus, w5plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5plus}, v]/4 - HPL[{w1plus, w3minus, w5plus}, v0]/
     4 - HPL[{w1plus, w3plus, w1minus}, t]/2 + 
    HPL[{w1plus, w3plus, w1minus}, t0]/2 - HPL[{w1plus, w3plus, w1minus}, v]/
     2 + HPL[{w1plus, w3plus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3plus, w4minus}, t]/4 - HPL[{w1plus, w3plus, w4minus}, t0]/
     4 + HPL[{w1plus, w3plus, w4minus}, v]/4 - 
    HPL[{w1plus, w3plus, w4minus}, v0]/4 + HPL[{w1plus, w3plus, w4plus}, t]/
     4 - HPL[{w1plus, w3plus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3plus, w4plus}, v]/4 - HPL[{w1plus, w3plus, w4plus}, v0]/
     4 + HPL[{w1plus, w3plus, w5minus}, t]/4 - 
    HPL[{w1plus, w3plus, w5minus}, t0]/4 + HPL[{w1plus, w3plus, w5minus}, v]/
     4 - HPL[{w1plus, w3plus, w5minus}, v0]/4 + 
    HPL[{w1plus, w3plus, w5plus}, t]/4 - HPL[{w1plus, w3plus, w5plus}, t0]/
     4 + HPL[{w1plus, w3plus, w5plus}, v]/4 - 
    HPL[{w1plus, w3plus, w5plus}, v0]/4 - HPL[{w3minus, w1plus, w1minus}, t]/
     2 + HPL[{w3minus, w1plus, w1minus}, t0]/2 - 
    HPL[{w3minus, w1plus, w1minus}, v]/2 + 
    HPL[{w3minus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3minus, w1plus, w4minus}, t]/4 - 
    HPL[{w3minus, w1plus, w4minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4minus}, v]/4 - 
    HPL[{w3minus, w1plus, w4minus}, v0]/4 + HPL[{w3minus, w1plus, w4plus}, t]/
     4 - HPL[{w3minus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4plus}, v]/4 - HPL[{w3minus, w1plus, w4plus}, v0]/
     4 + HPL[{w3minus, w1plus, w5minus}, t]/4 - 
    HPL[{w3minus, w1plus, w5minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5minus}, v]/4 - 
    HPL[{w3minus, w1plus, w5minus}, v0]/4 + HPL[{w3minus, w1plus, w5plus}, t]/
     4 - HPL[{w3minus, w1plus, w5plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5plus}, v]/4 - HPL[{w3minus, w1plus, w5plus}, v0]/
     4 - HPL[{w3minus, w3minus, w1minus}, t]/4 + 
    HPL[{w3minus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3minus, w1minus}, v]/4 + 
    HPL[{w3minus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3minus, w4minus}, t]/8 - 
    HPL[{w3minus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4minus}, v]/8 - 
    HPL[{w3minus, w3minus, w4minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, t]/8 - 
    HPL[{w3minus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, v]/8 - 
    HPL[{w3minus, w3minus, w4plus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, t]/8 - 
    HPL[{w3minus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, v]/8 - 
    HPL[{w3minus, w3minus, w5minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, t]/8 - 
    HPL[{w3minus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, v]/8 - 
    HPL[{w3minus, w3minus, w5plus}, v0]/8 - 
    HPL[{w3minus, w3plus, w1minus}, t]/4 + 
    HPL[{w3minus, w3plus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3plus, w1minus}, v]/4 + 
    HPL[{w3minus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3plus, w4minus}, t]/8 - 
    HPL[{w3minus, w3plus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4minus}, v]/8 - 
    HPL[{w3minus, w3plus, w4minus}, v0]/8 + HPL[{w3minus, w3plus, w4plus}, t]/
     8 - HPL[{w3minus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4plus}, v]/8 - HPL[{w3minus, w3plus, w4plus}, v0]/
     8 + HPL[{w3minus, w3plus, w5minus}, t]/8 - 
    HPL[{w3minus, w3plus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5minus}, v]/8 - 
    HPL[{w3minus, w3plus, w5minus}, v0]/8 + HPL[{w3minus, w3plus, w5plus}, t]/
     8 - HPL[{w3minus, w3plus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5plus}, v]/8 - HPL[{w3minus, w3plus, w5plus}, v0]/
     8 - HPL[{w3plus, w1plus, w1minus}, t]/2 + 
    HPL[{w3plus, w1plus, w1minus}, t0]/2 - HPL[{w3plus, w1plus, w1minus}, v]/
     2 + HPL[{w3plus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3plus, w1plus, w4minus}, t]/4 - HPL[{w3plus, w1plus, w4minus}, t0]/
     4 + HPL[{w3plus, w1plus, w4minus}, v]/4 - 
    HPL[{w3plus, w1plus, w4minus}, v0]/4 + HPL[{w3plus, w1plus, w4plus}, t]/
     4 - HPL[{w3plus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3plus, w1plus, w4plus}, v]/4 - HPL[{w3plus, w1plus, w4plus}, v0]/
     4 + HPL[{w3plus, w1plus, w5minus}, t]/4 - 
    HPL[{w3plus, w1plus, w5minus}, t0]/4 + HPL[{w3plus, w1plus, w5minus}, v]/
     4 - HPL[{w3plus, w1plus, w5minus}, v0]/4 + 
    HPL[{w3plus, w1plus, w5plus}, t]/4 - HPL[{w3plus, w1plus, w5plus}, t0]/
     4 + HPL[{w3plus, w1plus, w5plus}, v]/4 - 
    HPL[{w3plus, w1plus, w5plus}, v0]/4 - HPL[{w3plus, w3minus, w1minus}, t]/
     4 + HPL[{w3plus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3plus, w3minus, w1minus}, v]/4 + 
    HPL[{w3plus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3minus, w4minus}, t]/8 - 
    HPL[{w3plus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4minus}, v]/8 - 
    HPL[{w3plus, w3minus, w4minus}, v0]/8 + HPL[{w3plus, w3minus, w4plus}, t]/
     8 - HPL[{w3plus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4plus}, v]/8 - HPL[{w3plus, w3minus, w4plus}, v0]/
     8 + HPL[{w3plus, w3minus, w5minus}, t]/8 - 
    HPL[{w3plus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5minus}, v]/8 - 
    HPL[{w3plus, w3minus, w5minus}, v0]/8 + HPL[{w3plus, w3minus, w5plus}, t]/
     8 - HPL[{w3plus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5plus}, v]/8 - HPL[{w3plus, w3minus, w5plus}, v0]/
     8 - HPL[{w3plus, w3plus, w1minus}, t]/4 + 
    HPL[{w3plus, w3plus, w1minus}, t0]/4 - HPL[{w3plus, w3plus, w1minus}, v]/
     4 + HPL[{w3plus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3plus, w4minus}, t]/8 - HPL[{w3plus, w3plus, w4minus}, t0]/
     8 + HPL[{w3plus, w3plus, w4minus}, v]/8 - 
    HPL[{w3plus, w3plus, w4minus}, v0]/8 + HPL[{w3plus, w3plus, w4plus}, t]/
     8 - HPL[{w3plus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3plus, w4plus}, v]/8 - HPL[{w3plus, w3plus, w4plus}, v0]/
     8 + HPL[{w3plus, w3plus, w5minus}, t]/8 - 
    HPL[{w3plus, w3plus, w5minus}, t0]/8 + HPL[{w3plus, w3plus, w5minus}, v]/
     8 - HPL[{w3plus, w3plus, w5minus}, v0]/8 + 
    HPL[{w3plus, w3plus, w5plus}, t]/8 - HPL[{w3plus, w3plus, w5plus}, t0]/
     8 + HPL[{w3plus, w3plus, w5plus}, v]/8 - 
    HPL[{w3plus, w3plus, w5plus}, v0]/8 - (Pi^2*Log[2])/6 - 
    HPL[{w1minus}, r]*HPL[{w1minus}, s1]*Log[2] + 
    HPL[{w1minus}, r]*HPL[{w1plus}, t]*Log[2] - HPL[{w1minus}, r]*
     HPL[{w1plus}, t0]*Log[2] + HPL[{w1minus}, r]*HPL[{w1plus}, v]*Log[2] - 
    HPL[{w1minus}, r]*HPL[{w1plus}, v0]*Log[2] + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v0]*Log[2])/2 - 
    HPL[{w1minus, w1minus}, r]*Log[2] - 2*HPL[{w1plus, w1plus}, t]*Log[2] + 
    2*HPL[{w1plus, w1plus}, t0]*Log[2] - 2*HPL[{w1plus, w1plus}, v]*Log[2] + 
    2*HPL[{w1plus, w1plus}, v0]*Log[2] - HPL[{w3minus, w1plus}, t]*Log[2] + 
    HPL[{w3minus, w1plus}, t0]*Log[2] - HPL[{w3minus, w1plus}, v]*Log[2] + 
    HPL[{w3minus, w1plus}, v0]*Log[2] - HPL[{w3plus, w1plus}, t]*Log[2] + 
    HPL[{w3plus, w1plus}, t0]*Log[2] - HPL[{w3plus, w1plus}, v]*Log[2] + 
    HPL[{w3plus, w1plus}, v0]*Log[2] - 2*HPL[{w1minus}, r]*Log[2]^2 - 
    HPL[{w1minus}, s1]*Log[2]^2 + HPL[{w1plus}, t]*Log[2]^2 - 
    HPL[{w1plus}, t0]*Log[2]^2 + HPL[{w1plus}, v]*Log[2]^2 - 
    HPL[{w1plus}, v0]*Log[2]^2 + (HPL[{w3minus}, t]*Log[2]^2)/2 - 
    (HPL[{w3minus}, t0]*Log[2]^2)/2 + (HPL[{w3minus}, v]*Log[2]^2)/2 - 
    (HPL[{w3minus}, v0]*Log[2]^2)/2 + (HPL[{w3plus}, t]*Log[2]^2)/2 - 
    (HPL[{w3plus}, t0]*Log[2]^2)/2 + (HPL[{w3plus}, v]*Log[2]^2)/2 - 
    (HPL[{w3plus}, v0]*Log[2]^2)/2 - 2*Log[2]^3 - 
    (HPL[{w1minus}, s1]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, t]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, t0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, v]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, v0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w3minus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3minus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, v0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, v0]*PolyLog[2, 1 - zc])/4 - Log[2]*PolyLog[2, 1 - zc]))/
  (81*(-1 + ubar)^3) - (8*PolyLog[3, (1 - r^2)/(1 - s^2)])/81 + 
 (16*PolyLog[3, (-1 + r^2)/(-1 + s^2)])/81 + 
 (8*PolyLog[3, (-r^2 + s^2)/(-1 + s^2)])/81 - 
 (16*PolyLog[3, 1 - (1 - r^2)/(1 - s^2)])/81 + (8*PolyLog[3, 1 - ubar])/81 - 
 (8*PolyLog[3, ubar])/81 + (8*(239 - 63*r^2 - 63*s^2 + 63*r^2*s^2)*Zeta[3])/
  243 - ((1157 - 252*r^2 + 546*s^2 + 252*r^2*s^2 - 63*s^4)*Zeta[3])/81 - 
 ((-5670 + 7875*r^2 - 6662*r^4 + 9135*s^2 - 2426*r^2*s^2 + 2520*r^4*s^2 - 
    7922*s^4 + 2835*r^2*s^4 + 315*s^6)*Zeta[3])/(243*(r - s)^2*(r + s)^2) + 
 (112*zc^2*Zeta[3])/(27*(-1 + ubar)^2) + (224*zc^3*Zeta[3])/
  (81*(-1 + ubar)^3) - (70*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-9 + 8*r^2 + s^2)*HPL[{w1minus}, r]*Zeta[3])/(27*(r - s)^3*(r + s)^3) + 
 (70*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-9 + 8*r^2 + s^2)*
   HPL[{w1minus}, s]*Zeta[3])/(27*(r - s)^3*(r + s)^3)


==> anc/ancillary/HSK/Ttilde2Q2u.out <==
-55504/2187 - (2528*L)/243 - (236*L^2)/243 - ((2788*I)/243)*Pi - 
 ((524*I)/243)*L*Pi + (880*Pi^2)/729 + (4*L*Pi^2)/243 + ((80*I)/243)*Pi^3 + 
 (4*Pi^2)/(729*(-1 + ubar)^3) + (((8*I)/27)*Pi)/(-1 + ubar)^2 - 
 (4*Pi^2)/(243*(-1 + ubar)^2) + 32/(243*(-1 + ubar)) - 
 (((16*I)/81)*Pi)/(-1 + ubar) + (8*Pi^2)/(243*(-1 + ubar)) + 
 2266/(729*ubar) + (440*L)/(243*ubar) + (((416*I)/243)*Pi)/ubar + 
 (2*Pi^2)/(27*ubar) + (128*zc)/(243*ubar) + (64*L*zc)/(81*ubar) + 
 (((64*I)/81)*Pi*zc)/ubar + (32*s*HPL[{w1plus}, -s^(-1)])/243 + 
 (16*L*s*HPL[{w1plus}, -s^(-1)])/81 + ((16*I)/81)*Pi*s*
  HPL[{w1plus}, -s^(-1)] + (64*s*zc*HPL[{w1plus}, -s^(-1)])/(243*ubar) + 
 (32*L*s*zc*HPL[{w1plus}, -s^(-1)])/(81*ubar) + 
 (((32*I)/81)*Pi*s*zc*HPL[{w1plus}, -s^(-1)])/ubar + 
 (4*s1*HPL[{w1plus}, -s1^(-1)])/81 + (40*L*s1*HPL[{w1plus}, -s1^(-1)])/243 + 
 ((16*I)/81)*Pi*s1*HPL[{w1plus}, -s1^(-1)] - (8*s1*HPL[{w1plus}, -s1^(-1)])/
  (243*(-1 + ubar)^2) + (20*s1*HPL[{w1plus}, -s1^(-1)])/(243*(-1 + ubar)) + 
 (32*s1*HPL[{w1plus}, -s1^(-1)])/(243*ubar) + 
 (80*L*s1*HPL[{w1plus}, -s1^(-1)])/(243*ubar) + 
 (((32*I)/81)*Pi*s1*HPL[{w1plus}, -s1^(-1)])/ubar - 
 (8*s1*HPL[{0, w1plus}, -s1^(-1)])/243 - (16*s1*HPL[{0, w1plus}, -s1^(-1)])/
  (243*ubar) - (4*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/243 - 
 (8*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(243*ubar) - 
 (4*HPL[{w1plus, w1plus}, -s1^(-1)])/81 + (8*HPL[{w1plus, w1plus}, -s1^(-1)])/
  (81*(-1 + ubar)^3) - (8*HPL[{w1plus, w1plus}, -s1^(-1)])/
  (27*(-1 + ubar)^2) + (16*HPL[{w1plus, w1plus}, -s1^(-1)])/
  (27*(-1 + ubar)) - (16*HPL[{w1plus, w1plus}, -s1^(-1)])/(27*ubar) + 
 (8*Log[1 - ubar])/81 + (4*L*Log[1 - ubar])/27 + 
 ((20*I)/243)*Pi*Log[1 - ubar] - ((8*I)/81)*L*Pi*Log[1 - ubar] + 
 (28*Pi^2*Log[1 - ubar])/243 - (8*Log[1 - ubar])/(243*ubar) - 
 (4*L*Log[1 - ubar])/(81*ubar) - (((4*I)/81)*Pi*Log[1 - ubar])/ubar - 
 (8*Log[1 - ubar]^2)/243 - (4*L*Log[1 - ubar]^2)/81 - 
 ((4*I)/81)*Pi*Log[1 - ubar]^2 + (2788*Log[ubar])/243 + 
 (524*L*Log[ubar])/243 + ((200*I)/81)*Pi*Log[ubar] + 
 ((8*I)/81)*L*Pi*Log[ubar] - (128*Pi^2*Log[ubar])/243 - 
 (((8*I)/27)*Pi*Log[ubar])/(-1 + ubar)^3 - (8*Log[ubar])/(27*(-1 + ubar)^2) + 
 (((4*I)/81)*Pi*Log[ubar])/(-1 + ubar)^2 + 
 (664*Log[ubar])/(243*(-1 + ubar)) + (40*L*Log[ubar])/(81*(-1 + ubar)) + 
 (((32*I)/81)*Pi*Log[ubar])/(-1 + ubar) - (64*Log[ubar])/(81*ubar) - 
 (64*zc*Log[ubar])/(81*ubar) - (16*s*HPL[{w1plus}, -s^(-1)]*Log[ubar])/81 - 
 (32*s*zc*HPL[{w1plus}, -s^(-1)]*Log[ubar])/(81*ubar) - 
 (16*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/81 - 
 (32*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/(81*ubar) + 
 (196*Log[1 - ubar]*Log[ubar])/81 + (56*L*Log[1 - ubar]*Log[ubar])/81 + 
 ((56*I)/81)*Pi*Log[1 - ubar]*Log[ubar] + (4*Log[1 - ubar]*Log[ubar])/
  (81*ubar) + (4*Log[1 - ubar]^2*Log[ubar])/81 - (604*Log[ubar]^2)/243 - 
 (28*L*Log[ubar]^2)/81 - ((32*I)/81)*Pi*Log[ubar]^2 + 
 (4*Log[ubar]^2)/(27*(-1 + ubar)^3) - (2*Log[ubar]^2)/(81*(-1 + ubar)^2) - 
 (20*Log[ubar]^2)/(81*(-1 + ubar)) + (4*Log[1 - ubar]*Log[ubar]^2)/27 + 
 (16*Log[ubar]^3)/243 - (32*Log[zc])/243 - (16*L*Log[zc])/81 - 
 ((16*I)/81)*Pi*Log[zc] + (16*Log[ubar]*Log[zc])/81 + 
 (608*PolyLog[2, ubar])/243 + (16*L*PolyLog[2, ubar])/27 + 
 ((40*I)/81)*Pi*PolyLog[2, ubar] + (8*Log[ubar]*PolyLog[2, ubar])/27 + 
 (64*PolyLog[3, 1 - ubar])/81 - (8*PolyLog[3, ubar])/81 - (352*Zeta[3])/81


==> anc/ancillary/HSK/Ttilde2Q3.out <==
-493934/2187 - (51560*L)/729 + (992*L^2)/243 + (1408*L^3)/243 - 
 ((48490*I)/729)*Pi - (34*Pi)/(9*Sqrt[3]) - ((2704*I)/243)*L*Pi - 
 (14*L*Pi)/(9*Sqrt[3]) + ((112*I)/27)*L^2*Pi - (8249*Pi^2)/4374 - 
 (1016*L*Pi^2)/729 + (64*L^2*Pi^2)/81 + ((158*I)/243)*Pi^3 + 
 (496*Pi^3)/(3645*Sqrt[3]) + ((32*I)/27)*L*Pi^3 - (944*Pi^4)/1215 + 
 ((112*I)/243)*Pi*s + ((32*I)/81)*L*Pi*s - (16*Pi^2*s)/81 - 
 (16*L^2*(12 - 213*r^2 + 89*r^4 + 189*s^2 + 35*r^2*s^2 - 112*s^4))/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (128*L^3*(9 - 29*r^2 + 11*r^4 + 11*s^2 + 7*r^2*s^2 - 9*s^4))/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (16*L*(-432 + 1774*r^2 - 1051*r^4 - 910*s^2 + 310*r^2*s^2 + 18*r^4*s^2 + 
    309*s^4 - 18*r^2*s^4))/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 ((1351*I)/1458)*Pi*s1 + ((184*I)/243)*L*Pi*s1 + ((88*I)/81)*L^2*Pi*s1 + 
 (1436*Pi^2*s1)/243 - (40*L*Pi^2*s1)/27 - ((34*I)/243)*Pi^3*s1 - 
 (16*Pi^2*s*s1)/81 + (34*Pi*s1^2)/(9*Sqrt[3]) + (14*L*Pi*s1^2)/(9*Sqrt[3]) - 
 (((32*I)/81)*L^2*Pi*(-11 + 11*r^2 - 6*s1 + 2*r^2*s1 + 4*s^2*s1))/
  ((-1 + r)*(1 + r)) - (16*L*Pi^2*(177 - 200*r^2 - 31*r^4 - 154*s^2 + 
    262*r^2*s^2 - 54*s^4 - 108*r^2*s1 + 36*r^4*s1 + 108*s^2*s1 + 
    36*r^2*s^2*s1 - 72*s^4*s1))/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (8*Pi^3*(-192*Sqrt[3] + (495*I)*r^2 + 160*Sqrt[3]*r^2 - (495*I)*r^4 + 
    32*Sqrt[3]*r^4 - (495*I)*s^2 + 224*Sqrt[3]*s^2 + (495*I)*r^2*s^2 - 
    224*Sqrt[3]*r^2*s^2 - (3780*I)*r^2*s1 + (1260*I)*r^4*s1 + 
    (3780*I)*s^2*s1 + (1260*I)*r^2*s^2*s1 - (2520*I)*s^4*s1))/
  (10935*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (16*L*Pi*(18*Sqrt[3] + (102*I)*r^2 - 60*Sqrt[3]*r^2 - (68*I)*r^4 - 
    22*Sqrt[3]*r^4 - (34*I)*r^6 + (27*I)*r^2*s - (18*I)*r^4*s - (9*I)*r^6*s - 
    (102*I)*s^2 + 6*Sqrt[3]*s^2 - (68*I)*r^2*s^2 + 164*Sqrt[3]*r^2*s^2 + 
    (170*I)*r^4*s^2 + 22*Sqrt[3]*r^4*s^2 - (27*I)*s^3 - (27*I)*r^2*s^3 + 
    (51*I)*r^4*s^3 + (3*I)*r^6*s^3 + (136*I)*s^4 - 88*Sqrt[3]*s^4 - 
    (136*I)*r^2*s^4 - 104*Sqrt[3]*r^2*s^4 + (45*I)*s^5 - (30*I)*r^2*s^5 - 
    (15*I)*r^4*s^5 + 64*Sqrt[3]*s^6 - (12*I)*s^7 + (12*I)*r^2*s^7 + 
    (54*I)*s1 - (882*I)*r^2*s1 + (30*I)*r^4*s1 + (14*I)*r^6*s1 + 
    (720*I)*s^2*s1 + (1704*I)*r^2*s^2*s1 - (72*I)*r^4*s^2*s1 - 
    (1572*I)*s^4*s1 - (780*I)*r^2*s^4*s1 + (784*I)*s^6*s1))/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) - 
 (8*Pi^2*(10071 - 8220*r^2 + 16691*r^4 + 6850*r^6 + 2430*r^2*s - 1620*r^4*s - 
    810*r^6*s - 21993*s^2 - 16942*r^2*s^2 - 37241*r^4*s^2 - 2430*s^3 - 
    2430*r^2*s^3 + 4590*r^4*s^3 + 270*r^6*s^3 + 30464*s^4 + 45712*r^2*s^4 + 
    4050*s^5 - 2700*r^2*s^5 - 1350*r^4*s^5 - 25392*s^6 - 1080*s^7 + 
    1080*r^2*s^7 + 4860*s1 - 102060*r^2*s1 - 10800*r^4*s1 + 3600*r^6*s1 + 
    87480*s^2*s1 + 225720*r^2*s^2*s1 - 200340*s^4*s1 - 112860*r^2*s^4*s1 + 
    104400*s^6*s1))/(10935*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - (128*Pi^2)/(243*(-1 + u)^3) - 256/(81*(-1 + u)^2) + 
 (172*Pi^4)/(405*(-1 + u)^2) - (184*Pi^2*Sqrt[1 - u]*Sqrt[5 - u])/
  (243*(-1 + u)^2) - 2608/(81*(-1 + u)) - (256*L)/(27*(-1 + u)) - 
 (64*L^2)/(27*(-1 + u)) - (128*L^3)/(27*(-1 + u)) - 
 (((880*I)/81)*Pi)/(-1 + u) - (46*Pi^2)/(27*(-1 + u)) - 
 (112*L*Pi^2)/(81*(-1 + u)) - (((22*I)/81)*Pi^3)/(-1 + u) + 
 (26*Pi^4)/(405*(-1 + u)) + (76*Pi^2*Sqrt[1 - u]*Sqrt[5 - u])/
  (243*(-1 + u)) - (3506*Pi^4)/(1215*u^3) + 256/(81*u^2) - 
 (104*Pi^2)/(3*u^2) + (3886*Pi^4)/(1215*u^2) - 1528/(81*u) - (256*L)/(27*u) - 
 (64*L^2)/(27*u) - (128*L^3)/(27*u) + (((128*I)/81)*Pi)/u + 
 (2716*Pi^2)/(81*u) - (32*L*Pi^2)/(9*u) - (992*Pi^4)/(1215*u) + 
 (2*Pi^2*u)/81 + ((16*I)/81)*Pi^3*u + ((2*I)/27)*Pi^3*u^2 - 
 (32*Pi^2*Sqrt[4 + u])/(243*u^(3/2)) + (40*Pi^2*Sqrt[4 + u])/(243*Sqrt[u]) - 
 (8908*Pi^2)/(3645*(-1 + ubar)^3) + (208*Pi^3)/(3645*Sqrt[3]*(-1 + ubar)^3) + 
 (184*Pi^4)/(729*(-1 + ubar)^3) - (((64*I)/27)*Pi)/(-1 + ubar)^2 + 
 (73*Pi)/(162*Sqrt[3]*(-1 + ubar)^2) + (24152*Pi^2)/(3645*(-1 + ubar)^2) + 
 (64*Pi^3)/(243*Sqrt[3]*(-1 + ubar)^2) + (1472*Pi^4)/(6561*(-1 + ubar)^2) - 
 (((196*I)/27)*Pi*s1)/(-1 + ubar)^2 + (16*Pi^2*s1)/(-1 + ubar)^2 + 
 (Pi*s1^2)/(6*Sqrt[3]*(-1 + ubar)^2) - 1126/(243*(-1 + ubar)) + 
 (((116*I)/81)*Pi)/(-1 + ubar) - (15289*Pi)/(3888*Sqrt[3]*(-1 + ubar)) + 
 (65*Sqrt[3]*Pi)/(16*(-1 + ubar)) - (155*L*Pi)/(54*Sqrt[3]*(-1 + ubar)) + 
 (3*Sqrt[3]*L*Pi)/(2*(-1 + ubar)) + (392*Pi^2)/(243*(-1 + ubar)) + 
 (1168*L*Pi^2)/(243*(-1 + ubar)) - (64*Pi^3)/(81*Sqrt[3]*(-1 + ubar)) - 
 (((4736*I)/243)*Pi*s1)/(-1 + ubar) - (((88*I)/27)*L*Pi*s1)/(-1 + ubar) + 
 (236*Pi^2*s1)/(27*(-1 + ubar)) + (68*Pi*s1^2)/(9*Sqrt[3]*(-1 + ubar)) + 
 (4*L*Pi*s1^2)/(3*Sqrt[3]*(-1 + ubar)) + (292*Pi^2)/(81*ubar^3) + 
 448/(81*ubar^2) + (8*Pi)/(9*Sqrt[3]*ubar^2) + (25*Pi^2)/(27*ubar^2) + 
 (((388*I)/81)*Pi*s1)/ubar^2 - 33406/(729*ubar) - (1504*L)/(243*ubar) + 
 (1600*L^2)/(81*ubar) + (((40*I)/243)*Pi)/ubar - 
 (5264*Pi)/(243*Sqrt[3]*ubar) - (((112*I)/81)*L*Pi)/ubar - 
 (440*L*Pi)/(81*Sqrt[3]*ubar) + (2024*Pi^2)/(3645*ubar) - 
 (16*L*Pi^2)/(3*ubar) + (1216*Pi^3)/(1215*Sqrt[3]*ubar) + 
 (((112*I)/81)*Pi*s)/ubar + (((11129*I)/729)*Pi*s1)/ubar + 
 (((2120*I)/243)*L*Pi*s1)/ubar + (((176*I)/81)*L^2*Pi*s1)/ubar + 
 (748*Pi^2*s1)/(243*ubar) - (80*L*Pi^2*s1)/(27*ubar) - 
 (((68*I)/243)*Pi^3*s1)/ubar - (32*Pi^2*s*s1)/(81*ubar) + 
 (2*Pi*s1^2)/(9*Sqrt[3]*ubar) + (4*Pi^2)/(27*zc) + 
 (4*Pi^2)/(81*(-1 + u)*zc) - (4*Pi^2*u)/(27*zc) + 
 (4*Pi^2*Sqrt[(-1 + u)*(-1 + u - 4*zc)])/(81*zc) - (8*Pi^2)/(27*Sqrt[zc]) + 
 (16*Pi^2*u)/(27*Sqrt[zc]) - (8*Pi^2*Sqrt[zc])/9 - 
 (16*Pi^2*Sqrt[zc])/(81*(-1 + u)) - (16*Pi^2*Sqrt[zc])/(81*u) - 
 (256*zc)/(81*(-1 + u)^2) - (64*Pi^2*zc)/(243*(-1 + u)^2) - 
 (1840*zc)/(81*(-1 + u)) - (((880*I)/81)*Pi*zc)/(-1 + u) + 
 (32*Pi^2*zc)/(243*(-1 + u)) + (256*zc)/(81*u^2) - (80*Pi^2*zc)/(243*u^2) - 
 (760*zc)/(81*u) + (((128*I)/81)*Pi*zc)/u - (112*Pi^2*zc)/(243*u) + 
 (448*zc)/(81*ubar^2) + (((224*I)/81)*Pi*s*zc)/ubar^2 + 
 (((128*I)/81)*Pi*s1*zc)/ubar^2 - (64*Pi^2*s*s1*zc)/(81*ubar^2) + 
 (1280*zc)/(243*ubar) + (256*L*zc)/(81*ubar) + (((64*I)/81)*Pi*zc)/ubar + 
 (((320*I)/243)*Pi*s*zc)/ubar + (((64*I)/81)*L*Pi*s*zc)/ubar - 
 (32*Pi^2*s*zc)/(81*ubar) + (((64*I)/81)*Pi*s1*zc)/ubar - 
 (32*Pi^2*s*s1*zc)/(81*ubar) - (8*Pi^2*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc)/
  (27*(-1 + u)^2) + (64*Pi^2*zc^(3/2))/(81*(-1 + u)^2) - 
 (16*Pi^2*zc^(3/2))/(81*(-1 + u)) + (224*Pi^2*zc^(3/2))/(81*u^2) - 
 (16*Pi^2*zc^(3/2))/(81*u) - (16*Pi^2*zc^2)/(27*u^2) + (8*Pi^2*zc^2)/(27*u) + 
 (76*Pi^2*Sqrt[1 - u]*Sqrt[1 - u + 4*zc])/(243*(-1 + u)) - 
 (4*Pi^2*Sqrt[1 - u]*Sqrt[1 - u + 4*zc])/(81*zc) - 
 (112*Pi^2*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc])/(243*(-1 + u)^2) + 
 (40*Pi^2*Sqrt[u + 4*zc])/(243*Sqrt[u]) + (4*Pi^2*Sqrt[u]*Sqrt[u + 4*zc])/
  (81*zc) - (32*Pi^2*zc*Sqrt[u + 4*zc])/(243*u^(3/2)) - 
 (4*Pi^2*Sqrt[u^3*(u + 4*zc)])/(81*u*zc) + 
 (76*Pi^2*Sqrt[u^2 + 4*zc - 4*u*zc])/(81*(-1 + u)) - 
 (64*Pi^2*Sqrt[u^2 + 4*zc - 4*u*zc])/(81*(-1 + u)*u) - 
 (64*Pi^2*zc*Sqrt[u^2 + 4*zc - 4*u*zc])/(81*(-1 + u)*u^3) + 
 (248*Pi^2*zc*Sqrt[u^2 + 4*zc - 4*u*zc])/(81*(-1 + u)*u^2) - 
 (184*Pi^2*zc*Sqrt[u^2 + 4*zc - 4*u*zc])/(81*(-1 + u)*u) + 
 (40*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)) + 
 (8*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(27*(-1 + u)*u) - 
 (4*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(27*zc) - 
 (8*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(27*(-1 + u)*zc) + 
 (4*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(27*u*zc) + 
 (4*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(27*(-1 + u)*u*zc) + 
 (4*Pi^2*u*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(27*(-1 + u)*zc) + 
 (64*Pi^2*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)^3*u) + 
 (32*Pi^2*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)^2*u) - 
 (32*Pi^2*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)*u) - 
 ((32*I)/81)*Pi*s*HPL[{0}, s] - ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, s] - 
 (((64*I)/81)*Pi*s*zc*HPL[{0}, s])/ubar + ((2872*I)/243)*Pi*s1*HPL[{0}, s1] - 
 ((80*I)/27)*L*Pi*s1*HPL[{0}, s1] + (8*Pi^2*s1*HPL[{0}, s1])/3 - 
 (((128*I)/81)*L*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1])/((-1 + r)*(1 + r)) + 
 (512*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1])/(81*(-1 + r)*(1 + r)) - 
 (((64*I)/243)*Pi*(27 - 567*r^2 - 60*r^4 + 20*r^6 + 486*s^2 + 1254*r^2*s^2 - 
    1113*s^4 - 627*r^2*s^4 + 580*s^6)*s1*HPL[{0}, s1])/
  ((-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) + 
 ((32*I)*Pi*s1*HPL[{0}, s1])/(-1 + ubar)^2 + 
 (((472*I)/27)*Pi*s1*HPL[{0}, s1])/(-1 + ubar) + 
 (((1496*I)/243)*Pi*s1*HPL[{0}, s1])/ubar - 
 (((160*I)/27)*L*Pi*s1*HPL[{0}, s1])/ubar + (16*Pi^2*s1*HPL[{0}, s1])/
  (3*ubar) + (4*Pi^2*s1*HPL[{w1minus}, -3])/9 + 
 (8*Pi^2*s1*HPL[{w1minus}, -3])/(9*ubar) - 
 ((16*I)/81)*Pi*s*HPL[{w1minus}, s] - ((16*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1minus}, s] - (((32*I)/81)*Pi*s*zc*HPL[{w1minus}, s])/ubar - 
 (217*HPL[{w1minus}, s1])/729 - (106*L*HPL[{w1minus}, s1])/243 - 
 (32*L^2*HPL[{w1minus}, s1])/81 - ((37*I)/243)*Pi*HPL[{w1minus}, s1] - 
 ((16*I)/81)*L*Pi*HPL[{w1minus}, s1] + (1166*Pi^2*HPL[{w1minus}, s1])/729 + 
 (2432*(-1 + s)*(1 + s)*HPL[{w1minus}, s1])/(243*(-1 + r)*(1 + r)) + 
 (256*L*(-1 + s)*(1 + s)*HPL[{w1minus}, s1])/(81*(-1 + r)*(1 + r)) + 
 ((1732*I)/243)*Pi*s1*HPL[{w1minus}, s1] - ((152*I)/81)*L*Pi*s1*
  HPL[{w1minus}, s1] + (4*Pi^2*s1*HPL[{w1minus}, s1])/27 - 
 (((64*I)/81)*L*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1])/
  ((-1 + r)*(1 + r)) + (256*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1])/
  (81*(-1 + r)*(1 + r)) - 
 (((32*I)/243)*Pi*(27 - 567*r^2 - 60*r^4 + 20*r^6 + 486*s^2 + 1254*r^2*s^2 - 
    1113*s^4 - 627*r^2*s^4 + 580*s^6)*s1*HPL[{w1minus}, s1])/
  ((-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) + 
 (((8*I)/3)*Pi*HPL[{w1minus}, s1])/(-1 + ubar)^3 - 
 (350*Pi^2*HPL[{w1minus}, s1])/(81*(-1 + ubar)^3) + 
 (((64*I)/9)*Pi*s1*HPL[{w1minus}, s1])/(-1 + ubar)^3 - 
 (16*Pi^2*s1*HPL[{w1minus}, s1])/(-1 + ubar)^3 + 
 (8*HPL[{w1minus}, s1])/(3*(-1 + ubar)^2) - 
 (((8*I)/27)*Pi*HPL[{w1minus}, s1])/(-1 + ubar)^2 + 
 (238*Pi^2*HPL[{w1minus}, s1])/(27*(-1 + ubar)^2) + 
 (((7436*I)/243)*Pi*s1*HPL[{w1minus}, s1])/(-1 + ubar)^2 - 
 (320*Pi^2*s1*HPL[{w1minus}, s1])/(27*(-1 + ubar)^2) - 
 (392*HPL[{w1minus}, s1])/(243*(-1 + ubar)) + 
 (56*L*HPL[{w1minus}, s1])/(81*(-1 + ubar)) + 
 (((52*I)/81)*Pi*HPL[{w1minus}, s1])/(-1 + ubar) + 
 (206*Pi^2*HPL[{w1minus}, s1])/(81*(-1 + ubar)) + 
 (((2572*I)/243)*Pi*s1*HPL[{w1minus}, s1])/(-1 + ubar) - 
 (224*Pi^2*s1*HPL[{w1minus}, s1])/(27*(-1 + ubar)) - 
 (638*HPL[{w1minus}, s1])/(243*ubar) - (272*L*HPL[{w1minus}, s1])/(81*ubar) - 
 (((104*I)/81)*Pi*HPL[{w1minus}, s1])/ubar + (806*Pi^2*HPL[{w1minus}, s1])/
  (243*ubar) + (((1396*I)/243)*Pi*s1*HPL[{w1minus}, s1])/ubar - 
 (((304*I)/81)*L*Pi*s1*HPL[{w1minus}, s1])/ubar + 
 (104*Pi^2*s1*HPL[{w1minus}, s1])/(27*ubar) + (76*HPL[{w1minus}, su1])/729 + 
 (16*L*HPL[{w1minus}, su1])/243 + (32*Pi^2*HPL[{w1minus}, su1])/
  (729*(-1 + ubar)^3) - (32*HPL[{w1minus}, su1])/(81*(-1 + ubar)^2) + 
 (16*Pi^2*HPL[{w1minus}, su1])/(243*(-1 + ubar)^2) + 
 (376*HPL[{w1minus}, su1])/(243*(-1 + ubar)) - 
 (4*Pi^2*s1*HPL[{w1plus}, -3])/9 - (8*Pi^2*s1*HPL[{w1plus}, -3])/(9*ubar) + 
 (112*s*HPL[{w1plus}, -s^(-1)])/243 + (32*L*s*HPL[{w1plus}, -s^(-1)])/81 + 
 ((16*I)/81)*Pi*s*HPL[{w1plus}, -s^(-1)] + (320*s*zc*HPL[{w1plus}, -s^(-1)])/
  (243*ubar) + (64*L*s*zc*HPL[{w1plus}, -s^(-1)])/(81*ubar) + 
 (((32*I)/81)*Pi*s*zc*HPL[{w1plus}, -s^(-1)])/ubar - 
 (112*s*HPL[{w1plus}, s])/243 - (32*L*s*HPL[{w1plus}, s])/81 - 
 (16*L*s*(-3 + s^2)*HPL[{w1plus}, s])/81 + 
 (8*s*(-45 + 11*s^2)*HPL[{w1plus}, s])/243 - 
 ((16*I)/81)*Pi*s*s1*HPL[{w1plus}, s] - (112*s*HPL[{w1plus}, s])/(81*ubar) - 
 (((32*I)/81)*Pi*s*s1*HPL[{w1plus}, s])/ubar - 
 (224*s*zc*HPL[{w1plus}, s])/(81*ubar^2) - 
 (((64*I)/81)*Pi*s*s1*zc*HPL[{w1plus}, s])/ubar^2 - 
 (320*s*zc*HPL[{w1plus}, s])/(243*ubar) - (64*L*s*zc*HPL[{w1plus}, s])/
  (81*ubar) - (((32*I)/81)*Pi*s*s1*zc*HPL[{w1plus}, s])/ubar - 
 (76*HPL[{w1plus}, -s1^(-1)])/(729*s1) - (16*L*HPL[{w1plus}, -s1^(-1)])/
  (243*s1) - (1625*s1*HPL[{w1plus}, -s1^(-1)])/162 - 
 (104*L*s1*HPL[{w1plus}, -s1^(-1)])/27 - (8*L^2*s1*HPL[{w1plus}, -s1^(-1)])/
  27 + ((140*I)/243)*Pi*s1*HPL[{w1plus}, -s1^(-1)] - 
 ((16*I)/81)*L*Pi*s1*HPL[{w1plus}, -s1^(-1)] + 
 (10*Pi^2*s1*HPL[{w1plus}, -s1^(-1)])/243 + (160*s1*HPL[{w1plus}, -s1^(-1)])/
  (27*(-4 + ubar)) + (128*L*s1*HPL[{w1plus}, -s1^(-1)])/(9*(-4 + ubar)) + 
 (8*HPL[{w1plus}, -s1^(-1)])/(81*s1*(-1 + ubar)^2) - 
 (92*HPL[{w1plus}, -s1^(-1)])/(243*s1*(-1 + ubar)) + 
 (4*s1*HPL[{w1plus}, -s1^(-1)])/(-1 + ubar) + 
 (8*L*s1*HPL[{w1plus}, -s1^(-1)])/(9*(-1 + ubar)) + 
 (992*HPL[{w1plus}, -s1^(-1)])/(729*s1*ubar^2) + 
 (128*L*HPL[{w1plus}, -s1^(-1)])/(243*s1*ubar^2) - 
 (4*s1*HPL[{w1plus}, -s1^(-1)])/(9*ubar^2) + (392*HPL[{w1plus}, -s1^(-1)])/
  (729*s1*ubar) + (32*L*HPL[{w1plus}, -s1^(-1)])/(243*s1*ubar) - 
 (15799*s1*HPL[{w1plus}, -s1^(-1)])/(243*ubar) - 
 (2168*L*s1*HPL[{w1plus}, -s1^(-1)])/(81*ubar) - 
 (16*L^2*s1*HPL[{w1plus}, -s1^(-1)])/(27*ubar) + 
 (((160*I)/243)*Pi*s1*HPL[{w1plus}, -s1^(-1)])/ubar - 
 (((32*I)/81)*L*Pi*s1*HPL[{w1plus}, -s1^(-1)])/ubar + 
 (20*Pi^2*s1*HPL[{w1plus}, -s1^(-1)])/(243*ubar) - 
 ((587*I)/81)*Pi*HPL[{w1plus}, s1] + ((32*I)/81)*L*Pi*HPL[{w1plus}, s1] - 
 (64*Pi^2*HPL[{w1plus}, s1])/27 + 
 (((64*I)/243)*Pi*(-27 - 37*r^2 + 4*r^4 + 91*s^2 + 29*r^2*s^2 - 60*s^4)*
   HPL[{w1plus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((128*I)/81)*L*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (1351*s1*HPL[{w1plus}, s1])/1458 - (184*L*s1*HPL[{w1plus}, s1])/243 - 
 (88*L^2*s1*HPL[{w1plus}, s1])/81 + (28*Pi^2*s1*HPL[{w1plus}, s1])/243 - 
 ((16*I)/81)*Pi*s*s1*HPL[{w1plus}, s1] + 
 (64*L^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus}, s1])/(81*(-1 + r)*(1 + r)) - 
 (32*L*(27 - 441*r^2 + 15*r^4 + 7*r^6 + 360*s^2 + 852*r^2*s^2 - 36*r^4*s^2 - 
    786*s^4 - 390*r^2*s^4 + 392*s^6)*s1*HPL[{w1plus}, s1])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) - 
 (16*(315 - 1908*r^2 - 494*r^4 + 19*r^6 + 963*s^2 + 4804*r^2*s^2 + 
    437*r^4*s^2 - 3365*s^4 - 2839*r^2*s^4 + 2068*s^6)*s1*HPL[{w1plus}, s1])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) - 
 (16*Pi^2*(-216 - 72*r^2 + 72*r^4 + 504*s^2 - 72*r^2*s^2 - 216*s^4 - 
    93*r^2*s1 + 31*r^4*s1 + 93*s^2*s1 + 31*r^2*s^2*s1 - 62*s^4*s1)*
   HPL[{w1plus}, s1])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((8*I)/9)*Pi*HPL[{w1plus}, s1])/(-1 + ubar)^3 + 
 (22*Pi^2*s1*HPL[{w1plus}, s1])/(3*(-1 + ubar)^3) + 
 (((232*I)/81)*Pi*HPL[{w1plus}, s1])/(-1 + ubar)^2 - 
 (32*Pi^2*HPL[{w1plus}, s1])/(3*(-1 + ubar)^2) + 
 (196*s1*HPL[{w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (440*Pi^2*s1*HPL[{w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (((694*I)/81)*Pi*HPL[{w1plus}, s1])/(-1 + ubar) + 
 (((32*I)/3)*L*Pi*HPL[{w1plus}, s1])/(-1 + ubar) - 
 (544*Pi^2*HPL[{w1plus}, s1])/(27*(-1 + ubar)) + 
 (4736*s1*HPL[{w1plus}, s1])/(243*(-1 + ubar)) + 
 (88*L*s1*HPL[{w1plus}, s1])/(27*(-1 + ubar)) + 
 (308*Pi^2*s1*HPL[{w1plus}, s1])/(81*(-1 + ubar)) + 
 (((584*I)/81)*Pi*HPL[{w1plus}, s1])/ubar^3 + 
 (((50*I)/27)*Pi*HPL[{w1plus}, s1])/ubar^2 - (388*s1*HPL[{w1plus}, s1])/
  (81*ubar^2) - (((1252*I)/81)*Pi*HPL[{w1plus}, s1])/ubar - 
 (((32*I)/3)*L*Pi*HPL[{w1plus}, s1])/ubar + (32*Pi^2*HPL[{w1plus}, s1])/
  (3*ubar) - (11129*s1*HPL[{w1plus}, s1])/(729*ubar) - 
 (2120*L*s1*HPL[{w1plus}, s1])/(243*ubar) - (176*L^2*s1*HPL[{w1plus}, s1])/
  (81*ubar) - (340*Pi^2*s1*HPL[{w1plus}, s1])/(243*ubar) - 
 (((32*I)/81)*Pi*s*s1*HPL[{w1plus}, s1])/ubar - 
 (128*s1*zc*HPL[{w1plus}, s1])/(81*ubar^2) - 
 (((64*I)/81)*Pi*s*s1*zc*HPL[{w1plus}, s1])/ubar^2 - 
 (64*s1*zc*HPL[{w1plus}, s1])/(81*ubar) - 
 (((32*I)/81)*Pi*s*s1*zc*HPL[{w1plus}, s1])/ubar + 
 (16*s*s1*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/81 + 
 (32*s*s1*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(81*ubar) + 
 (64*s*s1*zc*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(81*ubar^2) + 
 (32*s*s1*zc*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(81*ubar) + 
 (68*HPL[{w6minus}, s1])/729 + (32*L*HPL[{w6minus}, s1])/243 + 
 (16*L^2*HPL[{w6minus}, s1])/81 - (284*Pi^2*HPL[{w6minus}, s1])/729 + 
 ((88*I)/27)*Pi*s1*HPL[{w6minus}, s1] + ((16*I)/9)*L*Pi*s1*
  HPL[{w6minus}, s1] - (8*Pi^2*s1*HPL[{w6minus}, s1])/9 - 
 (((64*I)/81)*L*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus}, s1])/
  ((-1 + r)*(1 + r)) + (64*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus}, s1])/
  (81*(-1 + r)*(1 + r)) - (((64*I)/243)*Pi*(-21 + 2*r^2 + 19*s^2)*s1*
   HPL[{w6minus}, s1])/((-1 + r)*(1 + r)) - 
 (((4*I)/9)*Pi*s1*HPL[{w6minus}, s1])/(-1 + ubar)^2 - 
 (((2*I)/9)*Pi*s1*HPL[{w6minus}, s1])/(-1 + ubar) + 
 (496*HPL[{w6minus}, s1])/(243*ubar) + (112*L*HPL[{w6minus}, s1])/(81*ubar) - 
 (512*Pi^2*HPL[{w6minus}, s1])/(243*ubar) + 
 (((280*I)/27)*Pi*s1*HPL[{w6minus}, s1])/ubar + 
 (((32*I)/9)*L*Pi*s1*HPL[{w6minus}, s1])/ubar - 
 (16*Pi^2*s1*HPL[{w6minus}, s1])/(9*ubar) - (76*HPL[{w6minus}, su1])/729 - 
 (16*L*HPL[{w6minus}, su1])/243 - (32*Pi^2*HPL[{w6minus}, su1])/
  (729*(-1 + ubar)^3) + (32*HPL[{w6minus}, su1])/(81*(-1 + ubar)^2) - 
 (16*Pi^2*HPL[{w6minus}, su1])/(243*(-1 + ubar)^2) - 
 (376*HPL[{w6minus}, su1])/(243*(-1 + ubar)) - 
 ((776*I)/729)*Pi*s1*HPL[{w6plus}, s1] - ((128*I)/243)*L*Pi*s1*
  HPL[{w6plus}, s1] + (((64*I)/243)*L*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w6plus}, s1])/((-1 + r)*(1 + r)) - 
 (((256*I)/1215)*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w6plus}, s1])/
  (Sqrt[3]*(-1 + r)*(1 + r)) + (((64*I)/729)*Pi*(-21 + 2*r^2 + 19*s^2)*s1*
   HPL[{w6plus}, s1])/((-1 + r)*(1 + r)) + 
 (((4*I)/27)*Pi*s1*HPL[{w6plus}, s1])/(-1 + ubar)^2 + 
 (((2*I)/27)*Pi*s1*HPL[{w6plus}, s1])/(-1 + ubar) - 
 (((2272*I)/729)*Pi*s1*HPL[{w6plus}, s1])/ubar - 
 (((256*I)/243)*L*Pi*s1*HPL[{w6plus}, s1])/ubar - 
 ((8*I)/729)*Pi*su1*HPL[{w6plus}, su1] + 
 (((32*I)/243)*Pi*su1*HPL[{w6plus}, su1])/(-1 + ubar)^2 - 
 (((128*I)/729)*Pi*su1*HPL[{w6plus}, su1])/(-1 + ubar) - 
 (16*Pi^2*HPL[{w7minus}, s1])/27 - (64*Pi^2*HPL[{w7minus}, s1])/
  (9*(-1 + ubar)^2) - (224*Pi^2*HPL[{w7minus}, s1])/(81*(-1 + ubar)) - 
 (32*Pi^2*HPL[{w7minus}, s1])/(81*ubar) - (16*Pi^2*s1*HPL[{w7plus}, s1])/27 - 
 (32*Pi^2*s1*HPL[{w7plus}, s1])/(3*(-1 + ubar)^3) - 
 (640*Pi^2*s1*HPL[{w7plus}, s1])/(81*(-1 + ubar)^2) - 
 (448*Pi^2*s1*HPL[{w7plus}, s1])/(81*(-1 + ubar)) + 
 (32*Pi^2*s1*HPL[{w7plus}, s1])/(27*ubar) + (32*HPL[{-2, 2}, 1 - u])/27 - 
 (64*HPL[{-2, 2}, 1 - u])/(27*u^3) + (64*HPL[{-2, 2}, 1 - u])/(27*u^2) - 
 (32*HPL[{-2, 2}, u])/27 - (80*HPL[{-1, 2}, 1 - u])/27 + 
 (16*HPL[{-1, 2}, 1 - u])/(27*(-1 + u)) - (64*HPL[{-1, 2}, 1 - u])/(27*u^2) + 
 (160*HPL[{-1, 2}, 1 - u])/(27*u) + (32*HPL[{-1, 2}, u])/27 + 
 (128*HPL[{-1, 2}, u])/(27*(-1 + u)) - (32*HPL[{-1, 2}, u])/(27*u) + 
 ((16*I)/3)*Pi*s1*HPL[{0, 0}, s1] + 
 (((1024*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, 0}, s1])/
  ((-1 + r)*(1 + r)) + (((32*I)/3)*Pi*s1*HPL[{0, 0}, s1])/ubar + 
 ((8*I)/27)*Pi*s1*HPL[{0, w1minus}, s1] + 
 (((512*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1minus}, s1])/
  ((-1 + r)*(1 + r)) - ((32*I)*Pi*s1*HPL[{0, w1minus}, s1])/(-1 + ubar)^3 - 
 (((640*I)/27)*Pi*s1*HPL[{0, w1minus}, s1])/(-1 + ubar)^2 - 
 (((448*I)/27)*Pi*s1*HPL[{0, w1minus}, s1])/(-1 + ubar) + 
 (((208*I)/27)*Pi*s1*HPL[{0, w1minus}, s1])/ubar + 
 (32*s*HPL[{0, w1plus}, s])/81 + (32*s*(-3 + s^2)*HPL[{0, w1plus}, s])/81 + 
 (64*s*zc*HPL[{0, w1plus}, s])/(81*ubar) - (8*HPL[{0, w1plus}, -s1^(-1)])/
  (243*s1) + (232*s1*HPL[{0, w1plus}, -s1^(-1)])/27 - 
 (8*s1*HPL[{0, w1plus}, -s1^(-1)])/(9*(-1 + ubar)) + 
 (64*HPL[{0, w1plus}, -s1^(-1)])/(243*s1*ubar^2) + 
 (16*HPL[{0, w1plus}, -s1^(-1)])/(243*s1*ubar) + 
 (1472*s1*HPL[{0, w1plus}, -s1^(-1)])/(81*ubar) - 
 (2872*s1*HPL[{0, w1plus}, s1])/243 + (80*L*s1*HPL[{0, w1plus}, s1])/27 + 
 (128*L*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1])/(81*(-1 + r)*(1 + r)) + 
 (((32*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1])/
  ((-1 + r)*(1 + r)) + (64*(27 - 567*r^2 - 60*r^4 + 20*r^6 + 486*s^2 + 
    1254*r^2*s^2 - 1113*s^4 - 627*r^2*s^4 + 580*s^6)*s1*HPL[{0, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) - 
 (32*s1*HPL[{0, w1plus}, s1])/(-1 + ubar)^2 - (472*s1*HPL[{0, w1plus}, s1])/
  (27*(-1 + ubar)) - (1496*s1*HPL[{0, w1plus}, s1])/(243*ubar) + 
 (160*L*s1*HPL[{0, w1plus}, s1])/(27*ubar) - 
 ((16*I)/9)*Pi*s1*HPL[{0, w6minus}, s1] + 
 (((128*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w6minus}, s1])/
  ((-1 + r)*(1 + r)) - (((32*I)/9)*Pi*s1*HPL[{0, w6minus}, s1])/ubar + 
 ((112*I)/243)*Pi*s1*HPL[{0, w6plus}, s1] - 
 (((128*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w6plus}, s1])/
  ((-1 + r)*(1 + r)) + (((224*I)/243)*Pi*s1*HPL[{0, w6plus}, s1])/ubar + 
 ((4*I)/9)*Pi*s1*HPL[{w1minus, 0}, -3] + 
 (((8*I)/9)*Pi*s1*HPL[{w1minus, 0}, -3])/ubar + 
 ((8*I)/27)*Pi*s1*HPL[{w1minus, 0}, s1] + 
 (((512*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, 0}, s1])/
  ((-1 + r)*(1 + r)) - ((32*I)*Pi*s1*HPL[{w1minus, 0}, s1])/(-1 + ubar)^3 - 
 (((640*I)/27)*Pi*s1*HPL[{w1minus, 0}, s1])/(-1 + ubar)^2 - 
 (((448*I)/27)*Pi*s1*HPL[{w1minus, 0}, s1])/(-1 + ubar) + 
 (((208*I)/27)*Pi*s1*HPL[{w1minus, 0}, s1])/ubar + 
 (16*Pi^2*HPL[{w1minus, w1minus}, -3])/(9*(-1 + ubar)^3) - 
 ((4*I)*Pi*s1*HPL[{w1minus, w1minus}, -3])/(-1 + ubar)^3 + 
 (128*Pi^2*HPL[{w1minus, w1minus}, -3])/(81*(-1 + ubar)^2) - 
 (((80*I)/27)*Pi*s1*HPL[{w1minus, w1minus}, -3])/(-1 + ubar)^2 - 
 (((56*I)/27)*Pi*s1*HPL[{w1minus, w1minus}, -3])/(-1 + ubar) + 
 (((8*I)/9)*Pi*s1*HPL[{w1minus, w1minus}, -3])/ubar + 
 (((8*I)/3)*Pi*HPL[{w1plus}, s1]*HPL[{w1minus, w1minus}, -3])/(-1 + ubar)^3 + 
 (((64*I)/27)*Pi*HPL[{w1plus}, s1]*HPL[{w1minus, w1minus}, -3])/
  (-1 + ubar)^2 + (37*HPL[{w1minus, w1minus}, s1])/243 + 
 (16*L*HPL[{w1minus, w1minus}, s1])/81 + 
 ((16*I)/81)*Pi*HPL[{w1minus, w1minus}, s1] - 
 ((104*I)/81)*Pi*s1*HPL[{w1minus, w1minus}, s1] + 
 (((256*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1minus}, s1])/
  ((-1 + r)*(1 + r)) - (8*HPL[{w1minus, w1minus}, s1])/(3*(-1 + ubar)^3) - 
 (76*Pi^2*HPL[{w1minus, w1minus}, s1])/(9*(-1 + ubar)^3) - 
 ((44*I)*Pi*s1*HPL[{w1minus, w1minus}, s1])/(-1 + ubar)^3 + 
 (8*HPL[{w1minus, w1minus}, s1])/(27*(-1 + ubar)^2) - 
 (608*Pi^2*HPL[{w1minus, w1minus}, s1])/(81*(-1 + ubar)^2) - 
 (((880*I)/27)*Pi*s1*HPL[{w1minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (44*HPL[{w1minus, w1minus}, s1])/(81*(-1 + ubar)) - 
 (((616*I)/27)*Pi*s1*HPL[{w1minus, w1minus}, s1])/(-1 + ubar) + 
 (104*HPL[{w1minus, w1minus}, s1])/(81*ubar) + 
 (((584*I)/81)*Pi*s1*HPL[{w1minus, w1minus}, s1])/ubar - 
 (8*HPL[{w1minus, w1minus}, su1])/243 + (16*Pi^2*HPL[{w1minus, w1plus}, -3])/
  (9*(-1 + ubar)^3) - ((4*I)*Pi*s1*HPL[{w1minus, w1plus}, -3])/
  (-1 + ubar)^3 + (128*Pi^2*HPL[{w1minus, w1plus}, -3])/(81*(-1 + ubar)^2) - 
 (((80*I)/27)*Pi*s1*HPL[{w1minus, w1plus}, -3])/(-1 + ubar)^2 - 
 (((56*I)/27)*Pi*s1*HPL[{w1minus, w1plus}, -3])/(-1 + ubar) + 
 (((8*I)/9)*Pi*s1*HPL[{w1minus, w1plus}, -3])/ubar + 
 (((8*I)/3)*Pi*HPL[{w1plus}, s1]*HPL[{w1minus, w1plus}, -3])/(-1 + ubar)^3 + 
 (((64*I)/27)*Pi*HPL[{w1plus}, s1]*HPL[{w1minus, w1plus}, -3])/
  (-1 + ubar)^2 - (16*s*HPL[{w1minus, w1plus}, -s^(-1)])/81 - 
 (32*s*zc*HPL[{w1minus, w1plus}, -s^(-1)])/(81*ubar) + 
 (16*s*HPL[{w1minus, w1plus}, s])/81 + 
 (16*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s])/81 + 
 (32*s*zc*HPL[{w1minus, w1plus}, s])/(81*ubar) + 
 (4*HPL[{w1minus, w1plus}, -s1^(-1)])/(243*s1) + 
 (496*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/27 + 
 (104*L*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/27 + 
 ((8*I)/81)*Pi*s1*HPL[{w1minus, w1plus}, -s1^(-1)] - 
 (64*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(9*(-4 + ubar)) - 
 (16*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(9*(-1 + ubar)) - 
 (32*HPL[{w1minus, w1plus}, -s1^(-1)])/(243*s1*ubar^2) - 
 (8*HPL[{w1minus, w1plus}, -s1^(-1)])/(243*s1*ubar) + 
 (4588*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(81*ubar) + 
 (208*L*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(27*ubar) + 
 (((16*I)/81)*Pi*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/ubar + 
 ((28*I)/9)*Pi*HPL[{w1minus, w1plus}, s1] - 
 (1732*s1*HPL[{w1minus, w1plus}, s1])/243 + 
 (152*L*s1*HPL[{w1minus, w1plus}, s1])/81 + 
 (64*L*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (((16*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus, w1plus}, s1])/((-1 + r)*(1 + r)) + 
 (32*(27 - 567*r^2 - 60*r^4 + 20*r^6 + 486*s^2 + 1254*r^2*s^2 - 1113*s^4 - 
    627*r^2*s^4 + 580*s^6)*s1*HPL[{w1minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) - 
 (((700*I)/81)*Pi*HPL[{w1minus, w1plus}, s1])/(-1 + ubar)^3 + 
 (32*Pi^2*HPL[{w1minus, w1plus}, s1])/(3*(-1 + ubar)^3) - 
 (64*s1*HPL[{w1minus, w1plus}, s1])/(9*(-1 + ubar)^3) + 
 (((380*I)/27)*Pi*HPL[{w1minus, w1plus}, s1])/(-1 + ubar)^2 + 
 (256*Pi^2*HPL[{w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) - 
 (7436*s1*HPL[{w1minus, w1plus}, s1])/(243*(-1 + ubar)^2) + 
 (((100*I)/27)*Pi*HPL[{w1minus, w1plus}, s1])/(-1 + ubar) - 
 (2572*s1*HPL[{w1minus, w1plus}, s1])/(243*(-1 + ubar)) + 
 (((188*I)/27)*Pi*HPL[{w1minus, w1plus}, s1])/ubar - 
 (1396*s1*HPL[{w1minus, w1plus}, s1])/(243*ubar) + 
 (304*L*s1*HPL[{w1minus, w1plus}, s1])/(81*ubar) - 
 ((20*I)/9)*Pi*s1*HPL[{w1minus, w6minus}, s1] + 
 (((64*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w6minus}, s1])/
  ((-1 + r)*(1 + r)) - (8*HPL[{w1minus, w6minus}, s1])/(81*(-1 + ubar)) - 
 (((40*I)/9)*Pi*s1*HPL[{w1minus, w6minus}, s1])/ubar + 
 (8*HPL[{w1minus, w6minus}, su1])/243 + ((52*I)/81)*Pi*s1*
  HPL[{w1minus, w6plus}, s1] - (((64*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus, w6plus}, s1])/((-1 + r)*(1 + r)) + 
 (((104*I)/81)*Pi*s1*HPL[{w1minus, w6plus}, s1])/ubar - 
 (64*Pi^2*HPL[{w1minus, w7minus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (512*Pi^2*HPL[{w1minus, w7minus}, I*Sqrt[3]])/(81*(-1 + ubar)^2) + 
 (64*Pi^2*HPL[{w1minus, w7minus}, s1])/(9*(-1 + ubar)^3) + 
 (512*Pi^2*HPL[{w1minus, w7minus}, s1])/(81*(-1 + ubar)^2) - 
 ((4*I)/9)*Pi*s1*HPL[{w1plus, 0}, -3] - 
 (((8*I)/9)*Pi*s1*HPL[{w1plus, 0}, -3])/ubar - 
 ((128*I)/27)*Pi*HPL[{w1plus, 0}, s1] - 
 (((256*I)/81)*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, 0}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((64*I)/3)*Pi*HPL[{w1plus, 0}, s1])/(-1 + ubar)^2 - 
 (((1088*I)/27)*Pi*HPL[{w1plus, 0}, s1])/(-1 + ubar) + 
 (((64*I)/3)*Pi*HPL[{w1plus, 0}, s1])/ubar + 
 (152*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/(81*(-1 + u)) - 
 (128*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/(81*(-1 + u)*u) - 
 (128*zc*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)*u^3) + (496*zc*Sqrt[u^2 + 4*zc - 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*(-1 + u)*u^2) - 
 (368*zc*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)*u) + (80*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*(-1 + u)) + 
 (16*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (27*(-1 + u)*u) - (8*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(27*zc) - 
 (16*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (27*(-1 + u)*zc) + (8*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(27*u*zc) + 
 (8*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (27*(-1 + u)*u*zc) + (8*u*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(27*(-1 + u)*zc) + 
 (128*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)^3*u) + (64*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*(-1 + u)^2*u) - 
 (64*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)*u) - (8*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/
  (27*(-1 + u)*Sqrt[zc]) - (8*u*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/
  (27*Sqrt[zc]) + (16*u*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/
  (27*(-1 + u)*Sqrt[zc]) - (8*u^2*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/
  (27*(-1 + u)*Sqrt[zc]) + 
 (152*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/81 - 
 (16*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(27*(-1 + u)) - 
 (128*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*u) - 
 (80*u*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*(-1 + u)) - 
 (128*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*(-1 + u)^3) - 
 (64*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*(-1 + u)^2) + 
 (64*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*(-1 + u)) - 
 (128*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*u^3) + 
 (352*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*u^2) - 
 (224*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*u) - 
 (16*Pi^2*HPL[{w1plus, w1minus}, -3])/(9*(-1 + ubar)^3) + 
 ((4*I)*Pi*s1*HPL[{w1plus, w1minus}, -3])/(-1 + ubar)^3 - 
 (128*Pi^2*HPL[{w1plus, w1minus}, -3])/(81*(-1 + ubar)^2) + 
 (((80*I)/27)*Pi*s1*HPL[{w1plus, w1minus}, -3])/(-1 + ubar)^2 + 
 (((56*I)/27)*Pi*s1*HPL[{w1plus, w1minus}, -3])/(-1 + ubar) - 
 (((8*I)/9)*Pi*s1*HPL[{w1plus, w1minus}, -3])/ubar - 
 (((8*I)/3)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1minus}, -3])/(-1 + ubar)^3 - 
 (((64*I)/27)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1minus}, -3])/
  (-1 + ubar)^2 - ((116*I)/81)*Pi*HPL[{w1plus, w1minus}, s1] - 
 (((128*I)/81)*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1minus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (32*s1*HPL[{w1plus, w1minus}, s1])/243 + 
 (32*L*s1*HPL[{w1plus, w1minus}, s1])/81 - 
 (((628*I)/81)*Pi*HPL[{w1plus, w1minus}, s1])/(-1 + ubar)^3 + 
 (32*Pi^2*HPL[{w1plus, w1minus}, s1])/(3*(-1 + ubar)^3) + 
 (((92*I)/27)*Pi*HPL[{w1plus, w1minus}, s1])/(-1 + ubar)^2 + 
 (256*Pi^2*HPL[{w1plus, w1minus}, s1])/(27*(-1 + ubar)^2) - 
 (((572*I)/27)*Pi*HPL[{w1plus, w1minus}, s1])/(-1 + ubar) + 
 (8*s1*HPL[{w1plus, w1minus}, s1])/(27*(-1 + ubar)) + 
 (((476*I)/27)*Pi*HPL[{w1plus, w1minus}, s1])/ubar + 
 (400*s1*HPL[{w1plus, w1minus}, s1])/(243*ubar) + 
 (64*L*s1*HPL[{w1plus, w1minus}, s1])/(81*ubar) - 
 (8*su1*HPL[{w1plus, w1minus}, su1])/243 + 
 (32*su1*HPL[{w1plus, w1minus}, su1])/(81*(-1 + ubar)^2) - 
 (128*su1*HPL[{w1plus, w1minus}, su1])/(243*(-1 + ubar)) - 
 (16*Pi^2*HPL[{w1plus, w1plus}, -3])/(9*(-1 + ubar)^3) + 
 ((4*I)*Pi*s1*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^3 - 
 (128*Pi^2*HPL[{w1plus, w1plus}, -3])/(81*(-1 + ubar)^2) + 
 (((80*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^2 + 
 (((56*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, -3])/(-1 + ubar) - 
 (((8*I)/9)*Pi*s1*HPL[{w1plus, w1plus}, -3])/ubar - 
 (((8*I)/3)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^3 - 
 (((64*I)/27)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^2 + 
 (125*HPL[{w1plus, w1plus}, -s1^(-1)])/9 + 
 (32*L*HPL[{w1plus, w1plus}, -s1^(-1)])/9 + 
 (8*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)^3) - 
 (8*HPL[{w1plus, w1plus}, -s1^(-1)])/(27*(-1 + ubar)^2) + 
 (604*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) + 
 (32*L*HPL[{w1plus, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) + 
 (8*HPL[{w1plus, w1plus}, -s1^(-1)])/(9*ubar^3) - 
 (1154*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*ubar^2) + 
 (440*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*ubar) - 
 (32*L*HPL[{w1plus, w1plus}, -s1^(-1)])/(27*ubar) + 
 (587*HPL[{w1plus, w1plus}, s1])/81 - (32*L*HPL[{w1plus, w1plus}, s1])/81 - 
 (64*(-27 - 37*r^2 + 4*r^4 + 91*s^2 + 29*r^2*s^2 - 60*s^4)*
   HPL[{w1plus, w1plus}, s1])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (128*L*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*HPL[{w1plus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 ((20*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, s1] - 
 (((128*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus, w1plus}, s1])/
  ((-1 + r)*(1 + r)) - (8*HPL[{w1plus, w1plus}, s1])/(9*(-1 + ubar)^3) - 
 (44*Pi^2*HPL[{w1plus, w1plus}, s1])/(9*(-1 + ubar)^3) + 
 ((20*I)*Pi*s1*HPL[{w1plus, w1plus}, s1])/(-1 + ubar)^3 - 
 (232*HPL[{w1plus, w1plus}, s1])/(81*(-1 + ubar)^2) - 
 (352*Pi^2*HPL[{w1plus, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (((400*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (694*HPL[{w1plus, w1plus}, s1])/(81*(-1 + ubar)) - 
 (32*L*HPL[{w1plus, w1plus}, s1])/(3*(-1 + ubar)) + 
 (((280*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, s1])/(-1 + ubar) - 
 (584*HPL[{w1plus, w1plus}, s1])/(81*ubar^3) - 
 (50*HPL[{w1plus, w1plus}, s1])/(27*ubar^2) + 
 (1252*HPL[{w1plus, w1plus}, s1])/(81*ubar) + 
 (32*L*HPL[{w1plus, w1plus}, s1])/(3*ubar) - 
 (((80*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, s1])/ubar - 
 ((4*I)/3)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]] + 
 (((4*I)/3)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((80*I)/9)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]])/(-1 + ubar) - 
 (((80*I)/9)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]])/ubar + 
 ((4*I)/9)*Pi*HPL[{w1plus, w6minus}, s1] - (16*s1*HPL[{w1plus, w6minus}, s1])/
  243 - (16*L*s1*HPL[{w1plus, w6minus}, s1])/81 - 
 (((4*I)/3)*Pi*HPL[{w1plus, w6minus}, s1])/(-1 + ubar)^3 - 
 (((80*I)/9)*Pi*HPL[{w1plus, w6minus}, s1])/(-1 + ubar) + 
 (((112*I)/27)*Pi*HPL[{w1plus, w6minus}, s1])/ubar - 
 (248*s1*HPL[{w1plus, w6minus}, s1])/(243*ubar) - 
 (32*L*s1*HPL[{w1plus, w6minus}, s1])/(81*ubar) + 
 (8*su1*HPL[{w1plus, w6minus}, su1])/243 - 
 (32*su1*HPL[{w1plus, w6minus}, su1])/(81*(-1 + ubar)^2) + 
 (128*su1*HPL[{w1plus, w6minus}, su1])/(243*(-1 + ubar)) + 
 ((4*I)/9)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]] - 
 (((4*I)/3)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]])/(-1 + ubar)^3 - 
 (((80*I)/9)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]])/(-1 + ubar) + 
 (((112*I)/27)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]])/ubar - 
 ((28*I)/243)*Pi*HPL[{w1plus, w6plus}, s1] + 
 (((4*I)/9)*Pi*HPL[{w1plus, w6plus}, s1])/(-1 + ubar)^3 + 
 (((80*I)/27)*Pi*HPL[{w1plus, w6plus}, s1])/(-1 + ubar) - 
 (((112*I)/81)*Pi*HPL[{w1plus, w6plus}, s1])/ubar - 
 (((64*I)/243)*Pi*HPL[{w1plus, w6plus}, su1])/(-1 + ubar)^3 - 
 (((32*I)/81)*Pi*HPL[{w1plus, w6plus}, su1])/(-1 + ubar)^2 - 
 (64*Pi^2*HPL[{w1plus, w7plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (512*Pi^2*HPL[{w1plus, w7plus}, I*Sqrt[3]])/(81*(-1 + ubar)^2) + 
 (64*Pi^2*HPL[{w1plus, w7plus}, s1])/(9*(-1 + ubar)^3) + 
 (512*Pi^2*HPL[{w1plus, w7plus}, s1])/(81*(-1 + ubar)^2) - 
 ((16*I)/9)*Pi*s1*HPL[{w6minus, 0}, s1] + 
 (((128*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, 0}, s1])/
  ((-1 + r)*(1 + r)) - (((32*I)/9)*Pi*s1*HPL[{w6minus, 0}, s1])/ubar - 
 ((200*I)/81)*Pi*s1*HPL[{w6minus, w1minus}, s1] + 
 (((64*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, w1minus}, s1])/
  ((-1 + r)*(1 + r)) - (8*HPL[{w6minus, w1minus}, s1])/(81*(-1 + ubar)) - 
 (((400*I)/81)*Pi*s1*HPL[{w6minus, w1minus}, s1])/ubar + 
 (8*HPL[{w6minus, w1minus}, su1])/243 - 
 ((8*I)/9)*Pi*HPL[{w6minus, w1plus}, s1] - (88*s1*HPL[{w6minus, w1plus}, s1])/
  27 - (16*L*s1*HPL[{w6minus, w1plus}, s1])/9 + 
 (64*L*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (64*(-21 + 2*r^2 + 19*s^2)*s1*
   HPL[{w6minus, w1plus}, s1])/(243*(-1 + r)*(1 + r)) + 
 (4*s1*HPL[{w6minus, w1plus}, s1])/(9*(-1 + ubar)^2) + 
 (2*s1*HPL[{w6minus, w1plus}, s1])/(9*(-1 + ubar)) - 
 (((128*I)/27)*Pi*HPL[{w6minus, w1plus}, s1])/ubar - 
 (280*s1*HPL[{w6minus, w1plus}, s1])/(27*ubar) - 
 (32*L*s1*HPL[{w6minus, w1plus}, s1])/(9*ubar) + 
 (16*HPL[{w6minus, w6minus}, s1])/243 + (16*L*HPL[{w6minus, w6minus}, s1])/
  81 + ((16*I)/9)*Pi*s1*HPL[{w6minus, w6minus}, s1] + 
 (56*HPL[{w6minus, w6minus}, s1])/(81*ubar) + 
 (((32*I)/9)*Pi*s1*HPL[{w6minus, w6minus}, s1])/ubar - 
 (8*HPL[{w6minus, w6minus}, su1])/243 - ((136*I)/243)*Pi*s1*
  HPL[{w6minus, w6plus}, s1] - 
 (((272*I)/243)*Pi*s1*HPL[{w6minus, w6plus}, s1])/ubar - 
 ((8*I)/9)*Pi*s1*HPL[{w7minus, w1minus}, s1] - 
 ((16*I)*Pi*s1*HPL[{w7minus, w1minus}, s1])/(-1 + ubar)^3 - 
 (((320*I)/27)*Pi*s1*HPL[{w7minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (((224*I)/27)*Pi*s1*HPL[{w7minus, w1minus}, s1])/(-1 + ubar) + 
 (((16*I)/9)*Pi*s1*HPL[{w7minus, w1minus}, s1])/ubar - 
 ((8*I)/9)*Pi*HPL[{w7minus, w1plus}, s1] - 
 (((32*I)/3)*Pi*HPL[{w7minus, w1plus}, s1])/(-1 + ubar)^2 - 
 (((112*I)/27)*Pi*HPL[{w7minus, w1plus}, s1])/(-1 + ubar) - 
 (((16*I)/27)*Pi*HPL[{w7minus, w1plus}, s1])/ubar - 
 ((8*I)/9)*Pi*HPL[{w7plus, w1minus}, s1] - 
 (((32*I)/3)*Pi*HPL[{w7plus, w1minus}, s1])/(-1 + ubar)^2 - 
 (((112*I)/27)*Pi*HPL[{w7plus, w1minus}, s1])/(-1 + ubar) - 
 (((16*I)/27)*Pi*HPL[{w7plus, w1minus}, s1])/ubar - 
 ((8*I)/9)*Pi*s1*HPL[{w7plus, w1plus}, s1] - 
 ((16*I)*Pi*s1*HPL[{w7plus, w1plus}, s1])/(-1 + ubar)^3 - 
 (((320*I)/27)*Pi*s1*HPL[{w7plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (((224*I)/27)*Pi*s1*HPL[{w7plus, w1plus}, s1])/(-1 + ubar) + 
 (((16*I)/9)*Pi*s1*HPL[{w7plus, w1plus}, s1])/ubar - 
 (16*s1*HPL[{0, 0, w1plus}, s1])/3 - 
 (1024*(-3 + r^2 + 2*s^2)*s1*HPL[{0, 0, w1plus}, s1])/(81*(-1 + r)*(1 + r)) - 
 (32*s1*HPL[{0, 0, w1plus}, s1])/(3*ubar) - 
 (32*s1*HPL[{0, w1minus, w1plus}, -s1^(-1)])/9 - 
 (64*s1*HPL[{0, w1minus, w1plus}, -s1^(-1)])/(9*ubar) - 
 (8*s1*HPL[{0, w1minus, w1plus}, s1])/27 - 
 (512*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (32*s1*HPL[{0, w1minus, w1plus}, s1])/
  (-1 + ubar)^3 + (640*s1*HPL[{0, w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (448*s1*HPL[{0, w1minus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (208*s1*HPL[{0, w1minus, w1plus}, s1])/(27*ubar) + 
 (32*HPL[{0, w1plus, 0}, 1/3])/9 + (128*HPL[{0, w1plus, 0}, 1/3])/
  (3*(-1 + ubar)^2) + (448*HPL[{0, w1plus, 0}, 1/3])/(27*(-1 + ubar)) + 
 (64*HPL[{0, w1plus, 0}, 1/3])/(27*ubar) - 
 (128*HPL[{w1minus}, s1]*HPL[{0, w1plus, 0}, 1/3])/(3*(-1 + ubar)^3) - 
 (1024*HPL[{w1minus}, s1]*HPL[{0, w1plus, 0}, 1/3])/(27*(-1 + ubar)^2) - 
 (64*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus, 0}, s1])/(81*(-1 + r)*(1 + r)) + 
 (16*HPL[{0, w1plus, w1minus}, 1/3])/9 + (64*HPL[{0, w1plus, w1minus}, 1/3])/
  (3*(-1 + ubar)^2) + (224*HPL[{0, w1plus, w1minus}, 1/3])/(27*(-1 + ubar)) + 
 (32*HPL[{0, w1plus, w1minus}, 1/3])/(27*ubar) - 
 (64*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1minus}, 1/3])/(3*(-1 + ubar)^3) - 
 (512*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1minus}, 1/3])/(27*(-1 + ubar)^2) - 
 (64*s1*HPL[{0, w1plus, w1minus}, s1])/81 - 
 (32*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus, w1minus}, s1])/
  (81*(-1 + r)*(1 + r)) - (128*s1*HPL[{0, w1plus, w1minus}, s1])/(81*ubar) + 
 (16*HPL[{0, w1plus, w1plus}, 1/3])/9 + (64*HPL[{0, w1plus, w1plus}, 1/3])/
  (3*(-1 + ubar)^2) + (224*HPL[{0, w1plus, w1plus}, 1/3])/(27*(-1 + ubar)) + 
 (32*HPL[{0, w1plus, w1plus}, 1/3])/(27*ubar) - 
 (64*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1plus}, 1/3])/(3*(-1 + ubar)^3) - 
 (512*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1plus}, 1/3])/(27*(-1 + ubar)^2) + 
 (32*HPL[{0, w1plus, w1plus}, -s1^(-1)])/81 + 
 (32*HPL[{0, w1plus, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) - 
 (128*HPL[{0, w1plus, w1plus}, -s1^(-1)])/(81*ubar^2) - 
 (544*HPL[{0, w1plus, w1plus}, -s1^(-1)])/(27*ubar) + 
 (32*s1*HPL[{0, w1plus, w6minus}, s1])/81 + 
 (64*s1*HPL[{0, w1plus, w6minus}, s1])/(81*ubar) + 
 (16*s1*HPL[{0, w6minus, w1plus}, s1])/9 - 
 (128*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w6minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (32*s1*HPL[{0, w6minus, w1plus}, s1])/(9*ubar) - 
 (32*s1*HPL[{w1minus, 0, w1plus}, -s1^(-1)])/9 - 
 (64*s1*HPL[{w1minus, 0, w1plus}, -s1^(-1)])/(9*ubar) - 
 (8*s1*HPL[{w1minus, 0, w1plus}, s1])/27 - 
 (512*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (32*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (-1 + ubar)^3 + (640*s1*HPL[{w1minus, 0, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (448*s1*HPL[{w1minus, 0, w1plus}, s1])/(27*(-1 + ubar)) - 
 (208*s1*HPL[{w1minus, 0, w1plus}, s1])/(27*ubar) + 
 (8*HPL[{w1minus, w1minus, w1minus}, s1])/81 - 
 (292*s1*HPL[{w1minus, w1minus, w1plus}, -s1^(-1)])/27 - 
 (584*s1*HPL[{w1minus, w1minus, w1plus}, -s1^(-1)])/(27*ubar) + 
 (104*s1*HPL[{w1minus, w1minus, w1plus}, s1])/81 - 
 (256*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) - (((40*I)/3)*Pi*HPL[{w1minus, w1minus, w1plus}, s1])/
  (-1 + ubar)^3 + (44*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(-1 + ubar)^3 - 
 (((320*I)/27)*Pi*HPL[{w1minus, w1minus, w1plus}, s1])/(-1 + ubar)^2 + 
 (880*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (616*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (584*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(81*ubar) - 
 (8*HPL[{w1minus, w1minus, w6minus}, s1])/81 + 
 (((64*I)/3)*Pi*HPL[{w1minus, w1minus, w7plus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((512*I)/27)*Pi*HPL[{w1minus, w1minus, w7plus}, I*Sqrt[3]])/(-1 + ubar)^2 - 
 (32*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus, 0}, s1])/
  (81*(-1 + r)*(1 + r)) + (((64*I)/3)*Pi*HPL[{w1minus, w1plus, 0}, s1])/
  (-1 + ubar)^3 + (((512*I)/27)*Pi*HPL[{w1minus, w1plus, 0}, s1])/
  (-1 + ubar)^2 - (16*s1*HPL[{w1minus, w1plus, w1minus}, s1])/27 - 
 (16*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus, w1minus}, s1])/
  (81*(-1 + r)*(1 + r)) - (((8*I)/3)*Pi*HPL[{w1minus, w1plus, w1minus}, s1])/
  (-1 + ubar)^3 - (((64*I)/27)*Pi*HPL[{w1minus, w1plus, w1minus}, s1])/
  (-1 + ubar)^2 - (32*s1*HPL[{w1minus, w1plus, w1minus}, s1])/(27*ubar) + 
 (16*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/27 + 
 (16*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) - 
 (64*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/(27*ubar^2) - 
 (272*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/(27*ubar) - 
 (28*HPL[{w1minus, w1plus, w1plus}, s1])/9 + 
 (700*HPL[{w1minus, w1plus, w1plus}, s1])/(81*(-1 + ubar)^3) - 
 (380*HPL[{w1minus, w1plus, w1plus}, s1])/(27*(-1 + ubar)^2) - 
 (100*HPL[{w1minus, w1plus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (188*HPL[{w1minus, w1plus, w1plus}, s1])/(27*ubar) + 
 (8*s1*HPL[{w1minus, w1plus, w6minus}, s1])/27 + 
 (16*s1*HPL[{w1minus, w1plus, w6minus}, s1])/(27*ubar) + 
 (((32*I)/3)*Pi*HPL[{w1minus, w1plus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((256*I)/27)*Pi*HPL[{w1minus, w1plus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^2 - 
 (8*HPL[{w1minus, w6minus, w1minus}, s1])/81 + 
 (20*s1*HPL[{w1minus, w6minus, w1plus}, s1])/9 - 
 (64*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w6minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (40*s1*HPL[{w1minus, w6minus, w1plus}, s1])/
  (9*ubar) - (8*HPL[{w1minus, w6minus, w6minus}, s1])/81 - 
 (((32*I)/3)*Pi*HPL[{w1minus, w7minus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^3 - 
 (((256*I)/27)*Pi*HPL[{w1minus, w7minus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^2 + 
 (((32*I)/3)*Pi*HPL[{w1minus, w7minus, w1plus}, s1])/(-1 + ubar)^3 + 
 (((256*I)/27)*Pi*HPL[{w1minus, w7minus, w1plus}, s1])/(-1 + ubar)^2 + 
 (((32*I)/3)*Pi*HPL[{w1minus, w7plus, w1minus}, s1])/(-1 + ubar)^3 + 
 (((256*I)/27)*Pi*HPL[{w1minus, w7plus, w1minus}, s1])/(-1 + ubar)^2 + 
 (((64*I)/3)*Pi*HPL[{w1plus, 0, w1minus}, s1])/(-1 + ubar)^3 + 
 (((512*I)/27)*Pi*HPL[{w1plus, 0, w1minus}, s1])/(-1 + ubar)^2 - 
 (176*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/81 - 
 (32*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) + 
 (32*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/(81*ubar^2) + 
 (32*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/(27*ubar) + 
 (128*HPL[{w1plus, 0, w1plus}, s1])/27 + 
 (256*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, 0, w1plus}, s1])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (64*HPL[{w1plus, 0, w1plus}, s1])/(3*(-1 + ubar)^2) + 
 (1088*HPL[{w1plus, 0, w1plus}, s1])/(27*(-1 + ubar)) - 
 (64*HPL[{w1plus, 0, w1plus}, s1])/(3*ubar) + 
 (((64*I)/3)*Pi*HPL[{w1plus, w1minus, 0}, s1])/(-1 + ubar)^3 + 
 (((512*I)/27)*Pi*HPL[{w1plus, w1minus, 0}, s1])/(-1 + ubar)^2 - 
 (16*s1*HPL[{w1plus, w1minus, w1minus}, s1])/81 + 
 (((88*I)/3)*Pi*HPL[{w1plus, w1minus, w1minus}, s1])/(-1 + ubar)^3 + 
 (((704*I)/27)*Pi*HPL[{w1plus, w1minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (32*s1*HPL[{w1plus, w1minus, w1minus}, s1])/(81*ubar) - 
 (136*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/27 - 
 (64*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) + 
 (16*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/(9*ubar^2) + 
 (320*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/(27*ubar) + 
 (116*HPL[{w1plus, w1minus, w1plus}, s1])/81 + 
 (128*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1minus, w1plus}, s1])/(81*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (628*HPL[{w1plus, w1minus, w1plus}, s1])/(81*(-1 + ubar)^3) - 
 (92*HPL[{w1plus, w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (572*HPL[{w1plus, w1minus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (476*HPL[{w1plus, w1minus, w1plus}, s1])/(27*ubar) + 
 (8*s1*HPL[{w1plus, w1minus, w6minus}, s1])/81 + 
 (16*s1*HPL[{w1plus, w1minus, w6minus}, s1])/(81*ubar) + 
 (((32*I)/3)*Pi*HPL[{w1plus, w1minus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((256*I)/27)*Pi*HPL[{w1plus, w1minus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^2 + 
 (16*HPL[{w1plus, w1plus, w1minus}, s1])/81 - 
 (64*HPL[{w1plus, w1plus, w1minus}, su1])/(81*(-1 + ubar)^3) - 
 (32*HPL[{w1plus, w1plus, w1minus}, su1])/(27*(-1 + ubar)^2) + 
 (56*s1*HPL[{w1plus, w1plus, w1plus}, -s1^(-1)])/9 + 
 (112*s1*HPL[{w1plus, w1plus, w1plus}, -s1^(-1)])/(9*ubar) - 
 (20*s1*HPL[{w1plus, w1plus, w1plus}, s1])/27 + 
 (128*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus, w1plus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) - (((40*I)/3)*Pi*HPL[{w1plus, w1plus, w1plus}, s1])/
  (-1 + ubar)^3 - (20*s1*HPL[{w1plus, w1plus, w1plus}, s1])/(-1 + ubar)^3 - 
 (((320*I)/27)*Pi*HPL[{w1plus, w1plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (400*s1*HPL[{w1plus, w1plus, w1plus}, s1])/(27*(-1 + ubar)^2) - 
 (280*s1*HPL[{w1plus, w1plus, w1plus}, s1])/(27*(-1 + ubar)) + 
 (80*s1*HPL[{w1plus, w1plus, w1plus}, s1])/(27*ubar) + 
 (8*HPL[{w1plus, w1plus, w6minus}, I*Sqrt[3]])/9 + 
 (128*HPL[{w1plus, w1plus, w6minus}, I*Sqrt[3]])/(27*ubar) - 
 (8*HPL[{w1plus, w1plus, w6minus}, s1])/81 + 
 (64*HPL[{w1plus, w1plus, w6minus}, su1])/(81*(-1 + ubar)^3) + 
 (32*HPL[{w1plus, w1plus, w6minus}, su1])/(27*(-1 + ubar)^2) - 
 (8*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/9 + 
 (8*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (160*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/(9*(-1 + ubar)) - 
 (224*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/(27*ubar) + 
 (4*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/3 - 
 (4*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (80*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)) + 
 (80*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/(9*ubar) - 
 (4*HPL[{w1plus, w6minus, w1plus}, s1])/9 + 
 (4*HPL[{w1plus, w6minus, w1plus}, s1])/(3*(-1 + ubar)^3) + 
 (80*HPL[{w1plus, w6minus, w1plus}, s1])/(9*(-1 + ubar)) - 
 (112*HPL[{w1plus, w6minus, w1plus}, s1])/(27*ubar) - 
 (8*s1*HPL[{w1plus, w6minus, w6minus}, s1])/81 - 
 (16*s1*HPL[{w1plus, w6minus, w6minus}, s1])/(81*ubar) - 
 (4*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/9 + 
 (4*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (80*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)) - 
 (112*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/(27*ubar) + 
 (((32*I)/3)*Pi*HPL[{w1plus, w7minus, w1minus}, s1])/(-1 + ubar)^3 + 
 (((256*I)/27)*Pi*HPL[{w1plus, w7minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (((32*I)/3)*Pi*HPL[{w1plus, w7plus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^3 - 
 (((256*I)/27)*Pi*HPL[{w1plus, w7plus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^2 + 
 (((32*I)/3)*Pi*HPL[{w1plus, w7plus, w1plus}, s1])/(-1 + ubar)^3 + 
 (((256*I)/27)*Pi*HPL[{w1plus, w7plus, w1plus}, s1])/(-1 + ubar)^2 + 
 (16*s1*HPL[{w6minus, 0, w1plus}, s1])/9 - 
 (128*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, 0, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (32*s1*HPL[{w6minus, 0, w1plus}, s1])/(9*ubar) - 
 (8*HPL[{w6minus, w1minus, w1minus}, s1])/81 + 
 (200*s1*HPL[{w6minus, w1minus, w1plus}, s1])/81 - 
 (64*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, w1minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (400*s1*HPL[{w6minus, w1minus, w1plus}, s1])/
  (81*ubar) - (8*HPL[{w6minus, w1minus, w6minus}, s1])/81 + 
 (8*HPL[{w6minus, w1plus, w1plus}, s1])/9 + 
 (128*HPL[{w6minus, w1plus, w1plus}, s1])/(27*ubar) - 
 (8*s1*HPL[{w6minus, w1plus, w6minus}, s1])/81 - 
 (16*s1*HPL[{w6minus, w1plus, w6minus}, s1])/(81*ubar) - 
 (8*HPL[{w6minus, w6minus, w1minus}, s1])/81 - 
 (16*s1*HPL[{w6minus, w6minus, w1plus}, s1])/9 - 
 (32*s1*HPL[{w6minus, w6minus, w1plus}, s1])/(9*ubar) + 
 (8*HPL[{w6minus, w6minus, w6minus}, s1])/81 + 
 (8*s1*HPL[{w7minus, w1minus, w1plus}, s1])/9 + 
 (16*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(-1 + ubar)^3 + 
 (320*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (224*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (16*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(9*ubar) + 
 (8*HPL[{w7minus, w1plus, w1plus}, s1])/9 + 
 (32*HPL[{w7minus, w1plus, w1plus}, s1])/(3*(-1 + ubar)^2) + 
 (112*HPL[{w7minus, w1plus, w1plus}, s1])/(27*(-1 + ubar)) + 
 (16*HPL[{w7minus, w1plus, w1plus}, s1])/(27*ubar) + 
 (8*HPL[{w7plus, w1minus, w1plus}, s1])/9 + 
 (32*HPL[{w7plus, w1minus, w1plus}, s1])/(3*(-1 + ubar)^2) + 
 (112*HPL[{w7plus, w1minus, w1plus}, s1])/(27*(-1 + ubar)) + 
 (16*HPL[{w7plus, w1minus, w1plus}, s1])/(27*ubar) + 
 (8*s1*HPL[{w7plus, w1plus, w1plus}, s1])/9 + 
 (16*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(-1 + ubar)^3 + 
 (320*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (224*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (16*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(9*ubar) + 
 (16*HPL[{w1minus, w1minus, w1minus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (128*HPL[{w1minus, w1minus, w1minus, w7minus}, I*Sqrt[3]])/
  (9*(-1 + ubar)^2) + (24*HPL[{w1minus, w1minus, w1plus, w1plus}, I*Sqrt[3]])/
  (-1 + ubar)^3 + (64*HPL[{w1minus, w1minus, w1plus, w1plus}, I*Sqrt[3]])/
  (3*(-1 + ubar)^2) + (40*HPL[{w1minus, w1minus, w1plus, w1plus}, s1])/
  (3*(-1 + ubar)^3) + (320*HPL[{w1minus, w1minus, w1plus, w1plus}, s1])/
  (27*(-1 + ubar)^2) + (16*HPL[{w1minus, w1minus, w1plus, w7plus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (128*HPL[{w1minus, w1minus, w1plus, w7plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (32*HPL[{w1minus, w1minus, w7minus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (256*HPL[{w1minus, w1minus, w7minus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (64*HPL[{w1minus, w1minus, w7plus, w1plus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (512*HPL[{w1minus, w1minus, w7plus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (64*HPL[{w1minus, w1plus, 0, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (512*HPL[{w1minus, w1plus, 0, w1plus}, s1])/
  (27*(-1 + ubar)^2) + (8*HPL[{w1minus, w1plus, w1minus, w1plus}, I*Sqrt[3]])/
  (3*(-1 + ubar)^3) + (64*HPL[{w1minus, w1plus, w1minus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (8*HPL[{w1minus, w1plus, w1minus, w1plus}, s1])/
  (3*(-1 + ubar)^3) + (64*HPL[{w1minus, w1plus, w1minus, w1plus}, s1])/
  (27*(-1 + ubar)^2) + (16*HPL[{w1minus, w1plus, w1minus, w7plus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (128*HPL[{w1minus, w1plus, w1minus, w7plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (64*HPL[{w1minus, w1plus, w1plus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (512*HPL[{w1minus, w1plus, w1plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (32*HPL[{w1minus, w1plus, w7minus, w1plus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (256*HPL[{w1minus, w1plus, w7minus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (16*HPL[{w1minus, w1plus, w7plus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (128*HPL[{w1minus, w1plus, w7plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (16*HPL[{w1minus, w7minus, w1minus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (128*HPL[{w1minus, w7minus, w1minus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (32*HPL[{w1minus, w7minus, w1plus, w1plus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (256*HPL[{w1minus, w7minus, w1plus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (32*HPL[{w1minus, w7minus, w1plus, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (256*HPL[{w1minus, w7minus, w1plus, w1plus}, s1])/
  (27*(-1 + ubar)^2) - (32*HPL[{w1minus, w7plus, w1minus, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (256*HPL[{w1minus, w7plus, w1minus, w1plus}, s1])/
  (27*(-1 + ubar)^2) - (32*HPL[{w1minus, w7plus, w1plus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (256*HPL[{w1minus, w7plus, w1plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (64*HPL[{w1plus, 0, w1minus, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (512*HPL[{w1plus, 0, w1minus, w1plus}, s1])/
  (27*(-1 + ubar)^2) - (64*HPL[{w1plus, 0, w1plus, w1minus}, I*Sqrt[3]])/
  (3*(-1 + ubar)^3) - (512*HPL[{w1plus, 0, w1plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (64*HPL[{w1plus, w1minus, 0, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (512*HPL[{w1plus, w1minus, 0, w1plus}, s1])/
  (27*(-1 + ubar)^2) + (8*HPL[{w1plus, w1minus, w1minus, w1plus}, I*Sqrt[3]])/
  (3*(-1 + ubar)^3) + (64*HPL[{w1plus, w1minus, w1minus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (88*HPL[{w1plus, w1minus, w1minus, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (704*HPL[{w1plus, w1minus, w1minus, w1plus}, s1])/
  (27*(-1 + ubar)^2) + (16*HPL[{w1plus, w1minus, w1minus, w7plus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (128*HPL[{w1plus, w1minus, w1minus, w7plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (32*HPL[{w1plus, w1minus, w1plus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (256*HPL[{w1plus, w1minus, w1plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (32*HPL[{w1plus, w1minus, w7minus, w1plus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (256*HPL[{w1plus, w1minus, w7minus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (16*HPL[{w1plus, w1minus, w7plus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (128*HPL[{w1plus, w1minus, w7plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (16*HPL[{w1plus, w1plus, w1minus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (128*HPL[{w1plus, w1plus, w1minus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (40*HPL[{w1plus, w1plus, w1plus, w1plus}, s1])/
  (3*(-1 + ubar)^3) + (320*HPL[{w1plus, w1plus, w1plus, w1plus}, s1])/
  (27*(-1 + ubar)^2) - (32*HPL[{w1plus, w7minus, w1minus, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (256*HPL[{w1plus, w7minus, w1minus, w1plus}, s1])/
  (27*(-1 + ubar)^2) - (32*HPL[{w1plus, w7minus, w1plus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (256*HPL[{w1plus, w7minus, w1plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (16*HPL[{w1plus, w7plus, w1minus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (128*HPL[{w1plus, w7plus, w1minus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (32*HPL[{w1plus, w7plus, w1plus, w1plus}, I*Sqrt[3]])/
  (3*(-1 + ubar)^3) + (256*HPL[{w1plus, w7plus, w1plus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (32*HPL[{w1plus, w7plus, w1plus, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (256*HPL[{w1plus, w7plus, w1plus, w1plus}, s1])/
  (27*(-1 + ubar)^2) + (3086*Log[2])/729 - (1972*L*Log[2])/243 - 
 (32*L^2*Log[2])/81 - ((506*I)/243)*Pi*Log[2] - ((32*I)/81)*L*Pi*Log[2] + 
 (212*Pi^2*Log[2])/81 - ((32*I)/81)*Pi*s*Log[2] + 
 (4864*(-1 + s)*(1 + s)*Log[2])/(243*(-1 + r)*(1 + r)) + 
 (512*L*(-1 + s)*(1 + s)*Log[2])/(81*(-1 + r)*(1 + r)) + 
 ((5048*I)/243)*Pi*s1*Log[2] - ((16*I)/81)*L*Pi*s1*Log[2] - 
 (40*Pi^2*s1*Log[2])/27 - (((256*I)/81)*L*Pi*(-3 + r^2 + 2*s^2)*s1*Log[2])/
  ((-1 + r)*(1 + r)) + (608*Pi^2*(-3 + r^2 + 2*s^2)*s1*Log[2])/
  (81*(-1 + r)*(1 + r)) - 
 (((32*I)/81)*Pi*(9*r^2*s - 6*r^4*s - 3*r^6*s - 9*s^3 - 9*r^2*s^3 + 
    17*r^4*s^3 + r^6*s^3 + 15*s^5 - 10*r^2*s^5 - 5*r^4*s^5 - 4*s^7 + 
    4*r^2*s^7 + 18*s1 - 462*r^2*s1 - 60*r^4*s1 + 16*r^6*s1 + 408*s^2*s1 + 
    1044*r^2*s^2*s1 + 12*r^4*s^2*s1 - 930*s^4*s1 - 534*r^2*s^4*s1 + 
    488*s^6*s1)*Log[2])/((-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) + (64*Pi^2*Log[2])/(27*(-1 + u)^2) + 
 (((736*I)/81)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*Log[2])/(-1 + u)^2 - 
 (32*Pi^2*Log[2])/(27*(-1 + u)) - (((304*I)/81)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[2])/(-1 + u) - (32*Pi^2*Log[2])/(27*u) + 
 (((128*I)/81)*Pi*Sqrt[4 + u]*Log[2])/u^(3/2) - 
 (((160*I)/81)*Pi*Sqrt[4 + u]*Log[2])/Sqrt[u] + 
 (((16*I)/3)*Pi*Log[2])/(-1 + ubar)^3 - (844*Pi^2*Log[2])/
  (81*(-1 + ubar)^3) - (1024*Pi^3*Log[2])/(135*Sqrt[3]*(-1 + ubar)^3) + 
 (((128*I)/9)*Pi*s1*Log[2])/(-1 + ubar)^3 - 
 (32*Pi^2*s1*Log[2])/(-1 + ubar)^3 + (16*Log[2])/(3*(-1 + ubar)^2) - 
 (((16*I)/27)*Pi*Log[2])/(-1 + ubar)^2 + 
 (92*Pi^2*Log[2])/(27*(-1 + ubar)^2) - (8192*Pi^3*Log[2])/
  (1215*Sqrt[3]*(-1 + ubar)^2) + (((14656*I)/243)*Pi*s1*Log[2])/
  (-1 + ubar)^2 - (640*Pi^2*s1*Log[2])/(27*(-1 + ubar)^2) - 
 (784*Log[2])/(243*(-1 + ubar)) + (112*L*Log[2])/(81*(-1 + ubar)) + 
 (((104*I)/81)*Pi*Log[2])/(-1 + ubar) - (332*Pi^2*Log[2])/(27*(-1 + ubar)) + 
 (((5036*I)/243)*Pi*s1*Log[2])/(-1 + ubar) - 
 (448*Pi^2*s1*Log[2])/(27*(-1 + ubar)) - (284*Log[2])/(243*ubar) - 
 (320*L*Log[2])/(81*ubar) - (((208*I)/81)*Pi*Log[2])/ubar + 
 (2764*Pi^2*Log[2])/(243*ubar) + (((7832*I)/243)*Pi*s1*Log[2])/ubar - 
 (((32*I)/81)*L*Pi*s1*Log[2])/ubar + (112*Pi^2*s1*Log[2])/(27*ubar) + 
 (224*Log[2])/(81*zc) - (32*L*Log[2])/(27*zc) - (16*u*Log[2])/(9*zc) + 
 (1216*zc*Log[2])/(81*(-1 + u)) + (896*L*zc*Log[2])/(81*(-1 + u)) + 
 (((736*I)/81)*Pi*zc*Log[2])/(-1 + u) - (544*zc*Log[2])/(81*u) - 
 (((128*I)/81)*Pi*zc*Log[2])/u - (((64*I)/81)*Pi*s*zc*Log[2])/ubar - 
 ((80*I)/27)*Pi*s1*HPL[{0}, s1]*Log[2] + 
 (((1216*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1]*Log[2])/
  ((-1 + r)*(1 + r)) - ((64*I)*Pi*s1*HPL[{0}, s1]*Log[2])/(-1 + ubar)^3 - 
 (((1280*I)/27)*Pi*s1*HPL[{0}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((896*I)/27)*Pi*s1*HPL[{0}, s1]*Log[2])/(-1 + ubar) + 
 (((224*I)/27)*Pi*s1*HPL[{0}, s1]*Log[2])/ubar + 
 (32*Pi^2*HPL[{w1minus}, -3]*Log[2])/(9*(-1 + ubar)^3) - 
 ((8*I)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/(-1 + ubar)^3 + 
 (256*Pi^2*HPL[{w1minus}, -3]*Log[2])/(81*(-1 + ubar)^2) - 
 (((160*I)/27)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/(-1 + ubar)^2 - 
 (((112*I)/27)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/(-1 + ubar) + 
 (((16*I)/9)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/ubar + 
 (74*HPL[{w1minus}, s1]*Log[2])/243 + (32*L*HPL[{w1minus}, s1]*Log[2])/81 + 
 ((32*I)/81)*Pi*HPL[{w1minus}, s1]*Log[2] - 
 ((568*I)/81)*Pi*s1*HPL[{w1minus}, s1]*Log[2] + 
 (((608*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1]*Log[2])/
  ((-1 + r)*(1 + r)) - (16*HPL[{w1minus}, s1]*Log[2])/(3*(-1 + ubar)^3) - 
 (8*Pi^2*HPL[{w1minus}, s1]*Log[2])/(3*(-1 + ubar)^3) - 
 ((88*I)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (16*HPL[{w1minus}, s1]*Log[2])/(27*(-1 + ubar)^2) - 
 (64*Pi^2*HPL[{w1minus}, s1]*Log[2])/(27*(-1 + ubar)^2) - 
 (((1760*I)/27)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (104*HPL[{w1minus}, s1]*Log[2])/(81*(-1 + ubar)) - 
 (((1232*I)/27)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/(-1 + ubar) + 
 (208*HPL[{w1minus}, s1]*Log[2])/(81*ubar) + 
 (((448*I)/81)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/ubar - 
 (32*Pi^2*HPL[{w1plus}, -3]*Log[2])/(9*(-1 + ubar)^3) + 
 ((8*I)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/(-1 + ubar)^3 - 
 (256*Pi^2*HPL[{w1plus}, -3]*Log[2])/(81*(-1 + ubar)^2) + 
 (((160*I)/27)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/(-1 + ubar)^2 + 
 (((112*I)/27)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/(-1 + ubar) - 
 (((16*I)/9)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/ubar - 
 ((160*I)/81)*Pi*HPL[{w1plus}, s1]*Log[2] - 
 (((256*I)/81)*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus}, s1]*Log[2])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (32*s1*HPL[{w1plus}, s1]*Log[2])/243 + (32*L*s1*HPL[{w1plus}, s1]*Log[2])/
  81 - (((1472*I)/81)*Pi*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (64*Pi^2*HPL[{w1plus}, s1]*Log[2])/(3*(-1 + ubar)^3) + 
 (((184*I)/27)*Pi*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar)^2 + 
 (512*Pi^2*HPL[{w1plus}, s1]*Log[2])/(27*(-1 + ubar)^2) - 
 (((1624*I)/27)*Pi*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar) + 
 (16*s1*HPL[{w1plus}, s1]*Log[2])/(27*(-1 + ubar)) + 
 (((392*I)/9)*Pi*HPL[{w1plus}, s1]*Log[2])/ubar + 
 (304*s1*HPL[{w1plus}, s1]*Log[2])/(243*ubar) + 
 (64*L*s1*HPL[{w1plus}, s1]*Log[2])/(81*ubar) + 
 (((16*I)/3)*Pi*HPL[{w1minus}, -3]*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((128*I)/27)*Pi*HPL[{w1minus}, -3]*HPL[{w1plus}, s1]*Log[2])/
  (-1 + ubar)^2 - (((16*I)/3)*Pi*HPL[{w1plus}, -3]*HPL[{w1plus}, s1]*Log[2])/
  (-1 + ubar)^3 - (((128*I)/27)*Pi*HPL[{w1plus}, -3]*HPL[{w1plus}, s1]*
   Log[2])/(-1 + ubar)^2 + (32*HPL[{w6minus}, s1]*Log[2])/243 + 
 (32*L*HPL[{w6minus}, s1]*Log[2])/81 - ((112*I)/81)*Pi*s1*HPL[{w6minus}, s1]*
  Log[2] + (((128*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus}, s1]*Log[2])/
  ((-1 + r)*(1 + r)) - (16*HPL[{w6minus}, s1]*Log[2])/(81*(-1 + ubar)) + 
 (112*HPL[{w6minus}, s1]*Log[2])/(81*ubar) - 
 (((224*I)/81)*Pi*s1*HPL[{w6minus}, s1]*Log[2])/ubar - 
 ((16*I)/9)*Pi*s1*HPL[{w7minus}, s1]*Log[2] - 
 ((32*I)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/(-1 + ubar)^3 - 
 (((640*I)/27)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((448*I)/27)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/(-1 + ubar) + 
 (((32*I)/9)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/ubar - 
 ((16*I)/9)*Pi*HPL[{w7plus}, s1]*Log[2] - 
 (((64*I)/3)*Pi*HPL[{w7plus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((224*I)/27)*Pi*HPL[{w7plus}, s1]*Log[2])/(-1 + ubar) - 
 (((32*I)/27)*Pi*HPL[{w7plus}, s1]*Log[2])/ubar + 
 (32*HPL[{0, w1plus}, 1/3]*Log[2])/9 + (128*HPL[{0, w1plus}, 1/3]*Log[2])/
  (3*(-1 + ubar)^2) + (448*HPL[{0, w1plus}, 1/3]*Log[2])/(27*(-1 + ubar)) + 
 (64*HPL[{0, w1plus}, 1/3]*Log[2])/(27*ubar) - 
 (128*HPL[{w1minus}, s1]*HPL[{0, w1plus}, 1/3]*Log[2])/(3*(-1 + ubar)^3) - 
 (1024*HPL[{w1minus}, s1]*HPL[{0, w1plus}, 1/3]*Log[2])/(27*(-1 + ubar)^2) - 
 (64*s1*HPL[{0, w1plus}, s1]*Log[2])/81 - 
 (128*s1*HPL[{0, w1plus}, s1]*Log[2])/(81*ubar) - 
 (16*s1*HPL[{w1minus, w1plus}, s1]*Log[2])/27 - 
 (((16*I)/3)*Pi*HPL[{w1minus, w1plus}, s1]*Log[2])/(-1 + ubar)^3 - 
 (((128*I)/27)*Pi*HPL[{w1minus, w1plus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (32*s1*HPL[{w1minus, w1plus}, s1]*Log[2])/(27*ubar) - 
 (32*HPL[{w1minus, w6minus}, s1]*Log[2])/81 + 
 (((64*I)/3)*Pi*HPL[{w1minus, w7plus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((512*I)/27)*Pi*HPL[{w1minus, w7plus}, s1]*Log[2])/(-1 + ubar)^2 + 
 (((128*I)/3)*Pi*HPL[{w1plus, 0}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((1024*I)/27)*Pi*HPL[{w1plus, 0}, s1]*Log[2])/(-1 + ubar)^2 - 
 (16*s1*HPL[{w1plus, w1minus}, s1]*Log[2])/81 + 
 (((176*I)/3)*Pi*HPL[{w1plus, w1minus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((1408*I)/27)*Pi*HPL[{w1plus, w1minus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (32*s1*HPL[{w1plus, w1minus}, s1]*Log[2])/(81*ubar) + 
 (16*HPL[{w1plus, w1plus}, s1]*Log[2])/81 - 
 (16*s1*HPL[{w1plus, w6minus}, s1]*Log[2])/81 - 
 (32*s1*HPL[{w1plus, w6minus}, s1]*Log[2])/(81*ubar) + 
 (((64*I)/3)*Pi*HPL[{w1plus, w7minus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((512*I)/27)*Pi*HPL[{w1plus, w7minus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (32*HPL[{w6minus, w1minus}, s1]*Log[2])/81 - 
 (16*s1*HPL[{w6minus, w1plus}, s1]*Log[2])/81 - 
 (32*s1*HPL[{w6minus, w1plus}, s1]*Log[2])/(81*ubar) - 
 (256*HPL[{0, w1plus, 0}, 1/3]*Log[2])/(3*(-1 + ubar)^3) - 
 (2048*HPL[{0, w1plus, 0}, 1/3]*Log[2])/(27*(-1 + ubar)^2) - 
 (128*HPL[{0, w1plus, w1minus}, 1/3]*Log[2])/(3*(-1 + ubar)^3) - 
 (1024*HPL[{0, w1plus, w1minus}, 1/3]*Log[2])/(27*(-1 + ubar)^2) - 
 (128*HPL[{0, w1plus, w1plus}, 1/3]*Log[2])/(3*(-1 + ubar)^3) - 
 (1024*HPL[{0, w1plus, w1plus}, 1/3]*Log[2])/(27*(-1 + ubar)^2) + 
 (64*HPL[{w1minus, w1minus, w7minus}, I*Sqrt[3]]*Log[2])/(3*(-1 + ubar)^3) + 
 (512*HPL[{w1minus, w1minus, w7minus}, I*Sqrt[3]]*Log[2])/
  (27*(-1 + ubar)^2) + (32*HPL[{w1minus, w1plus, w7plus}, I*Sqrt[3]]*Log[2])/
  (3*(-1 + ubar)^3) + (256*HPL[{w1minus, w1plus, w7plus}, I*Sqrt[3]]*Log[2])/
  (27*(-1 + ubar)^2) + (32*HPL[{w1minus, w7minus, w1minus}, I*Sqrt[3]]*
   Log[2])/(3*(-1 + ubar)^3) + 
 (256*HPL[{w1minus, w7minus, w1minus}, I*Sqrt[3]]*Log[2])/
  (27*(-1 + ubar)^2) - (64*HPL[{w1minus, w7plus, w1plus}, I*Sqrt[3]]*Log[2])/
  (3*(-1 + ubar)^3) - (512*HPL[{w1minus, w7plus, w1plus}, I*Sqrt[3]]*Log[2])/
  (27*(-1 + ubar)^2) + (32*HPL[{w1plus, w1minus, w7plus}, I*Sqrt[3]]*Log[2])/
  (3*(-1 + ubar)^3) + (256*HPL[{w1plus, w1minus, w7plus}, I*Sqrt[3]]*Log[2])/
  (27*(-1 + ubar)^2) - (64*HPL[{w1plus, w7minus, w1plus}, I*Sqrt[3]]*Log[2])/
  (3*(-1 + ubar)^3) - (512*HPL[{w1plus, w7minus, w1plus}, I*Sqrt[3]]*Log[2])/
  (27*(-1 + ubar)^2) + (32*HPL[{w1plus, w7plus, w1minus}, I*Sqrt[3]]*Log[2])/
  (3*(-1 + ubar)^3) + (256*HPL[{w1plus, w7plus, w1minus}, I*Sqrt[3]]*Log[2])/
  (27*(-1 + ubar)^2) + (538*Log[2]^2)/243 + (64*L*Log[2]^2)/81 + 
 ((32*I)/81)*Pi*Log[2]^2 - ((824*I)/81)*Pi*s1*Log[2]^2 + 
 (((704*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*Log[2]^2)/((-1 + r)*(1 + r)) - 
 (((64*I)/9)*Pi*Log[2]^2)/(-1 + u)^2 - (368*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]^2)/
  (81*(-1 + u)^2) + (152*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]^2)/(81*(-1 + u)) - 
 (64*Sqrt[4 + u]*Log[2]^2)/(81*u^(3/2)) + (80*Sqrt[4 + u]*Log[2]^2)/
  (81*Sqrt[u]) - (16*Log[2]^2)/(3*(-1 + ubar)^3) + 
 (856*Pi^2*Log[2]^2)/(27*(-1 + ubar)^3) - ((128*I)*Pi*s1*Log[2]^2)/
  (-1 + ubar)^3 + (16*Log[2]^2)/(27*(-1 + ubar)^2) + 
 (6848*Pi^2*Log[2]^2)/(243*(-1 + ubar)^2) - (((2560*I)/27)*Pi*s1*Log[2]^2)/
  (-1 + ubar)^2 - (40*Log[2]^2)/(27*(-1 + ubar)) - 
 (((1792*I)/27)*Pi*s1*Log[2]^2)/(-1 + ubar) + (320*Log[2]^2)/(81*ubar) + 
 (((656*I)/81)*Pi*s1*Log[2]^2)/ubar - 
 (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[2]^2)/(27*zc) - 
 (736*zc*Log[2]^2)/(81*(-1 + u)) + (128*zc*Log[2]^2)/(81*u) + 
 (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[2]^2)/(9*(-1 + u)^2) - 
 (152*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]^2)/(81*(-1 + u)) + 
 (8*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]^2)/(27*zc) + 
 (224*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[2]^2)/(81*(-1 + u)^2) - 
 (80*Sqrt[u + 4*zc]*Log[2]^2)/(81*Sqrt[u]) - 
 (8*Sqrt[u]*Sqrt[u + 4*zc]*Log[2]^2)/(27*zc) + 
 (64*zc*Sqrt[u + 4*zc]*Log[2]^2)/(81*u^(3/2)) + 
 (8*Sqrt[u^3*(u + 4*zc)]*Log[2]^2)/(27*u*zc) - 
 (32*HPL[{w1minus}, s1]*Log[2]^2)/81 - (32*s1*HPL[{w1plus}, s1]*Log[2]^2)/
  81 + (((256*I)/3)*Pi*HPL[{w1plus}, s1]*Log[2]^2)/(-1 + ubar)^3 + 
 (((2048*I)/27)*Pi*HPL[{w1plus}, s1]*Log[2]^2)/(-1 + ubar)^2 - 
 (64*s1*HPL[{w1plus}, s1]*Log[2]^2)/(81*ubar) - 
 (32*HPL[{w6minus}, s1]*Log[2]^2)/81 - (256*HPL[{0, w1plus}, 1/3]*Log[2]^2)/
  (3*(-1 + ubar)^3) - (2048*HPL[{0, w1plus}, 1/3]*Log[2]^2)/
  (27*(-1 + ubar)^2) + (32*HPL[{w1minus, w7minus}, I*Sqrt[3]]*Log[2]^2)/
  (3*(-1 + ubar)^3) + (256*HPL[{w1minus, w7minus}, I*Sqrt[3]]*Log[2]^2)/
  (27*(-1 + ubar)^2) + (32*HPL[{w1plus, w7plus}, I*Sqrt[3]]*Log[2]^2)/
  (3*(-1 + ubar)^3) + (256*HPL[{w1plus, w7plus}, I*Sqrt[3]]*Log[2]^2)/
  (27*(-1 + ubar)^2) - (128*Log[2]^3)/243 - (128*Log[2]^3)/(27*(-1 + u)^2) - 
 (8*Sqrt[u^2 + 4*zc - 4*u*zc]*(-16*u^2 + 19*u^3 - 16*zc + 62*u*zc - 
    46*u^2*zc)*(I*Pi*HPL[{w1plus}, p] - 2*HPL[{0}, r]*HPL[{w1plus}, p] - 
    HPL[{w1minus}, r]*HPL[{w1plus}, p] - I*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 
    2*HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 
    HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/2)*Pi*HPL[{w3minus}, p] - HPL[{0}, r]*HPL[{w3minus}, p] - 
    (I/2)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (I/2)*Pi*HPL[{w3plus}, p] - 
    HPL[{0}, r]*HPL[{w3plus}, p] - (I/2)*Pi*HPL[{w3plus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3plus}, 1 - 2*Sqrt[zc]] - HPL[{w1plus, w1minus}, p] + 
    HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + HPL[{w1plus, w4minus}, p]/2 - 
    HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w4plus}, p]/2 - 
    HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5minus}, p]/2 - 
    HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5plus}, p]/2 - 
    HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - HPL[{w3minus, w1minus}, p]/2 + 
    HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w3minus, w4minus}, p]/
     4 - HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus}, p]/4 - HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus}, p]/4 - HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3minus, w5plus}, p]/4 - HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]]/
     4 - HPL[{w3plus, w1minus}, p]/2 + HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]]/
     2 + HPL[{w3plus, w4minus}, p]/4 - HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3plus, w4plus}, p]/4 - HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3plus, w5minus}, p]/4 - HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3plus, w5plus}, p]/4 - HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]]/
     4 - 2*HPL[{w1plus}, p]*Log[2] + 2*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2]))/
  (81*(-1 + u)*u^3) - (16*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   (3 - u - 7*u^2 + 5*u^3 + 12*u*zc - 4*u^2*zc)*(I*Pi*HPL[{w1plus}, pu] - 
    2*HPL[{0}, r]*HPL[{w1plus}, pu] - HPL[{w1minus}, r]*HPL[{w1plus}, pu] - 
    I*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 2*HPL[{0}, r]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + HPL[{w1minus}, r]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + (I/2)*Pi*HPL[{w3minus}, pu] - 
    HPL[{0}, r]*HPL[{w3minus}, pu] - 
    (I/2)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (I/2)*Pi*HPL[{w3plus}, pu] - 
    HPL[{0}, r]*HPL[{w3plus}, pu] - (I/2)*Pi*HPL[{w3plus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3plus}, 1 - 2*Sqrt[zc]] - HPL[{w1plus, w1minus}, pu] + 
    HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + HPL[{w1plus, w4minus}, pu]/2 - 
    HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w4plus}, pu]/2 - 
    HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5minus}, pu]/2 - 
    HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5plus}, pu]/2 - 
    HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - HPL[{w3minus, w1minus}, pu]/2 + 
    HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w3minus, w4minus}, pu]/
     4 - HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus}, pu]/4 - HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus}, pu]/4 - HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3minus, w5plus}, pu]/4 - 
    HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]]/4 - HPL[{w3plus, w1minus}, pu]/2 + 
    HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w3plus, w4minus}, pu]/4 - 
    HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + HPL[{w3plus, w4plus}, pu]/4 - 
    HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + HPL[{w3plus, w5minus}, pu]/4 - 
    HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + HPL[{w3plus, w5plus}, pu]/4 - 
    HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 2*HPL[{w1plus}, pu]*Log[2] + 
    2*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2]))/(81*(-1 + u)^3*u) + 
 (16*(u^3 + 6*zc^2 - 6*u*zc^2)*(-(Pi^2*HPL[{w1minus}, p])/6 + 
    (Pi^2*HPL[{w1minus}, 1 - 2*Sqrt[zc]])/6 - (Pi^2*HPL[{w1plus}, p])/2 + 
    (Pi^2*HPL[{w1plus}, 1 - 2*Sqrt[zc]])/2 - I*Pi*HPL[{w1plus}, p]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 2*HPL[{0}, r]*HPL[{w1plus}, p]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + HPL[{w1minus}, r]*HPL[{w1plus}, p]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] - (Pi^2*HPL[{w3minus}, p])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p])/2 + 
    (Pi^2*HPL[{w3minus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, p]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, p]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, p]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, p]*
      HPL[{w3minus}, 1 - 2*Sqrt[zc]])/2 - (Pi^2*HPL[{w3plus}, p])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p])/2 - 
    (I/4)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p] + 
    (HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p])/2 + 
    (Pi^2*HPL[{w3plus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, p]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - (I/4)*Pi*HPL[{w3plus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3plus}, p]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - 2*HPL[{w1minus}, p]*
     HPL[{0, 0}, Sqrt[zc]] + 2*HPL[{w1minus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] + HPL[{w3minus}, p]*HPL[{0, 0}, Sqrt[zc]] - 
    HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{0, 0}, Sqrt[zc]] + 
    HPL[{w3plus}, p]*HPL[{0, 0}, Sqrt[zc]] - HPL[{w3plus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] - HPL[{w1minus}, p]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    HPL[{w1minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    (HPL[{w3minus}, p]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, p]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    HPL[{w1plus}, p]*HPL[{w1plus, 0}, Sqrt[zc]] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]] - 
    (HPL[{w3minus}, p]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    HPL[{w1plus}, p]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + 
    (HPL[{w3minus}, p]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3plus}, p]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    I*Pi*HPL[{w1plus, w1plus}, p] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, p] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, p] + 
    I*Pi*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, p] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, p] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, p] - HPL[{0}, r]*
     HPL[{w1plus, w3plus}, p] + (I/2)*Pi*HPL[{w1plus, w3plus}, 
      1 - 2*Sqrt[zc]] - HPL[{0}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w1plus}, p]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, p]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, p]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, p] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, p] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, p])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, p] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, p])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, p] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, p])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 + 
    (HPL[{w1plus}, p]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, p]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, p]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, p] - HPL[{0}, r]*
     HPL[{w3plus, w1plus}, p] - (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, p])/
     2 + (I/2)*Pi*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, p] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, p])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, p] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, p])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    HPL[{w1plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1plus, w1minus}, p] - HPL[{w1plus, w1plus, w1minus}, 
     1 - 2*Sqrt[zc]] + HPL[{w1plus, w1plus, w4minus}, p]/2 + 
    HPL[{w1plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w4plus}, p]/2 + 
    HPL[{w1plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5minus}, p]/2 + 
    HPL[{w1plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5plus}, p]/2 + 
    HPL[{w1plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w3minus, w1minus}, p]/2 - 
    HPL[{w1plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3minus, w4minus}, p]/4 + 
    HPL[{w1plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w4plus}, p]/4 + 
    HPL[{w1plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5minus}, p]/4 + 
    HPL[{w1plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5plus}, p]/4 + 
    HPL[{w1plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w1plus, w3plus, w1minus}, p]/2 - 
    HPL[{w1plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3plus, w4minus}, p]/4 + 
    HPL[{w1plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w4plus}, p]/4 + 
    HPL[{w1plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5minus}, p]/4 + 
    HPL[{w1plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5plus}, p]/4 + 
    HPL[{w1plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3minus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1plus, w1minus}, p]/2 - 
    HPL[{w3minus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3minus, w1plus, w4minus}, p]/4 + 
    HPL[{w3minus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w4plus}, p]/4 + 
    HPL[{w3minus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5minus}, p]/4 + 
    HPL[{w3minus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5plus}, p]/4 + 
    HPL[{w3minus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w3minus, w1minus}, p]/4 - 
    HPL[{w3minus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3minus, w4minus}, p]/8 + 
    HPL[{w3minus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w4plus}, p]/8 + 
    HPL[{w3minus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5minus}, p]/8 + 
    HPL[{w3minus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5plus}, p]/8 + 
    HPL[{w3minus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3minus, w3plus, w1minus}, p]/4 - 
    HPL[{w3minus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3plus, w4minus}, p]/8 + 
    HPL[{w3minus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w4plus}, p]/8 + 
    HPL[{w3minus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5minus}, p]/8 + 
    HPL[{w3minus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5plus}, p]/8 + 
    HPL[{w3minus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1plus, w1minus}, p]/2 - 
    HPL[{w3plus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3plus, w1plus, w4minus}, p]/4 + 
    HPL[{w3plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w4plus}, p]/4 + 
    HPL[{w3plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5minus}, p]/4 + 
    HPL[{w3plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5plus}, p]/4 + 
    HPL[{w3plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w3minus, w1minus}, p]/4 - 
    HPL[{w3plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3minus, w4minus}, p]/8 + 
    HPL[{w3plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w4plus}, p]/8 + 
    HPL[{w3plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5minus}, p]/8 + 
    HPL[{w3plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5plus}, p]/8 + 
    HPL[{w3plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w3plus, w1minus}, p]/4 - 
    HPL[{w3plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3plus, w4minus}, p]/8 + 
    HPL[{w3plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w4plus}, p]/8 + 
    HPL[{w3plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5minus}, p]/8 + 
    HPL[{w3plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5plus}, p]/8 + 
    HPL[{w3plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    2*HPL[{w1plus}, p]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p]*Log[2] - 
    2*HPL[{w1plus, w1plus}, p]*Log[2] - 
    2*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w3minus, w1plus}, p]*Log[2] - HPL[{w3plus, w1plus}, p]*Log[2]))/
  (27*u^3) - (16*(-(Pi^2*HPL[{w1minus}, pu])/6 + 
    (Pi^2*HPL[{w1minus}, 1 - 2*Sqrt[zc]])/6 - (Pi^2*HPL[{w1plus}, pu])/2 + 
    (Pi^2*HPL[{w1plus}, 1 - 2*Sqrt[zc]])/2 - I*Pi*HPL[{w1plus}, pu]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 2*HPL[{0}, r]*HPL[{w1plus}, pu]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + HPL[{w1minus}, r]*HPL[{w1plus}, pu]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] - (Pi^2*HPL[{w3minus}, pu])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu])/2 + 
    (Pi^2*HPL[{w3minus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, pu]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, pu]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, pu]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, pu]*
      HPL[{w3minus}, 1 - 2*Sqrt[zc]])/2 - (Pi^2*HPL[{w3plus}, pu])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu])/2 - 
    (I/4)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu] + 
    (HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu])/2 + 
    (Pi^2*HPL[{w3plus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, pu]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - (I/4)*Pi*HPL[{w3plus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3plus}, pu]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - 2*HPL[{w1minus}, pu]*
     HPL[{0, 0}, Sqrt[zc]] + 2*HPL[{w1minus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] + HPL[{w3minus}, pu]*HPL[{0, 0}, Sqrt[zc]] - 
    HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{0, 0}, Sqrt[zc]] + 
    HPL[{w3plus}, pu]*HPL[{0, 0}, Sqrt[zc]] - HPL[{w3plus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] - HPL[{w1minus}, pu]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    HPL[{w1minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    (HPL[{w3minus}, pu]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, pu]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    HPL[{w1plus}, pu]*HPL[{w1plus, 0}, Sqrt[zc]] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]] - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    HPL[{w1plus}, pu]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    I*Pi*HPL[{w1plus, w1plus}, pu] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 
      pu] - HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, pu] + 
    I*Pi*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, pu] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, pu] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, pu] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, pu] + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, pu] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, pu] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, pu])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, pu] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, pu] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 + 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, pu] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, pu] - 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, pu])/2 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, pu] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, pu] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    HPL[{w1plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1plus, w1minus}, pu] - HPL[{w1plus, w1plus, w1minus}, 
     1 - 2*Sqrt[zc]] + HPL[{w1plus, w1plus, w4minus}, pu]/2 + 
    HPL[{w1plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w4plus}, pu]/2 + 
    HPL[{w1plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5minus}, pu]/2 + 
    HPL[{w1plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5plus}, pu]/2 + 
    HPL[{w1plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w3minus, w1minus}, pu]/2 - 
    HPL[{w1plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3minus, w4minus}, pu]/4 + 
    HPL[{w1plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w4plus}, pu]/4 + 
    HPL[{w1plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5minus}, pu]/4 + 
    HPL[{w1plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5plus}, pu]/4 + 
    HPL[{w1plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w1plus, w3plus, w1minus}, pu]/2 - 
    HPL[{w1plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3plus, w4minus}, pu]/4 + 
    HPL[{w1plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w4plus}, pu]/4 + 
    HPL[{w1plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5minus}, pu]/4 + 
    HPL[{w1plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5plus}, pu]/4 + 
    HPL[{w1plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3minus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1plus, w1minus}, pu]/2 - 
    HPL[{w3minus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3minus, w1plus, w4minus}, pu]/4 + 
    HPL[{w3minus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w4plus}, pu]/4 + 
    HPL[{w3minus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5minus}, pu]/4 + 
    HPL[{w3minus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5plus}, pu]/4 + 
    HPL[{w3minus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w3minus, w1minus}, pu]/4 - 
    HPL[{w3minus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3minus, w4minus}, pu]/8 + 
    HPL[{w3minus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w4plus}, pu]/8 + 
    HPL[{w3minus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5minus}, pu]/8 + 
    HPL[{w3minus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5plus}, pu]/8 + 
    HPL[{w3minus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3minus, w3plus, w1minus}, pu]/4 - 
    HPL[{w3minus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3plus, w4minus}, pu]/8 + 
    HPL[{w3minus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w4plus}, pu]/8 + 
    HPL[{w3minus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5minus}, pu]/8 + 
    HPL[{w3minus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5plus}, pu]/8 + 
    HPL[{w3minus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1plus, w1minus}, pu]/2 - 
    HPL[{w3plus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3plus, w1plus, w4minus}, pu]/4 + 
    HPL[{w3plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w4plus}, pu]/4 + 
    HPL[{w3plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5minus}, pu]/4 + 
    HPL[{w3plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5plus}, pu]/4 + 
    HPL[{w3plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w3minus, w1minus}, pu]/4 - 
    HPL[{w3plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3minus, w4minus}, pu]/8 + 
    HPL[{w3plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w4plus}, pu]/8 + 
    HPL[{w3plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5minus}, pu]/8 + 
    HPL[{w3plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5plus}, pu]/8 + 
    HPL[{w3plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w3plus, w1minus}, pu]/4 - 
    HPL[{w3plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3plus, w4minus}, pu]/8 + 
    HPL[{w3plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w4plus}, pu]/8 + 
    HPL[{w3plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5minus}, pu]/8 + 
    HPL[{w3plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5plus}, pu]/8 + 
    HPL[{w3plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    2*HPL[{w1plus}, pu]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu]*Log[2] - 
    2*HPL[{w1plus, w1plus}, pu]*Log[2] - 
    2*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w3minus, w1plus}, pu]*Log[2] - HPL[{w3plus, w1plus}, pu]*Log[2]))/
  27 + (8*Log[3])/729 - (16*L*Log[3])/243 - (16*L^2*Log[3])/81 + 
 (428*Pi^2*Log[3])/729 - ((88*I)/27)*Pi*s1*Log[3] - 
 ((16*I)/9)*L*Pi*s1*Log[3] + (8*Pi^2*s1*Log[3])/9 + 
 (((64*I)/81)*L*Pi*(-3 + r^2 + 2*s^2)*s1*Log[3])/((-1 + r)*(1 + r)) - 
 (64*Pi^2*(-3 + r^2 + 2*s^2)*s1*Log[3])/(81*(-1 + r)*(1 + r)) + 
 (32*Pi*(-3*Sqrt[3] + 11*Sqrt[3]*r^2 - 5*Sqrt[3]*s^2 - 11*Sqrt[3]*r^2*s^2 + 
    8*Sqrt[3]*s^4 - (42*I)*r^2*s1 + (4*I)*r^4*s1 + (42*I)*s^2*s1 + 
    (34*I)*r^2*s^2*s1 - (38*I)*s^4*s1)*Log[3])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (680*Pi^2*Log[3])/(729*(-1 + ubar)^3) - 
 (32*Log[3])/(81*(-1 + ubar)^2) + (2608*Pi^2*Log[3])/(243*(-1 + ubar)^2) + 
 (((4*I)/9)*Pi*s1*Log[3])/(-1 + ubar)^2 + (376*Log[3])/(243*(-1 + ubar)) + 
 (371*Pi*Log[3])/(36*Sqrt[3]*(-1 + ubar)) - (9*Sqrt[3]*Pi*Log[3])/
  (4*(-1 + ubar)) + (272*Pi^2*Log[3])/(27*(-1 + ubar)) + 
 (((2*I)/9)*Pi*s1*Log[3])/(-1 + ubar) - (496*Log[3])/(243*ubar) - 
 (112*L*Log[3])/(81*ubar) - (68*Pi*Log[3])/(27*Sqrt[3]*ubar) + 
 (4*Sqrt[3]*Pi*Log[3])/ubar - (176*Pi^2*Log[3])/(81*ubar) - 
 (((280*I)/27)*Pi*s1*Log[3])/ubar - (((32*I)/9)*L*Pi*s1*Log[3])/ubar + 
 (16*Pi^2*s1*Log[3])/(9*ubar) + ((16*I)/9)*Pi*s1*HPL[{0}, s1]*Log[3] - 
 (((128*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1]*Log[3])/
  ((-1 + r)*(1 + r)) + (((32*I)/9)*Pi*s1*HPL[{0}, s1]*Log[3])/ubar + 
 ((20*I)/9)*Pi*s1*HPL[{w1minus}, s1]*Log[3] - 
 (((64*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1]*Log[3])/
  ((-1 + r)*(1 + r)) - (32*Pi^2*HPL[{w1minus}, s1]*Log[3])/
  (3*(-1 + ubar)^3) - (256*Pi^2*HPL[{w1minus}, s1]*Log[3])/
  (27*(-1 + ubar)^2) + (8*HPL[{w1minus}, s1]*Log[3])/(81*(-1 + ubar)) + 
 (((40*I)/9)*Pi*s1*HPL[{w1minus}, s1]*Log[3])/ubar - 
 (8*HPL[{w1minus}, su1]*Log[3])/243 - ((4*I)/9)*Pi*HPL[{w1plus}, s1]*Log[3] + 
 (16*s1*HPL[{w1plus}, s1]*Log[3])/243 + (16*L*s1*HPL[{w1plus}, s1]*Log[3])/
  81 + (((4*I)/3)*Pi*HPL[{w1plus}, s1]*Log[3])/(-1 + ubar)^3 + 
 (((80*I)/9)*Pi*HPL[{w1plus}, s1]*Log[3])/(-1 + ubar) - 
 (((112*I)/27)*Pi*HPL[{w1plus}, s1]*Log[3])/ubar + 
 (248*s1*HPL[{w1plus}, s1]*Log[3])/(243*ubar) + 
 (32*L*s1*HPL[{w1plus}, s1]*Log[3])/(81*ubar) - 
 (8*su1*HPL[{w1plus}, su1]*Log[3])/243 + (32*su1*HPL[{w1plus}, su1]*Log[3])/
  (81*(-1 + ubar)^2) - (128*su1*HPL[{w1plus}, su1]*Log[3])/
  (243*(-1 + ubar)) - (16*HPL[{w6minus}, s1]*Log[3])/243 - 
 (16*L*HPL[{w6minus}, s1]*Log[3])/81 - ((16*I)/9)*Pi*s1*HPL[{w6minus}, s1]*
  Log[3] - (56*HPL[{w6minus}, s1]*Log[3])/(81*ubar) - 
 (((32*I)/9)*Pi*s1*HPL[{w6minus}, s1]*Log[3])/ubar + 
 (8*HPL[{w6minus}, su1]*Log[3])/243 + ((64*I)/81)*Pi*s1*HPL[{w6plus}, s1]*
  Log[3] - (((64*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6plus}, s1]*Log[3])/
  ((-1 + r)*(1 + r)) + (((128*I)/81)*Pi*s1*HPL[{w6plus}, s1]*Log[3])/ubar - 
 (32*s1*HPL[{0, w1plus}, s1]*Log[3])/81 - (64*s1*HPL[{0, w1plus}, s1]*Log[3])/
  (81*ubar) + (8*HPL[{w1minus, w1minus}, s1]*Log[3])/81 - 
 (8*s1*HPL[{w1minus, w1plus}, s1]*Log[3])/27 - 
 (16*s1*HPL[{w1minus, w1plus}, s1]*Log[3])/(27*ubar) + 
 (8*HPL[{w1minus, w6minus}, s1]*Log[3])/81 - 
 (8*s1*HPL[{w1plus, w1minus}, s1]*Log[3])/81 - 
 (16*s1*HPL[{w1plus, w1minus}, s1]*Log[3])/(81*ubar) + 
 (8*HPL[{w1plus, w1plus}, s1]*Log[3])/81 - 
 (64*HPL[{w1plus, w1plus}, su1]*Log[3])/(81*(-1 + ubar)^3) - 
 (32*HPL[{w1plus, w1plus}, su1]*Log[3])/(27*(-1 + ubar)^2) + 
 (8*s1*HPL[{w1plus, w6minus}, s1]*Log[3])/81 + 
 (16*s1*HPL[{w1plus, w6minus}, s1]*Log[3])/(81*ubar) + 
 (8*HPL[{w6minus, w1minus}, s1]*Log[3])/81 + 
 (8*s1*HPL[{w6minus, w1plus}, s1]*Log[3])/81 + 
 (16*s1*HPL[{w6minus, w1plus}, s1]*Log[3])/(81*ubar) - 
 (8*HPL[{w6minus, w6minus}, s1]*Log[3])/81 - (32*Log[2]*Log[3])/243 - 
 (32*L*Log[2]*Log[3])/81 + ((16*I)/9)*Pi*s1*Log[2]*Log[3] - 
 (((128*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*Log[2]*Log[3])/((-1 + r)*(1 + r)) - 
 (64*Pi^2*Log[2]*Log[3])/(3*(-1 + ubar)^3) - (512*Pi^2*Log[2]*Log[3])/
  (27*(-1 + ubar)^2) + (16*Log[2]*Log[3])/(81*(-1 + ubar)) - 
 (112*Log[2]*Log[3])/(81*ubar) + (((32*I)/9)*Pi*s1*Log[2]*Log[3])/ubar + 
 (32*HPL[{w1minus}, s1]*Log[2]*Log[3])/81 + (32*Log[2]^2*Log[3])/81 + 
 (4*Log[3]^2)/243 + (8*L*Log[3]^2)/81 + ((200*I)/81)*Pi*s1*Log[3]^2 - 
 (128*Pi^2*Log[3]^2)/(9*(-1 + ubar)^3) + ((32*I)*Pi*s1*Log[3]^2)/
  (-1 + ubar)^3 - (1024*Pi^2*Log[3]^2)/(81*(-1 + ubar)^2) + 
 (((640*I)/27)*Pi*s1*Log[3]^2)/(-1 + ubar)^2 + 
 (((448*I)/27)*Pi*s1*Log[3]^2)/(-1 + ubar) + (28*Log[3]^2)/(81*ubar) - 
 (((176*I)/81)*Pi*s1*Log[3]^2)/ubar - (4*HPL[{w1minus}, s1]*Log[3]^2)/81 + 
 (4*s1*HPL[{w1plus}, s1]*Log[3]^2)/81 - 
 (((64*I)/3)*Pi*HPL[{w1plus}, s1]*Log[3]^2)/(-1 + ubar)^3 - 
 (((512*I)/27)*Pi*HPL[{w1plus}, s1]*Log[3]^2)/(-1 + ubar)^2 + 
 (8*s1*HPL[{w1plus}, s1]*Log[3]^2)/(81*ubar) + 
 (4*HPL[{w6minus}, s1]*Log[3]^2)/81 - (4*Log[3]^3)/243 + 
 (32*Pi^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/81 - 
 (64*Pi^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/(27*(-1 + u)^2) - 
 (((736*I)/81)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]])/
  (-1 + u)^2 + (((304*I)/81)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]])/(-1 + u) - 
 ((64*I)/27)*Pi*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]] + 
 (((128*I)/9)*Pi*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]])/(-1 + u)^2 + 
 (736*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]])/
  (81*(-1 + u)^2) - (304*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]])/(81*(-1 + u)) - 
 (64*Log[2]^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/27 + 
 (128*Log[2]^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/(9*(-1 + u)^2) + 
 ((32*I)/27)*Pi*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2 - 
 (((64*I)/9)*Pi*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/(-1 + u)^2 - 
 (368*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/
  (81*(-1 + u)^2) + (152*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/(81*(-1 + u)) + 
 (64*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/27 - 
 (128*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/(9*(-1 + u)^2) - 
 (64*Log[Sqrt[1 - u] + Sqrt[5 - u]]^3)/81 + 
 (128*Log[Sqrt[1 - u] + Sqrt[5 - u]]^3)/(27*(-1 + u)^2) + 
 (1646*Log[1 - u])/27 + (1024*L*Log[1 - u])/81 - (32*L^2*Log[1 - u])/9 + 
 ((2510*I)/81)*Pi*Log[1 - u] + ((256*I)/27)*L*Pi*Log[1 - u] - 
 ((64*I)/27)*L^2*Pi*Log[1 - u] - (116*Pi^2*Log[1 - u])/9 + 
 (320*L*Pi^2*Log[1 - u])/81 - ((136*I)/81)*Pi^3*Log[1 - u] + 
 (256*Log[1 - u])/(81*(-1 + u)^2) + (16*Pi^2*Log[1 - u])/(27*(-1 + u)^2) + 
 (1520*Log[1 - u])/(81*(-1 + u)) + (128*L*Log[1 - u])/(27*(-1 + u)) + 
 (128*L^2*Log[1 - u])/(9*(-1 + u)) - (28*Pi^2*Log[1 - u])/(27*(-1 + u)) - 
 (5954*Log[1 - u])/(81*u) - (32*L*Log[1 - u])/u + 
 (64*L^2*Log[1 - u])/(27*u) - (((124*I)/27)*Pi*Log[1 - u])/u - 
 (((64*I)/27)*L*Pi*Log[1 - u])/u + (172*Pi^2*Log[1 - u])/(27*u) + 
 ((4*I)/27)*Pi*u*Log[1 - u] - (4*Pi^2*u*Log[1 - u])/81 - 
 (2*Pi^2*u^2*Log[1 - u])/81 + (344*zc*Log[1 - u])/(81*(-1 + u)) - 
 (736*L*zc*Log[1 - u])/(81*(-1 + u)) - (((368*I)/81)*Pi*zc*Log[1 - u])/
  (-1 + u) - (128*zc*Log[1 - u])/(81*u) + (256*zc*Log[1 - u])/
  (81*(-1 + u)^2*u) + (128*zc*Log[1 - u])/(81*(-1 + u)*u) - 
 (736*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[1 - u])/(81*(-1 + u)^2) + 
 (304*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[1 - u])/(81*(-1 + u)) + 
 (736*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[1 - u])/
  (81*(-1 + u)^2) - (304*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[1 - u])/(81*(-1 + u)) - 
 (562*Log[1 - u]^2)/81 + (128*L*Log[1 - u]^2)/27 - (32*L^2*Log[1 - u]^2)/27 - 
 ((290*I)/27)*Pi*Log[1 - u]^2 - ((32*I)/27)*L*Pi*Log[1 - u]^2 - 
 (62*Pi^2*Log[1 - u]^2)/27 + (32*Pi^2*Log[1 - u]^2)/(27*(-1 + u)^2) - 
 (64*Log[1 - u]^2)/(27*(-1 + u)) - (128*L*Log[1 - u]^2)/(9*(-1 + u)) + 
 (4*Pi^2*Log[1 - u]^2)/(27*(-1 + u)) - (1400*Pi^2*Log[1 - u]^2)/(81*u^3) - 
 (8*Log[1 - u]^2)/(27*u^2) + (1552*Pi^2*Log[1 - u]^2)/(81*u^2) + 
 (856*Log[1 - u]^2)/(27*u) - (32*L*Log[1 - u]^2)/(27*u) + 
 (((44*I)/27)*Pi*Log[1 - u]^2)/u - (128*Pi^2*Log[1 - u]^2)/(27*u) - 
 (2*u*Log[1 - u]^2)/27 + ((4*I)/27)*Pi*u*Log[1 - u]^2 + 
 ((2*I)/27)*Pi*u^2*Log[1 - u]^2 - (16*Log[1 - u]^2)/(27*zc) + 
 (8*Log[1 - u]^2)/(27*u*zc) + (8*u*Log[1 - u]^2)/(27*zc) + 
 (184*zc*Log[1 - u]^2)/(81*(-1 + u)) - (452*Log[1 - u]^3)/81 - 
 (32*L*Log[1 - u]^3)/81 + ((8*I)/9)*Pi*Log[1 - u]^3 + 
 (128*Log[1 - u]^3)/(27*(-1 + u)) - (56*Log[1 - u]^3)/(81*u) - 
 (4*u*Log[1 - u]^3)/81 - (2*u^2*Log[1 - u]^3)/81 + (35*Log[1 - u]^4)/81 + 
 (16*Log[1 - u]^4)/(27*(-1 + u)^2) + (2*Log[1 - u]^4)/(27*(-1 + u)) - 
 (700*Log[1 - u]^4)/(81*u^3) + (776*Log[1 - u]^4)/(81*u^2) - 
 (64*Log[1 - u]^4)/(27*u) + (124*Pi^2*Log[2 - u])/81 + 
 (16*Pi^2*Log[2 - u])/(9*(-1 + u)^2) - (284*Pi^2*Log[2 - u])/(81*(-1 + u)) - 
 (16*Pi^2*Log[2 - u])/(81*u^2) + (40*Pi^2*Log[2 - u])/(81*u) + 
 (16*Log[1 - u]^2*Log[2 - u])/9 + (16*Log[1 - u]^2*Log[2 - u])/
  (9*(-1 + u)^2) - (32*Log[1 - u]^2*Log[2 - u])/(9*(-1 + u)) + 
 (368*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[5 - u])/(81*(-1 + u)^2) - 
 (152*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[5 - u])/(81*(-1 + u)) - 
 (368*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[5 - u])/
  (81*(-1 + u)^2) + (152*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[5 - u])/(81*(-1 + u)) + 
 (92*Sqrt[1 - u]*Sqrt[5 - u]*Log[5 - u]^2)/(81*(-1 + u)^2) - 
 (38*Sqrt[1 - u]*Sqrt[5 - u]*Log[5 - u]^2)/(81*(-1 + u)) + (4654*Log[u])/81 + 
 (80*L*Log[u])/9 - (32*L^2*Log[u])/9 - ((1010*I)/81)*Pi*Log[u] - 
 ((352*I)/27)*L*Pi*Log[u] + ((64*I)/27)*L^2*Pi*Log[u] + 
 (1114*Pi^2*Log[u])/81 - (64*L*Pi^2*Log[u])/27 + ((56*I)/81)*Pi^3*Log[u] + 
 (4502*Log[u])/(81*(-1 + u)) + (16*L*Log[u])/(-1 + u) - 
 (32*L^2*Log[u])/(27*(-1 + u)) - (((46*I)/27)*Pi*Log[u])/(-1 + u) - 
 (((64*I)/27)*L*Pi*Log[u])/(-1 + u) + (146*Pi^2*Log[u])/(81*(-1 + u)) - 
 (256*Log[u])/(81*u^2) + (944*Pi^2*Log[u])/(27*u^2) + (1520*Log[u])/(81*u) + 
 (128*L*Log[u])/(27*u) + (128*L^2*Log[u])/(9*u) - (1432*Pi^2*Log[u])/(81*u) - 
 ((4*I)/27)*Pi*u*Log[u] - (2*Pi^2*u*Log[u])/27 - 
 (304*u*Log[u])/(81*(-1 + u)) - (2*Pi^2*u^2*Log[u])/81 - 
 (16*Log[u])/(27*zc) - (16*Log[u])/(27*(-1 + u)*zc) - (88*u*Log[u])/(81*zc) + 
 (16*L*u*Log[u])/(27*zc) + (16*u^2*Log[u])/(27*(-1 + u)*zc) + 
 (448*zc*Log[u])/(81*(-1 + u)) + (256*zc*Log[u])/(81*(-1 + u)*u^2) + 
 (64*zc*Log[u])/(9*u) + (((64*I)/81)*Pi*zc*Log[u])/u - 
 (704*zc*Log[u])/(81*(-1 + u)*u) - (128*Sqrt[4 + u]*Log[2]*Log[u])/
  (81*u^(3/2)) + (160*Sqrt[4 + u]*Log[2]*Log[u])/(81*Sqrt[u]) + 
 (4508*Log[1 - u]*Log[u])/81 + (448*L*Log[1 - u]*Log[u])/27 - 
 (64*L^2*Log[1 - u]*Log[u])/27 + ((128*I)/27)*Pi*Log[1 - u]*Log[u] - 
 ((128*I)/27)*L*Pi*Log[1 - u]*Log[u] + (464*Pi^2*Log[1 - u]*Log[u])/81 + 
 (34*Log[1 - u]*Log[u])/(3*(-1 + u)) - (32*L*Log[1 - u]*Log[u])/
  (27*(-1 + u)) + (((68*I)/27)*Pi*Log[1 - u]*Log[u])/(-1 + u) - 
 (256*Log[1 - u]*Log[u])/(81*u^3) + (5632*Pi^2*Log[1 - u]*Log[u])/(81*u^3) + 
 (1700*Log[1 - u]*Log[u])/(27*u^2) - (2080*Pi^2*Log[1 - u]*Log[u])/(27*u^2) - 
 (728*Log[1 - u]*Log[u])/(9*u) + (320*L*Log[1 - u]*Log[u])/(27*u) - 
 (((40*I)/27)*Pi*Log[1 - u]*Log[u])/u + (1600*Pi^2*Log[1 - u]*Log[u])/
  (81*u) - (4*u*Log[1 - u]*Log[u])/27 - ((4*I)/9)*Pi*u*Log[1 - u]*Log[u] - 
 ((4*I)/27)*Pi*u^2*Log[1 - u]*Log[u] - (8*Log[1 - u]*Log[u])/(27*zc) - 
 (8*Log[1 - u]*Log[u])/(27*(-1 + u)*zc) - (8*u*Log[1 - u]*Log[u])/(27*zc) + 
 (16*zc*Log[1 - u]*Log[u])/(9*u) + (92*Log[1 - u]^2*Log[u])/27 - 
 (64*L*Log[1 - u]^2*Log[u])/9 + ((32*I)/27)*Pi*Log[1 - u]^2*Log[u] - 
 (16*Log[1 - u]^2*Log[u])/(9*(-1 + u)^2) + (4*Log[1 - u]^2*Log[u])/
  (3*(-1 + u)) - (76*Log[1 - u]^2*Log[u])/(9*u) + 
 (4*u*Log[1 - u]^2*Log[u])/27 + (2*u^2*Log[1 - u]^2*Log[u])/27 + 
 (724*Log[1 - u]^3*Log[u])/81 - (64*Log[1 - u]^3*Log[u])/(27*(-1 + u)^2) - 
 (8*Log[1 - u]^3*Log[u])/(27*(-1 + u)) + (2800*Log[1 - u]^3*Log[u])/
  (81*u^3) - (3104*Log[1 - u]^3*Log[u])/(81*u^2) + 
 (256*Log[1 - u]^3*Log[u])/(27*u) - (2858*Log[u]^2)/81 - 
 (176*L*Log[u]^2)/27 + (32*L^2*Log[u]^2)/27 + ((16*I)/3)*Pi*Log[u]^2 + 
 ((32*I)/27)*L*Pi*Log[u]^2 - (166*Pi^2*Log[u]^2)/81 - 
 (472*Log[u]^2)/(27*(-1 + u)) - (32*L*Log[u]^2)/(27*(-1 + u)) - 
 (((16*I)/27)*Pi*Log[u]^2)/(-1 + u) + (214*Log[u]^2)/(9*u) - 
 (128*L*Log[u]^2)/(9*u) + (2*u*Log[u]^2)/27 + ((2*I)/9)*Pi*u*Log[u]^2 + 
 ((2*I)/27)*Pi*u^2*Log[u]^2 + (8*Log[u]^2)/(27*zc) + 
 (8*Log[u]^2)/(27*(-1 + u)*zc) + (8*u*Log[u]^2)/(27*zc) - 
 (176*zc*Log[u]^2)/(81*u) - (590*Log[1 - u]*Log[u]^2)/27 - 
 (64*L*Log[1 - u]*Log[u]^2)/27 - ((32*I)/9)*Pi*Log[1 - u]*Log[u]^2 + 
 (46*Log[1 - u]*Log[u]^2)/(27*(-1 + u)) + (2*Log[1 - u]*Log[u]^2)/(9*u^3) + 
 (1400*Log[1 - u]*Log[u]^2)/(27*u^2) - (310*Log[1 - u]*Log[u]^2)/(9*u) + 
 (2*u*Log[1 - u]*Log[u]^2)/9 + (2*u^2*Log[1 - u]*Log[u]^2)/27 - 
 (68*Log[1 - u]^2*Log[u]^2)/9 - (700*Log[1 - u]^2*Log[u]^2)/(9*u^3) + 
 (776*Log[1 - u]^2*Log[u]^2)/(9*u^2) - (592*Log[1 - u]^2*Log[u]^2)/(27*u) + 
 (886*Log[u]^3)/81 + (32*L*Log[u]^3)/81 - ((16*I)/81)*Pi*Log[u]^3 + 
 (16*Log[u]^3)/(9*(-1 + u)) + (128*Log[u]^3)/(27*u) - (2*u*Log[u]^3)/27 - 
 (2*u^2*Log[u]^3)/81 + (188*Log[1 - u]*Log[u]^3)/81 - (29*Log[u]^4)/27 + 
 (8*Pi^2*Log[1 + u])/81 + (32*Pi^2*Log[1 + u])/(81*(-1 + u)) + 
 (2*Pi^2*Log[1 + u])/(9*u^3) - (14*Pi^2*Log[1 + u])/(81*u) + 
 (2*Log[u]^2*Log[1 + u])/(9*u^3) - (2*Log[u]^2*Log[1 + u])/(27*u) + 
 (64*Sqrt[4 + u]*Log[2]*Log[4 + u])/(81*u^(3/2)) - 
 (80*Sqrt[4 + u]*Log[2]*Log[4 + u])/(81*Sqrt[u]) + 
 (16*Sqrt[4 + u]*Log[4 + u]^2)/(81*u^(3/2)) - (20*Sqrt[4 + u]*Log[4 + u]^2)/
  (81*Sqrt[u]) - (32*Pi^2*Log[Sqrt[u] + Sqrt[4 + u]])/81 - 
 (((128*I)/81)*Pi*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/u^(3/2) + 
 (((160*I)/81)*Pi*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/Sqrt[u] + 
 ((64*I)/27)*Pi*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]] + 
 (128*Sqrt[4 + u]*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]])/(81*u^(3/2)) - 
 (160*Sqrt[4 + u]*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]])/(81*Sqrt[u]) + 
 (64*Log[2]^2*Log[Sqrt[u] + Sqrt[4 + u]])/27 + 
 (128*Sqrt[4 + u]*Log[u]*Log[Sqrt[u] + Sqrt[4 + u]])/(81*u^(3/2)) - 
 (160*Sqrt[4 + u]*Log[u]*Log[Sqrt[u] + Sqrt[4 + u]])/(81*Sqrt[u]) - 
 (64*Sqrt[4 + u]*Log[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/(81*u^(3/2)) + 
 (80*Sqrt[4 + u]*Log[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/(81*Sqrt[u]) - 
 ((32*I)/27)*Pi*Log[Sqrt[u] + Sqrt[4 + u]]^2 - 
 (64*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]]^2)/(81*u^(3/2)) + 
 (80*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]]^2)/(81*Sqrt[u]) - 
 (64*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]]^2)/27 + 
 (64*Log[Sqrt[u] + Sqrt[4 + u]]^3)/81 + (860*Log[1 - ubar])/729 + 
 (176*L*Log[1 - ubar])/243 + (16*L^2*Log[1 - ubar])/81 + 
 ((20*I)/243)*Pi*Log[1 - ubar] - ((16*I)/81)*L*Pi*Log[1 - ubar] - 
 ((64*I)/27)*L^2*Pi*Log[1 - ubar] + (64*Pi^2*Log[1 - ubar])/243 + 
 (256*L*Pi^2*Log[1 - ubar])/81 + (((32*I)/81)*L*Pi*(-11 + 14*r^2 - 3*s^2)*
   Log[1 - ubar])/((-1 + r)*(1 + r)) - 
 (((16*I)/27)*Pi*(-4 + 3*r^2 + s^2)*Log[1 - ubar])/((-1 + r)*(1 + r)) + 
 (32*L*(12 - 49*r^2 + 6*r^4 + 25*s^2 + 37*r^2*s^2 - 31*s^4)*Log[1 - ubar])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (32*L^2*(12 - 14*r^2 + 3*r^4 - 10*s^2 + 8*r^2*s^2 + s^4)*Log[1 - ubar])/
  (27*(-1 + r)*(1 + r)*(r - s)*(r + s)) - (16*Log[1 - ubar])/(81*ubar^2) + 
 (136*Log[1 - ubar])/(81*ubar) + (32*L*Log[1 - ubar])/(27*ubar) - 
 (((4*I)/81)*Pi*Log[1 - ubar])/ubar + 
 (52*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/243 + 
 (16*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/81 - 
 (8*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/(81*ubar^2) + 
 (212*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/(243*ubar) + 
 (32*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/(81*ubar) - 
 (8*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[1 - ubar])/81 - 
 (16*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[1 - ubar])/(81*ubar) - 
 (32*Log[1 - ubar]^2)/81 - (8*L*Log[1 - ubar]^2)/27 - 
 (32*L^2*Log[1 - ubar]^2)/27 + (16*L*(72 + 5*r^2 - 77*s^2)*Log[1 - ubar]^2)/
  (81*(r - s)*(r + s)) - (((16*I)/81)*Pi*(-14 + 17*r^2 - 3*s^2)*
   Log[1 - ubar]^2)/((-1 + r)*(1 + r)) - (16*Log[1 - ubar]^2)/(27*ubar) - 
 (8*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar]^2)/81 - 
 (16*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar]^2)/(81*ubar) + 
 (28*Log[1 - ubar]^3)/243 + (32*L*Log[1 - ubar]^3)/81 + 
 (44*Log[1 - ubar]^4)/81 + (16*Pi^2*(-3 + r^2 + 2*s^2)*s1*
   Log[-4/(-4 + ubar)])/(81*(-1 + r)*(1 + r)) + 
 (((32*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1]*Log[-4/(-4 + ubar)])/
  ((-1 + r)*(1 + r)) + (((16*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus}, s1]*Log[-4/(-4 + ubar)])/((-1 + r)*(1 + r)) - 
 (32*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1]*Log[-4/(-4 + ubar)])/
  (81*(-1 + r)*(1 + r)) - (16*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus, w1plus}, s1]*Log[-4/(-4 + ubar)])/(81*(-1 + r)*(1 + r)) + 
 (((32*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*Log[2]*Log[-4/(-4 + ubar)])/
  ((-1 + r)*(1 + r)) + (7585*Log[ubar])/729 + (586*L*Log[ubar])/243 - 
 (16*L^2*Log[ubar])/27 + ((893*I)/243)*Pi*Log[ubar] - 
 ((32*I)/81)*L*Pi*Log[ubar] + ((64*I)/27)*L^2*Pi*Log[ubar] - 
 (116*Pi^2*Log[ubar])/243 - (64*L*Pi^2*Log[ubar])/27 - 
 (((32*I)/27)*L*Pi*(-1 + r)*(1 + r)*Log[ubar])/((r - s)*(r + s)) - 
 (((16*I)/81)*Pi*(-14 + 19*r^2 - 5*s^2)*Log[ubar])/((r - s)*(r + s)) + 
 (32*L^2*(6 - 53*r^2 + 11*r^4 + 41*s^2 + 31*r^2*s^2 - 36*s^4)*Log[ubar])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*Pi^2*(6 - 37*r^2 + 19*r^4 + 25*s^2 - r^2*s^2 - 12*s^4)*Log[ubar])/
  (27*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (16*L*(-351 + 329*r^2 + 34*r^4 + 373*s^2 - 397*r^2*s^2 + 12*s^4)*Log[ubar])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*(-1199 + 1681*r^2 + (6*I)*Pi^3*r^2 - 466*r^4 - (6*I)*Pi^3*r^4 + 717*s^2 - 
    (6*I)*Pi^3*s^2 - 749*r^2*s^2 + (6*I)*Pi^3*r^2*s^2 + 16*s^4)*Log[ubar])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - (((8*I)/27)*Pi*Log[ubar])/
  (-1 + ubar)^3 - (8*Log[ubar])/(27*(-1 + ubar)^2) + 
 (((4*I)/81)*Pi*Log[ubar])/(-1 + ubar)^2 + 
 (236*Log[ubar])/(243*(-1 + ubar)) + (40*L*Log[ubar])/(81*(-1 + ubar)) + 
 (((44*I)/81)*Pi*Log[ubar])/(-1 + ubar) + (598*Log[ubar])/(243*ubar) + 
 (544*L*Log[ubar])/(81*ubar) + (((272*I)/81)*Pi*Log[ubar])/ubar - 
 (64*zc*Log[ubar])/(81*ubar) - (16*s*HPL[{w1plus}, -s^(-1)]*Log[ubar])/81 - 
 (32*s*zc*HPL[{w1plus}, -s^(-1)]*Log[ubar])/(81*ubar) - 
 (140*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/243 + 
 (16*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/81 + 
 ((8*I)/81)*Pi*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar] - 
 (160*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/(243*ubar) + 
 (32*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/(81*ubar) + 
 (((16*I)/81)*Pi*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/ubar - 
 (8*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[ubar])/81 - 
 (16*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[ubar])/(81*ubar) + 
 (716*Log[1 - ubar]*Log[ubar])/243 + (112*L*Log[1 - ubar]*Log[ubar])/81 - 
 (64*L^2*Log[1 - ubar]*Log[ubar])/27 - ((232*I)/81)*Pi*Log[1 - ubar]*
  Log[ubar] - ((64*I)/27)*L*Pi*Log[1 - ubar]*Log[ubar] - 
 (16*(165 - 407*r^2 + 197*r^4 + 77*s^2 + 13*r^2*s^2 - 45*s^4)*Log[1 - ubar]*
   Log[ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (32*L*(2 - 14*r^2 + r^4 + 10*s^2 + 12*r^2*s^2 - 11*s^4)*Log[1 - ubar]*
   Log[ubar])/(27*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*Log[1 - ubar]*Log[ubar])/(81*(-1 + ubar)) + 
 (4*Log[1 - ubar]*Log[ubar])/(81*ubar) - (4*Log[1 - ubar]^2*Log[ubar])/27 - 
 (128*L*Log[1 - ubar]^2*Log[ubar])/27 + 
 (32*(-21 + 19*r^2 + (3*I)*Pi*r^2 + 8*r^4 - (3*I)*Pi*r^4 + 23*s^2 - 
    (3*I)*Pi*s^2 - 35*r^2*s^2 + (3*I)*Pi*r^2*s^2 + 6*s^4)*Log[1 - ubar]^2*
   Log[ubar])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - (181*Log[ubar]^2)/54 - 
 (32*L*Log[ubar]^2)/81 + (32*L^2*Log[ubar]^2)/27 - 
 ((56*I)/81)*Pi*Log[ubar]^2 + (((8*I)/27)*Pi*(-2 + 15*r^2 - 13*s^2)*
   Log[ubar]^2)/((r - s)*(r + s)) - 
 (16*L*(9 - 95*r^2 + 14*r^4 + 77*s^2 + 67*r^2*s^2 - 72*s^4)*Log[ubar]^2)/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*(552 - 761*r^2 - 33*Pi^2*r^2 + 281*r^4 + 33*Pi^2*r^4 - 343*s^2 + 
    33*Pi^2*s^2 + 199*r^2*s^2 - 33*Pi^2*r^2*s^2 + 72*s^4)*Log[ubar]^2)/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (4*Log[ubar]^2)/(27*(-1 + ubar)^3) - (2*Log[ubar]^2)/(81*(-1 + ubar)^2) - 
 (34*Log[ubar]^2)/(81*(-1 + ubar)) - (136*Log[ubar]^2)/(81*ubar) - 
 (4*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar]^2)/81 - 
 (8*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar]^2)/(81*ubar) - 
 (4*Log[1 - ubar]*Log[ubar]^2)/27 + 
 (16*(53 - (6*I)*Pi - 23*r^2 + (6*I)*Pi*r^2 - 30*s^2)*Log[1 - ubar]*
   Log[ubar]^2)/(81*(-1 + r)*(1 + r)) + (56*Log[ubar]^3)/243 - 
 (32*L*Log[ubar]^3)/81 + 
 (8*(-2 - 69*r^2 + (10*I)*Pi*r^2 + 23*r^4 - (10*I)*Pi*r^4 + 73*s^2 - 
    (10*I)*Pi*s^2 + 23*r^2*s^2 + (10*I)*Pi*r^2*s^2 - 48*s^4)*Log[ubar]^3)/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + (4*Log[ubar]^4)/9 + 
 (16*Log[1 - ubar]^3*(24 - 6*r^2 - (5*I)*Pi*r^2 - 23*r^4 + (5*I)*Pi*r^4 - 
    42*s^2 + (5*I)*Pi*s^2 + 52*r^2*s^2 - (5*I)*Pi*r^2*s^2 - 5*s^4 - 
    12*r^2*Log[ubar] + 12*r^4*Log[ubar] + 12*s^2*Log[ubar] - 
    12*r^2*s^2*Log[ubar]))/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*Pi^2*Log[1 - ubar]*(40 - 6*r^2 - 47*r^4 - 74*s^2 + 100*r^2*s^2 - 13*s^4 - 
    6*r^2*Log[ubar] + 6*r^4*Log[ubar] + 6*s^2*Log[ubar] - 
    6*r^2*s^2*Log[ubar]))/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*Log[1 - ubar]^2*(-24 + 40*r^2 - Pi^2*r^2 + 93*r^4 + Pi^2*r^4 + 8*s^2 + 
    Pi^2*s^2 - 226*r^2*s^2 - Pi^2*r^2*s^2 + 109*s^4 + 18*r^2*Log[ubar]^2 - 
    18*r^4*Log[ubar]^2 - 18*s^2*Log[ubar]^2 + 18*r^2*s^2*Log[ubar]^2))/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (16*Log[1 - ubar]*(48 - 155*r^2 - I*Pi^3*r^2 - 60*r^4 + I*Pi^3*r^4 + 
    59*s^2 + I*Pi^3*s^2 + 275*r^2*s^2 - I*Pi^3*r^2*s^2 - 167*s^4 + 
    8*r^2*Log[ubar]^3 - 8*r^4*Log[ubar]^3 - 8*s^2*Log[ubar]^3 + 
    8*r^2*s^2*Log[ubar]^3))/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[2]*Log[1 + (1 - u)/(4*zc)])/(27*zc) + 
 (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[2]*Log[1 + (1 - u)/(4*zc)])/
  (9*(-1 + u)^2) - (152*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[1 + (1 - u)/(4*zc)])/(81*(-1 + u)) + 
 (8*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*Log[1 + (1 - u)/(4*zc)])/(27*zc) + 
 (224*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[2]*Log[1 + (1 - u)/(4*zc)])/
  (81*(-1 + u)^2) - (2*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   Log[1 + (1 - u)/(4*zc)]^2)/(27*zc) + 
 (4*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[1 + (1 - u)/(4*zc)]^2)/
  (9*(-1 + u)^2) - (38*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[1 + (1 - u)/(4*zc)]^2)/(81*(-1 + u)) + 
 (2*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]^2)/(27*zc) + 
 (56*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]^2)/
  (81*(-1 + u)^2) - (80*Sqrt[u + 4*zc]*Log[2]*Log[1 + u/(4*zc)])/
  (81*Sqrt[u]) + (64*zc*Sqrt[u + 4*zc]*Log[2]*Log[1 + u/(4*zc)])/
  (81*u^(3/2)) - (20*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]^2)/(81*Sqrt[u]) + 
 (16*zc*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]^2)/(81*u^(3/2)) - 
 (4*Log[(1 - u)/(4*zc)])/81 - (304*L*Log[(1 - u)/(4*zc)])/81 - 
 ((152*I)/81)*Pi*Log[(1 - u)/(4*zc)] + (112*Log[(1 - u)/(4*zc)])/(81*zc) - 
 (16*L*Log[(1 - u)/(4*zc)])/(27*zc) - (112*u*Log[(1 - u)/(4*zc)])/(81*zc) + 
 (16*L*u*Log[(1 - u)/(4*zc)])/(27*zc) + (608*zc*Log[(1 - u)/(4*zc)])/
  (81*(-1 + u)) + (448*L*zc*Log[(1 - u)/(4*zc)])/(81*(-1 + u)) + 
 (((368*I)/81)*Pi*zc*Log[(1 - u)/(4*zc)])/(-1 + u) + 
 (304*Log[2]*Log[(1 - u)/(4*zc)])/81 - (736*zc*Log[2]*Log[(1 - u)/(4*zc)])/
  (81*(-1 + u)) + (76*Log[(1 - u)/(4*zc)]^2)/81 - 
 (184*zc*Log[(1 - u)/(4*zc)]^2)/(81*(-1 + u)) - (392*Log[(1 - u)/zc])/81 - 
 (112*Log[(1 - u)/zc])/(81*zc) + (16*L*Log[(1 - u)/zc])/(27*zc) + 
 (112*u*Log[(1 - u)/zc])/(81*zc) - (16*L*u*Log[(1 - u)/zc])/(27*zc) - 
 (8*zc*Log[(1 - u)/zc])/(9*(-1 + u)) + (32*L*zc*Log[(1 - u)/zc])/
  (9*(-1 + u)) + (64*Log[u/(4*zc)])/27 + ((80*I)/81)*Pi*Log[u/(4*zc)] + 
 (40*u*Log[u/(4*zc)])/(81*zc) - (16*L*u*Log[u/(4*zc)])/(27*zc) - 
 (272*zc*Log[u/(4*zc)])/(81*u) - (((64*I)/81)*Pi*zc*Log[u/(4*zc)])/u - 
 (160*Log[2]*Log[u/(4*zc)])/81 + (128*zc*Log[2]*Log[u/(4*zc)])/(81*u) - 
 (40*Log[u/(4*zc)]^2)/81 + (32*zc*Log[u/(4*zc)]^2)/(81*u) - 
 (836*Log[zc])/243 - (112*L*Log[zc])/27 - ((160*I)/81)*Pi*Log[zc] - 
 (8*Pi^2*Log[zc])/81 - ((16*I)/81)*Pi*s*Log[zc] - 
 ((16*I)/81)*Pi*s*(-3 + s^2)*Log[zc] - (16*(11 + 6*s^2)*Log[zc])/243 - 
 ((16*I)/81)*Pi*s1*Log[zc] - (112*Log[zc])/(81*ubar) - 
 (((32*I)/81)*Pi*s1*Log[zc])/ubar + (40*u*Log[zc])/(81*zc) - 
 (16*L*u*Log[zc])/(27*zc) - (128*zc*Log[zc])/(81*(-1 + u)^2) - 
 (104*zc*Log[zc])/(27*(-1 + u)) + (736*L*zc*Log[zc])/(81*(-1 + u)) + 
 (((368*I)/81)*Pi*zc*Log[zc])/(-1 + u) + (128*zc*Log[zc])/(81*u^2) - 
 (616*zc*Log[zc])/(81*u) - (((64*I)/81)*Pi*zc*Log[zc])/u - 
 (128*zc*Log[zc])/(81*ubar) - (((32*I)/81)*Pi*s*zc*Log[zc])/ubar - 
 (16*s*HPL[{w1plus}, -s^(-1)]*Log[zc])/81 - 
 (32*s*zc*HPL[{w1plus}, -s^(-1)]*Log[zc])/(81*ubar) + 
 (16*s*HPL[{w1plus}, s]*Log[zc])/81 + 
 (16*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[zc])/81 + 
 (32*s*zc*HPL[{w1plus}, s]*Log[zc])/(81*ubar) + 
 (16*s1*HPL[{w1plus}, s1]*Log[zc])/81 + (32*s1*HPL[{w1plus}, s1]*Log[zc])/
  (81*ubar) + (608*Log[2]*Log[zc])/81 + (32*Log[2]*Log[zc])/(27*zc) - 
 (896*zc*Log[2]*Log[zc])/(81*(-1 + u)) - (80*Log[1 - u]*Log[zc])/81 + 
 ((16*I)/27)*Pi*Log[1 - u]*Log[zc] - (16*Log[1 - u]*Log[zc])/(27*u) + 
 (16*Log[1 - u]*Log[zc])/(27*zc) - (8*Log[1 - u]*Log[zc])/(27*u*zc) - 
 (8*u*Log[1 - u]*Log[zc])/(27*zc) + (368*zc*Log[1 - u]*Log[zc])/
  (81*(-1 + u)) + (8*Log[1 - u]^2*Log[zc])/27 - (8*Log[u]*Log[zc])/81 - 
 ((16*I)/27)*Pi*Log[u]*Log[zc] + (8*Log[u]*Log[zc])/(27*(-1 + u)) - 
 (8*Log[u]*Log[zc])/(27*zc) - (8*Log[u]*Log[zc])/(27*(-1 + u)*zc) - 
 (8*u*Log[u]*Log[zc])/(9*zc) + (208*zc*Log[u]*Log[zc])/(81*u) + 
 (16*Log[1 - u]*Log[u]*Log[zc])/27 - (8*Log[u]^2*Log[zc])/27 + 
 (16*Log[ubar]*Log[zc])/81 - (16*Log[1 + Sqrt[zc]]*Log[zc])/(27*Sqrt[zc]) + 
 (32*u*Log[1 + Sqrt[zc]]*Log[zc])/(27*Sqrt[zc]) - 
 (16*Sqrt[zc]*Log[1 + Sqrt[zc]]*Log[zc])/9 - 
 (32*Sqrt[zc]*Log[1 + Sqrt[zc]]*Log[zc])/(81*(-1 + u)) - 
 (32*Sqrt[zc]*Log[1 + Sqrt[zc]]*Log[zc])/(81*u) + 
 (128*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(81*(-1 + u)^2) - 
 (32*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(81*(-1 + u)) + 
 (448*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(81*u^2) - 
 (32*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(81*u) - (8*Log[1 - zc]*Log[zc])/9 - 
 (8*Log[1 - zc]*Log[zc])/(27*zc) + (16*u*Log[1 - zc]*Log[zc])/(27*zc) + 
 (8*Log[1 - zc]*Log[zc])/(27*Sqrt[zc]) - (16*u*Log[1 - zc]*Log[zc])/
  (27*Sqrt[zc]) + (8*Sqrt[zc]*Log[1 - zc]*Log[zc])/9 + 
 (16*Sqrt[zc]*Log[1 - zc]*Log[zc])/(81*(-1 + u)) + 
 (16*Sqrt[zc]*Log[1 - zc]*Log[zc])/(81*u) + (64*zc*Log[1 - zc]*Log[zc])/
  (81*(-1 + u)^2) - (32*zc*Log[1 - zc]*Log[zc])/(81*(-1 + u)) + 
 (80*zc*Log[1 - zc]*Log[zc])/(81*u^2) + (40*zc*Log[1 - zc]*Log[zc])/(81*u) - 
 (64*zc^(3/2)*Log[1 - zc]*Log[zc])/(81*(-1 + u)^2) + 
 (16*zc^(3/2)*Log[1 - zc]*Log[zc])/(81*(-1 + u)) - 
 (224*zc^(3/2)*Log[1 - zc]*Log[zc])/(81*u^2) + 
 (16*zc^(3/2)*Log[1 - zc]*Log[zc])/(81*u) + (16*zc^2*Log[1 - zc]*Log[zc])/
  (9*u^2) - (8*zc^2*Log[1 - zc]*Log[zc])/(9*u) + 
 (304*Log[(1 - u)/(4*zc)]*Log[zc])/81 + (16*Log[(1 - u)/(4*zc)]*Log[zc])/
  (27*zc) - (16*u*Log[(1 - u)/(4*zc)]*Log[zc])/(27*zc) - 
 (448*zc*Log[(1 - u)/(4*zc)]*Log[zc])/(81*(-1 + u)) - 
 (16*Log[(1 - u)/zc]*Log[zc])/(27*zc) + (16*u*Log[(1 - u)/zc]*Log[zc])/
  (27*zc) - (32*zc*Log[(1 - u)/zc]*Log[zc])/(9*(-1 + u)) + 
 (16*u*Log[u/(4*zc)]*Log[zc])/(27*zc) + (232*Log[zc]^2)/81 + 
 (4*Log[zc]^2)/(27*zc) + (8*u*Log[zc]^2)/(27*zc) - 
 (32*zc*Log[zc]^2)/(81*(-1 + u)^2) - (536*zc*Log[zc]^2)/(81*(-1 + u)) - 
 (40*zc*Log[zc]^2)/(81*u^2) - (52*zc*Log[zc]^2)/(81*u) - 
 (8*zc^2*Log[zc]^2)/(9*u^2) + (4*zc^2*Log[zc]^2)/(9*u) + 
 (32*Pi^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/81 + 
 (((16*I)/27)*Pi*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/zc - 
 (((32*I)/9)*Pi*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(-1 + u)^2 - 
 (64*Pi^2*zc^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/
  (27*(-1 + u)^2) + (((304*I)/81)*Pi*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(-1 + u) - 
 (((16*I)/27)*Pi*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/zc - 
 (((448*I)/81)*Pi*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(-1 + u)^2 - 
 (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*zc) + 
 (32*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(9*(-1 + u)^2) - 
 (304*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*(-1 + u)) + 
 (16*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*zc) + 
 (448*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*(-1 + u)^2) + 
 (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*zc) - 
 (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(9*(-1 + u)^2) + 
 (152*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*(-1 + u)) - 
 (8*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*zc) - 
 (224*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*(-1 + u)^2) - 
 (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*zc) + 
 (32*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(9*(-1 + u)^2) - 
 (304*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*(-1 + u)) + 
 (16*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*zc) + 
 (448*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*(-1 + u)^2) + 
 ((32*I)/27)*Pi*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2 + 
 (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(27*zc) - 
 (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(9*(-1 + u)^2) - 
 (((64*I)/9)*Pi*zc^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/
  (-1 + u)^2 + (152*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(81*(-1 + u)) - 
 (8*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(27*zc) - 
 (224*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(81*(-1 + u)^2) - 
 (64*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^3)/81 + 
 (128*zc^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^3)/
  (27*(-1 + u)^2) - (32*Pi^2*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/
  81 + (((160*I)/81)*Pi*Sqrt[u + 4*zc]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/Sqrt[u] - 
 (((128*I)/81)*Pi*zc*Sqrt[u + 4*zc]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/
     (2*Sqrt[zc])])/u^(3/2) - 
 (160*Sqrt[u + 4*zc]*Log[2]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/
  (81*Sqrt[u]) + (128*zc*Sqrt[u + 4*zc]*Log[2]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(81*u^(3/2)) + 
 (80*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(81*Sqrt[u]) - 
 (64*zc*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(81*u^(3/2)) - 
 (160*Sqrt[u + 4*zc]*Log[u/(4*zc)]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/
     (2*Sqrt[zc])])/(81*Sqrt[u]) + 
 (128*zc*Sqrt[u + 4*zc]*Log[u/(4*zc)]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(81*u^(3/2)) - 
 ((32*I)/27)*Pi*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^2 + 
 (80*Sqrt[u + 4*zc]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^2)/
  (81*Sqrt[u]) - (64*zc*Sqrt[u + 4*zc]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^2)/(81*u^(3/2)) + 
 (64*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^3)/81 - 
 (248*Pi*PolyGamma[1, 1/6])/(3645*Sqrt[3]) + 
 (64*PolyGamma[1, 1/6])/(45*(-1 + ubar)^3) - (104*Pi*PolyGamma[1, 1/6])/
  (3645*Sqrt[3]*(-1 + ubar)^3) + (4*PolyGamma[1, 1/6])/(45*(-1 + ubar)^2) - 
 (32*Pi*PolyGamma[1, 1/6])/(243*Sqrt[3]*(-1 + ubar)^2) + 
 (4*PolyGamma[1, 1/6])/(27*(-1 + ubar)) + (32*Pi*PolyGamma[1, 1/6])/
  (81*Sqrt[3]*(-1 + ubar)) - (116*PolyGamma[1, 1/6])/(135*ubar) - 
 (608*Pi*PolyGamma[1, 1/6])/(1215*Sqrt[3]*ubar) + 
 (((128*I)/1215)*(-3 + r^2 + 2*s^2)*s1*HPL[{w6plus}, s1]*PolyGamma[1, 1/6])/
  (Sqrt[3]*(-1 + r)*(1 + r)) + (512*Pi*Log[2]*PolyGamma[1, 1/6])/
  (135*Sqrt[3]*(-1 + ubar)^3) + (4096*Pi*Log[2]*PolyGamma[1, 1/6])/
  (1215*Sqrt[3]*(-1 + ubar)^2) - 
 (16*(2160 + 4040*r^2 - 5645*r^4 - 8360*s^2 + 7085*r^2*s^2 + 165*r^4*s^2 + 
    720*s^4 - 165*r^2*s^4 - 36*PolyGamma[1, 1/6] + 
    132*r^2*PolyGamma[1, 1/6] - 60*s^2*PolyGamma[1, 1/6] - 
    132*r^2*s^2*PolyGamma[1, 1/6] + 96*s^4*PolyGamma[1, 1/6]))/
  (3645*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*Pi*(9450*Sqrt[3] - (62910*I)*r^2 - 19980*Sqrt[3]*r^2 + (41940*I)*r^4 - 
    7710*Sqrt[3]*r^4 + (20970*I)*r^6 - (6075*I)*r^2*s + (4050*I)*r^4*s + 
    (2025*I)*r^6*s + (62910*I)*s^2 - 8370*Sqrt[3]*s^2 + (41940*I)*r^2*s^2 + 
    55380*Sqrt[3]*r^2*s^2 - (104850*I)*r^4*s^2 + 7710*Sqrt[3]*r^4*s^2 + 
    (6075*I)*s^3 + (5535*I)*r^2*s^3 - (11115*I)*r^4*s^3 - (495*I)*r^6*s^3 - 
    (83880*I)*s^4 - 19320*Sqrt[3]*s^4 + (83880*I)*r^2*s^4 - 
    35400*Sqrt[3]*r^2*s^4 - (9585*I)*s^5 + (7110*I)*r^2*s^5 + 
    (2475*I)*r^4*s^5 + 18240*Sqrt[3]*s^6 + (1980*I)*s^7 - (1980*I)*r^2*s^7 + 
    (28350*I)*s1 - (171720*I)*r^2*s1 - (44460*I)*r^4*s1 + (1710*I)*r^6*s1 + 
    (86670*I)*s^2*s1 + (432360*I)*r^2*s^2*s1 + (39330*I)*r^4*s^2*s1 - 
    (302850*I)*s^4*s1 - (255510*I)*r^2*s^4*s1 + (186120*I)*s^6*s1 - 
    288*Sqrt[3]*PolyGamma[1, 1/6] + 144*Sqrt[3]*r^2*PolyGamma[1, 1/6] + 
    128*Sqrt[3]*r^4*PolyGamma[1, 1/6] + 16*Sqrt[3]*r^6*PolyGamma[1, 1/6] + 
    720*Sqrt[3]*s^2*PolyGamma[1, 1/6] - 544*Sqrt[3]*r^2*s^2*
     PolyGamma[1, 1/6] - 176*Sqrt[3]*r^4*s^2*PolyGamma[1, 1/6] - 
    448*Sqrt[3]*s^4*PolyGamma[1, 1/6] + 448*Sqrt[3]*r^2*s^4*
     PolyGamma[1, 1/6]))/(10935*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) + ((256*I)/81)*Pi*s1*PolyLog[2, 1/3] - 
 (256*Pi^2*PolyLog[2, 1/3])/(9*(-1 + ubar)^3) + 
 ((64*I)*Pi*s1*PolyLog[2, 1/3])/(-1 + ubar)^3 - 
 (2048*Pi^2*PolyLog[2, 1/3])/(81*(-1 + ubar)^2) + 
 (((1280*I)/27)*Pi*s1*PolyLog[2, 1/3])/(-1 + ubar)^2 + 
 (((896*I)/27)*Pi*s1*PolyLog[2, 1/3])/(-1 + ubar) - 
 (((640*I)/81)*Pi*s1*PolyLog[2, 1/3])/ubar + 
 (16*s1*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/81 - 
 (((128*I)/3)*Pi*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/(-1 + ubar)^3 - 
 (((1024*I)/27)*Pi*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/(-1 + ubar)^2 + 
 (32*s1*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/(81*ubar) + 
 (736*Sqrt[1 - u]*Sqrt[5 - u]*PolyLog[2, (1 + Sqrt[(1 - u)/(5 - u)])/2])/
  (81*(-1 + u)^2) - (304*Sqrt[1 - u]*Sqrt[5 - u]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(5 - u)])/2])/(81*(-1 + u)) - 
 (8*u^2*(Log[u]^2 - Log[u]*Log[zc] + PolyLog[2, 1 - u]))/(27*(-1 + u)*zc) + 
 (16*zc*(Log[u]^2 - Log[u]*Log[zc] + PolyLog[2, 1 - u]))/(9*(-1 + u)) - 
 (16*zc*(Log[u]^2 - Log[u]*Log[zc] + PolyLog[2, 1 - u]))/(9*(-1 + u)*u) + 
 (736*Sqrt[1 - u]*Sqrt[5 - u]*PolyLog[2, -Sqrt[(1 - u)/(5 - u)]])/
  (81*(-1 + u)^2) - (304*Sqrt[1 - u]*Sqrt[5 - u]*
   PolyLog[2, -Sqrt[(1 - u)/(5 - u)]])/(81*(-1 + u)) - 
 (736*Sqrt[1 - u]*Sqrt[5 - u]*PolyLog[2, Sqrt[(1 - u)/(5 - u)]])/
  (81*(-1 + u)^2) + (304*Sqrt[1 - u]*Sqrt[5 - u]*
   PolyLog[2, Sqrt[(1 - u)/(5 - u)]])/(81*(-1 + u)) - 
 (8*Pi^2*PolyLog[2, -1 + u])/81 + (16*Pi^2*PolyLog[2, -1 + u])/(81*u^3) - 
 (16*Pi^2*PolyLog[2, -1 + u])/(81*u^2) + (32*Log[1 - u]*PolyLog[2, -1 + u])/
  9 + (32*Log[1 - u]*PolyLog[2, -1 + u])/(9*(-1 + u)^2) - 
 (64*Log[1 - u]*PolyLog[2, -1 + u])/(9*(-1 + u)) + 
 (8*Pi^2*PolyLog[2, -u])/81 + (4*Log[u]*PolyLog[2, -u])/(9*u^3) - 
 (4*Log[u]*PolyLog[2, -u])/(27*u) + (5056*PolyLog[2, u])/81 + 
 (608*L*PolyLog[2, u])/27 - (128*L^2*PolyLog[2, u])/27 - 
 ((28*I)/9)*Pi*PolyLog[2, u] - ((256*I)/27)*L*Pi*PolyLog[2, u] + 
 (232*Pi^2*PolyLog[2, u])/81 + (256*PolyLog[2, u])/(81*(-1 + u)^3) - 
 (16*Pi^2*PolyLog[2, u])/(9*(-1 + u)^2) + (260*PolyLog[2, u])/(9*(-1 + u)) - 
 (352*L*PolyLog[2, u])/(27*(-1 + u)) + (((44*I)/27)*Pi*PolyLog[2, u])/
  (-1 + u) - (8*Pi^2*PolyLog[2, u])/(27*(-1 + u)) - 
 (256*PolyLog[2, u])/(81*u^3) + (944*Pi^2*PolyLog[2, u])/(27*u^3) + 
 (1700*PolyLog[2, u])/(27*u^2) - (3136*Pi^2*PolyLog[2, u])/(81*u^2) - 
 (596*PolyLog[2, u])/(9*u) + (256*L*PolyLog[2, u])/(27*u) - 
 (((8*I)/9)*Pi*PolyLog[2, u])/u + (832*Pi^2*PolyLog[2, u])/(81*u) - 
 (8*u*PolyLog[2, u])/27 - ((4*I)/27)*Pi*u*PolyLog[2, u] - 
 (8*PolyLog[2, u])/(9*zc) - (8*PolyLog[2, u])/(27*(-1 + u)*zc) + 
 (8*PolyLog[2, u])/(27*u*zc) + (16*zc*PolyLog[2, u])/(9*u) - 
 (328*Log[1 - u]*PolyLog[2, u])/27 - (256*L*Log[1 - u]*PolyLog[2, u])/27 + 
 ((16*I)/9)*Pi*Log[1 - u]*PolyLog[2, u] - (32*Log[1 - u]*PolyLog[2, u])/
  (9*(-1 + u)^2) + (40*Log[1 - u]*PolyLog[2, u])/(3*(-1 + u)) - 
 (272*Log[1 - u]*PolyLog[2, u])/(27*u) + 8*Log[1 - u]^2*PolyLog[2, u] - 
 (304*Log[u]*PolyLog[2, u])/27 - (256*L*Log[u]*PolyLog[2, u])/27 - 
 ((176*I)/27)*Pi*Log[u]*PolyLog[2, u] + (40*Log[u]*PolyLog[2, u])/
  (9*(-1 + u)) + (4*Log[u]*PolyLog[2, u])/(9*u^3) + 
 (1400*Log[u]*PolyLog[2, u])/(9*u^2) - (776*Log[u]*PolyLog[2, u])/(9*u) - 
 (64*Log[1 - u]*Log[u]*PolyLog[2, u])/9 - 
 (1400*Log[1 - u]*Log[u]*PolyLog[2, u])/(27*u^3) + 
 (1552*Log[1 - u]*Log[u]*PolyLog[2, u])/(27*u^2) - 
 (416*Log[1 - u]*Log[u]*PolyLog[2, u])/(27*u) + 
 (272*Log[u]^2*PolyLog[2, u])/27 + (32*Log[zc]*PolyLog[2, u])/27 + 
 (112*PolyLog[2, u]^2)/27 - (16*PolyLog[2, u]^2)/(9*(-1 + u)^2) - 
 (8*PolyLog[2, u]^2)/(27*(-1 + u)) - (700*PolyLog[2, u]^2)/(27*u^3) + 
 (776*PolyLog[2, u]^2)/(27*u^2) - (208*PolyLog[2, u]^2)/(27*u) - 
 (8*(-1 + u)*(Log[1 - u]^2 - Log[1 - u]*Log[zc] + PolyLog[2, u]))/(27*zc) + 
 (8*(-1 + u)*(Log[1 - u]^2 - Log[1 - u]*Log[zc] + PolyLog[2, u]))/(27*u*zc) + 
 (128*Sqrt[4 + u]*PolyLog[2, -Sqrt[u/(4 + u)]])/(81*u^(3/2)) - 
 (160*Sqrt[4 + u]*PolyLog[2, -Sqrt[u/(4 + u)]])/(81*Sqrt[u]) - 
 (128*Sqrt[4 + u]*PolyLog[2, Sqrt[u/(4 + u)]])/(81*u^(3/2)) + 
 (160*Sqrt[4 + u]*PolyLog[2, Sqrt[u/(4 + u)]])/(81*Sqrt[u]) + 
 (128*Sqrt[4 + u]*PolyLog[2, (1 + Sqrt[u/(4 + u)])/2])/(81*u^(3/2)) - 
 (160*Sqrt[4 + u]*PolyLog[2, (1 + Sqrt[u/(4 + u)])/2])/(81*Sqrt[u]) + 
 (632*PolyLog[2, ubar])/243 + (64*L*PolyLog[2, ubar])/81 - 
 (128*L^2*PolyLog[2, ubar])/27 - ((248*I)/81)*Pi*PolyLog[2, ubar] - 
 ((128*I)/27)*L*Pi*PolyLog[2, ubar] + 
 (32*L*(-27 - 26*r^2 + 17*r^4 + 80*s^2 - 8*r^2*s^2 - 36*s^4)*
   PolyLog[2, ubar])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (16*PolyLog[2, ubar])/(81*(-1 + ubar)) - (104*PolyLog[2, ubar])/(81*ubar) - 
 (8*s1*HPL[{w1plus}, -s1^(-1)]*PolyLog[2, ubar])/81 - 
 (16*s1*HPL[{w1plus}, -s1^(-1)]*PolyLog[2, ubar])/(81*ubar) - 
 (128*L*Log[1 - ubar]*PolyLog[2, ubar])/27 + (8*Log[ubar]*PolyLog[2, ubar])/
  27 - (128*L*Log[ubar]*PolyLog[2, ubar])/27 + 
 (64*(-1 + s)*(1 + s)*(-1 + 2*r^2 - s^2)*Log[ubar]*PolyLog[2, ubar])/
  (27*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (64*Log[1 - ubar]*(1 - 5*r^2 + 3*r^4 + 3*s^2 - r^2*s^2 - s^4 - 
    4*r^2*Log[ubar] + 4*r^4*Log[ubar] + 4*s^2*Log[ubar] - 
    4*r^2*s^2*Log[ubar])*PolyLog[2, ubar])/(27*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (16*(-147 + 278*r^2 - 54*Pi^2*r^2 + 10*r^4 + 54*Pi^2*r^4 + 
    16*s^2 + 54*Pi^2*s^2 - 298*r^2*s^2 - 54*Pi^2*r^2*s^2 + 141*s^4 - 
    72*r^2*Log[1 - ubar]^2 + 72*r^4*Log[1 - ubar]^2 + 
    72*s^2*Log[1 - ubar]^2 - 72*r^2*s^2*Log[1 - ubar]^2 - 
    72*r^2*Log[ubar]^2 + 72*r^4*Log[ubar]^2 + 72*s^2*Log[ubar]^2 - 
    72*r^2*s^2*Log[ubar]^2)*PolyLog[2, ubar])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (20*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/243 + 
 (32*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*(-1 + u)) + 
 (4*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(81*u) - 
 (38*u*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*(-1 + u)) - 
 (4*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(81*zc) + 
 (2*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(81*u*zc) + 
 (2*u*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(81*zc) + 
 (2*(-2 + u)*u*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (81*(-1 + u)*zc) + (2*u^2*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (81*(-1 + u)*zc) + (2*(1 + u)*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (81*zc) - (2*(1 + u)*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (81*u*zc) + (56*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (243*(-1 + u)) + (32*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (243*(-1 + u)*u^2) + 
 (4*(-2 + u)*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (27*(-1 + u)*u^2) - (16*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (243*u) + (32*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (243*(-1 + u)^2*u) - (8*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (27*(-1 + u)*u) - (4*(-2 + u)*zc*(Pi^2 + 3*Log[zc]^2 + 
    6*PolyLog[2, 1 - zc]))/(27*(-1 + u)*u) + (32*PolyLog[2, Sqrt[zc]])/
  (27*Sqrt[zc]) - (64*u*PolyLog[2, Sqrt[zc]])/(27*Sqrt[zc]) + 
 (32*Sqrt[zc]*PolyLog[2, Sqrt[zc]])/9 + (64*Sqrt[zc]*PolyLog[2, Sqrt[zc]])/
  (81*(-1 + u)) + (64*Sqrt[zc]*PolyLog[2, Sqrt[zc]])/(81*u) - 
 (256*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(81*(-1 + u)^2) + 
 (64*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(81*(-1 + u)) - 
 (896*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(81*u^2) + 
 (64*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(81*u) - (8*PolyLog[2, zc])/9 - 
 (8*PolyLog[2, zc])/(27*zc) + (16*u*PolyLog[2, zc])/(27*zc) - 
 (8*PolyLog[2, zc])/(27*Sqrt[zc]) + (16*u*PolyLog[2, zc])/(27*Sqrt[zc]) - 
 (8*Sqrt[zc]*PolyLog[2, zc])/9 - (16*Sqrt[zc]*PolyLog[2, zc])/(81*(-1 + u)) - 
 (16*Sqrt[zc]*PolyLog[2, zc])/(81*u) + (64*zc*PolyLog[2, zc])/
  (81*(-1 + u)^2) - (32*zc*PolyLog[2, zc])/(81*(-1 + u)) + 
 (80*zc*PolyLog[2, zc])/(81*u^2) + (40*zc*PolyLog[2, zc])/(81*u) + 
 (64*zc^(3/2)*PolyLog[2, zc])/(81*(-1 + u)^2) - 
 (16*zc^(3/2)*PolyLog[2, zc])/(81*(-1 + u)) + (224*zc^(3/2)*PolyLog[2, zc])/
  (81*u^2) - (16*zc^(3/2)*PolyLog[2, zc])/(81*u) + 
 (16*zc^2*PolyLog[2, zc])/(9*u^2) - (8*zc^2*PolyLog[2, zc])/(9*u) - 
 (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(27*zc) + 
 (32*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(9*(-1 + u)^2) - 
 (304*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(81*(-1 + u)) + 
 (16*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(27*zc) + 
 (448*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(81*(-1 + u)^2) + 
 (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/
  (27*zc) - (32*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(9*(-1 + u)^2) + 
 (304*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(81*(-1 + u)) - 
 (16*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/
  (27*zc) - (448*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(81*(-1 + u)^2) - 
 (160*Sqrt[u + 4*zc]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(81*Sqrt[u]) - 
 (16*Sqrt[u]*Sqrt[u + 4*zc]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(27*zc) + 
 (128*zc*Sqrt[u + 4*zc]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(81*u^(3/2)) + 
 (16*Sqrt[u^3*(u + 4*zc)]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(27*u*zc) + 
 (160*Sqrt[u + 4*zc]*PolyLog[2, Sqrt[u/(u + 4*zc)]])/(81*Sqrt[u]) - 
 (128*zc*Sqrt[u + 4*zc]*PolyLog[2, Sqrt[u/(u + 4*zc)]])/(81*u^(3/2)) - 
 (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(27*zc) + 
 (32*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(9*(-1 + u)^2) - 
 (304*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(81*(-1 + u)) + 
 (16*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(27*zc) + 
 (448*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(81*(-1 + u)^2) - 
 (160*Sqrt[u + 4*zc]*PolyLog[2, (1 + Sqrt[u/(u + 4*zc)])/2])/(81*Sqrt[u]) + 
 (128*zc*Sqrt[u + 4*zc]*PolyLog[2, (1 + Sqrt[u/(u + 4*zc)])/2])/
  (81*u^(3/2)) + 
 (32*PolyLog[3, (-Sqrt[1 - u] + Sqrt[5 - u])/(Sqrt[1 - u] + Sqrt[5 - u])])/
  27 - (64*PolyLog[3, (-Sqrt[1 - u] + Sqrt[5 - u])/
     (Sqrt[1 - u] + Sqrt[5 - u])])/(9*(-1 + u)^2) + 
 (44*PolyLog[3, 1 - u])/27 - (320*L*PolyLog[3, 1 - u])/27 - 
 ((208*I)/27)*Pi*PolyLog[3, 1 - u] - (32*PolyLog[3, 1 - u])/(9*(-1 + u)^2) + 
 (56*PolyLog[3, 1 - u])/(27*(-1 + u)) + (28*PolyLog[3, 1 - u])/(9*u^3) + 
 (152*PolyLog[3, 1 - u])/(3*u^2) - (1436*PolyLog[3, 1 - u])/(27*u) + 
 (20*u*PolyLog[3, 1 - u])/27 + (8*u^2*PolyLog[3, 1 - u])/27 + 
 (592*Log[1 - u]*PolyLog[3, 1 - u])/27 - (56*Log[u]*PolyLog[3, 1 - u])/3 - 
 (5600*Log[u]*PolyLog[3, 1 - u])/(27*u^3) + (6208*Log[u]*PolyLog[3, 1 - u])/
  (27*u^2) - (512*Log[u]*PolyLog[3, 1 - u])/(9*u) - 
 (32*PolyLog[3, -1 + u])/9 - (32*PolyLog[3, -1 + u])/(9*(-1 + u)^2) + 
 (64*PolyLog[3, -1 + u])/(9*(-1 + u)) - (4*PolyLog[3, -u])/(9*u^3) + 
 (4*PolyLog[3, -u])/(27*u) - (28*PolyLog[3, u])/27 + 
 (320*L*PolyLog[3, u])/27 + ((320*I)/27)*Pi*PolyLog[3, u] + 
 (8*PolyLog[3, u])/(3*(-1 + u)^2) - (532*PolyLog[3, u])/(27*(-1 + u)) - 
 (4*PolyLog[3, u])/(9*u^3) - (5600*PolyLog[3, u])/(27*u^2) + 
 (2548*PolyLog[3, u])/(27*u) + (20*u*PolyLog[3, u])/27 + 
 (8*u^2*PolyLog[3, u])/27 + (616*Log[1 - u]*PolyLog[3, u])/27 - 
 (128*Log[1 - u]*PolyLog[3, u])/(9*(-1 + u)^2) - 
 (16*Log[1 - u]*PolyLog[3, u])/(9*(-1 + u)) - (928*Log[u]*PolyLog[3, u])/27 - 
 (32*PolyLog[3, (-Sqrt[u] + Sqrt[4 + u])/(Sqrt[u] + Sqrt[4 + u])])/27 + 
 (40*PolyLog[3, 1 - ubar])/81 - (64*L*PolyLog[3, 1 - ubar])/9 - 
 ((64*I)/27)*Pi*PolyLog[3, 1 - ubar] - 
 (32*(51 - 79*r^2 + r^4 - 23*s^2 + 77*r^2*s^2 - 27*s^4)*PolyLog[3, 1 - ubar])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (256*Log[1 - ubar]*PolyLog[3, 1 - ubar])/27 - 
 (128*Log[ubar]*PolyLog[3, 1 - ubar])/9 - (56*PolyLog[3, ubar])/81 + 
 (64*L*PolyLog[3, ubar])/9 + ((64*I)/27)*Pi*PolyLog[3, ubar] - 
 (16*(18 - 50*r^2 + 7*r^4 + 14*s^2 + 36*r^2*s^2 - 25*s^4)*PolyLog[3, ubar])/
  (27*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (128*Log[1 - ubar]*PolyLog[3, ubar])/9 - (256*Log[ubar]*PolyLog[3, ubar])/
  27 + (8*PolyLog[3, -((4 - 4/ubar)*ubar)/4])/81 + 
 (32*PolyLog[3, (-Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/
     (Sqrt[1 - u] + Sqrt[1 - u + 4*zc])])/27 - 
 (64*zc^2*PolyLog[3, (-Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/
     (Sqrt[1 - u] + Sqrt[1 - u + 4*zc])])/(9*(-1 + u)^2) - 
 (32*PolyLog[3, (-Sqrt[u] + Sqrt[u + 4*zc])/(Sqrt[u] + Sqrt[u + 4*zc])])/27 - 
 (416*PolyLog[4, 1 - u])/27 - (128*PolyLog[4, 1 - u])/(9*(-1 + u)^2) - 
 (16*PolyLog[4, 1 - u])/(9*(-1 + u)) + (7064*PolyLog[4, 1 - u])/(27*u^3) - 
 (2608*PolyLog[4, 1 - u])/(9*u^2) + (1952*PolyLog[4, 1 - u])/(27*u) + 
 (176*PolyLog[4, u])/9 + (160*PolyLog[4, u])/(9*(-1 + u)^2) + 
 (64*PolyLog[4, u])/(27*(-1 + u)) - (5600*PolyLog[4, u])/(27*u^3) + 
 (6208*PolyLog[4, u])/(27*u^2) - (512*PolyLog[4, u])/(9*u) - 
 (640*PolyLog[4, u/(-1 + u)])/27 + (128*PolyLog[4, u/(-1 + u)])/
  (9*(-1 + u)^2) + (16*PolyLog[4, u/(-1 + u)])/(9*(-1 + u)) - 
 (5600*PolyLog[4, u/(-1 + u)])/(27*u^3) + (6208*PolyLog[4, u/(-1 + u)])/
  (27*u^2) - (512*PolyLog[4, u/(-1 + u)])/(9*u) + 
 (64*PolyLog[4, 1 - (1 - ubar)^(-1)])/27 - (64*PolyLog[4, 1 - ubar^(-1)])/
  27 - (64*PolyLog[4, (1 - ubar)^(-1)])/27 + (256*PolyLog[4, 1 - ubar])/27 + 
 (32*PolyLog[4, -((1 - (1 - ubar)^(-1))*(1 - ubar))])/27 + 
 (64*PolyLog[4, ubar^(-1)])/27 + (640*PolyLog[4, -((1 - ubar)/ubar)])/27 - 
 (256*PolyLog[4, ubar])/27 - (32*PolyLog[4, -((1 - ubar^(-1))*ubar)])/27 + 
 (8*PolyLog[2, 2, 1 - u])/3 + (128*PolyLog[2, 2, 1 - u])/(27*u) + 
 (40*PolyLog[2, 2, u])/27 + (16*PolyLog[2, 2, u])/(27*(-1 + u)) + 
 (26614*Zeta[3])/729 + (32*(-165 - 1166*r^2 + 116*r^4 + 1496*s^2 + 
    934*r^2*s^2 - 1215*s^4)*Zeta[3])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (40*Zeta[3])/(9*(-1 + u)^2) + (388*Zeta[3])/(27*(-1 + u)) - 
 (28*Zeta[3])/(9*u^3) + (5696*Zeta[3])/(27*u^2) - (280*Zeta[3])/(3*u) - 
 (11738*Zeta[3])/(729*(-1 + ubar)^3) + (29426*Zeta[3])/(243*(-1 + ubar)^2) + 
 (9370*Zeta[3])/(81*(-1 + ubar)) - (10462*Zeta[3])/(243*ubar) + 
 (64*zc^2*Zeta[3])/(9*(-1 + u)^2) - (364*HPL[{w1minus}, s1]*Zeta[3])/
  (3*(-1 + ubar)^3) - (2912*HPL[{w1minus}, s1]*Zeta[3])/(27*(-1 + ubar)^2) - 
 (6344*Log[2]*Zeta[3])/(27*(-1 + ubar)^3) - (50752*Log[2]*Zeta[3])/
  (243*(-1 + ubar)^2) - (88*Log[1 - u]*Zeta[3])/27 + 
 (128*Log[1 - u]*Zeta[3])/(9*(-1 + u)^2) + (16*Log[1 - u]*Zeta[3])/
  (9*(-1 + u)) - (8*Log[u]*Zeta[3])/9 + (5600*Log[u]*Zeta[3])/(27*u^3) - 
 (6208*Log[u]*Zeta[3])/(27*u^2) + (512*Log[u]*Zeta[3])/(9*u)


==> anc/ancillary/HSK/Ttilde2Q4.out <==
-206453/26244 - (1709*L)/2187 + (1100*L^2)/729 + (1216*L^3)/729 - 
 ((85217*I)/4374)*Pi - (263*Pi)/(54*Sqrt[3]) - ((4036*I)/729)*L*Pi - 
 (47*L*Pi)/(27*Sqrt[3]) + ((40*I)/27)*L^2*Pi + (137477*Pi^2)/26244 + 
 (304*L*Pi^2)/2187 - (32*L^2*Pi^2)/243 + ((590*I)/729)*Pi^3 + 
 (248*Pi^3)/(2187*Sqrt[3]) - ((16*I)/81)*L*Pi^3 + (184*Pi^4)/3645 + 
 ((1864*I)/729)*Pi*s + ((368*I)/243)*L*Pi*s - (184*Pi^2*s)/243 - 
 (16*Pi^2*s^2)/81 - (4*Pi^2*Sqrt[1 - r^2]*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*
   (-3 + 2*s^2))/(9*(r - s)^2*(r + s)^2) + 
 (L^2*(257 - 203*r^2 - 78*s^2 + 24*r^2*s^2))/(81*(-1 + r)*(1 + r)) - 
 (L^2*(629 - 413*r^2 - 480*s^2 + 264*r^2*s^2))/(243*(-1 + r)*(1 + r)) + 
 (L*(886 - 3370*r^2 + 309*s^2 + 2175*r^2*s^2))/(1458*(-1 + r)*(1 + r)) + 
 (L*(10808 - 9314*r^2 - 5553*s^2 + 4059*r^2*s^2))/(486*(-1 + r)*(1 + r)) + 
 ((4*I)/81)*L^2*Pi*(-4 - 9*s + 3*s^3) - ((4*I)/81)*L^2*Pi*
  (-4 - 33*s + 11*s^3) + (4*L*Pi^2*(65 - 297*s + 99*s^3))/243 - 
 (4*L*Pi^2*(121 - 18*r^2 - 369*s - 18*s^2 + 18*r^2*s^2 + 123*s^3))/243 + 
 (I/243)*Pi^3*(8 - 699*s + 233*s^3) - 
 (64*L^3*(-9 - r^2 + 19*r^4 + 19*s^2 - 37*r^2*s^2 + 9*s^4))/
  (729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (I/243)*Pi^3*(-40 - 663*s - 24*s^2 + 221*s^3 + 12*s^4) - 
 (4*L*(-864 - 5743*r^2 - 3161*r^4 + 7471*s^2 + 8942*r^2*s^2 + 3123*r^4*s^2 - 
    6645*s^4 - 3123*r^2*s^4))/(2187*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((2*I)/243)*L*Pi*(162 - 85*r - 270*r^2 + 85*r^3 - 85*s + 96*r*s + 
    85*r^2*s - 204*r^3*s - 36*s^2 + 24*r*s^2 + 144*r^2*s^2 - 24*r^3*s^2 + 
    24*s^3 + 68*r*s^3 - 24*r^2*s^3 + 40*r^3*s^3 + 38*s^4 - 38*r^2*s^4))/
  ((-1 + r)*(1 + r)*(r + s)) + 
 (8*L^2*(12 + 723*r^2 - 103*r^4 - 747*s^2 - 541*r^2*s^2 + 24*r^4*s^2 + 
    656*s^4 - 24*r^2*s^4))/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (-254102 + 221504*r^2 + 136161*s^2 - 103563*r^2*s^2 - 162*s^4 + 162*r^2*s^4)/
  (5832*(-1 + r)*(1 + r)) - 
 (((2*I)/243)*L*Pi*(432*r - 432*r^3 + 450*s - 31*r*s - 318*r^2*s - 23*r^3*s - 
    240*r^4*s - 31*s^2 - 1650*r*s^2 - 23*r^2*s^2 + 1542*r^3*s^2 - 1830*s^3 + 
    78*r*s^3 + 1698*r^2*s^3 - 24*r^3*s^3 + 240*r^4*s^3 + 78*s^4 + 666*r*s^4 - 
    24*r^2*s^4 - 558*r^3*s^4 + 828*s^5 - 828*r^2*s^5))/
  ((-1 + r)*(1 + r)*s*(r + s)) - (11664 - 246976*r^2 + 238444*r^4 + 
   205504*s^2 - 35101*r^2*s^2 - 176667*r^4*s^2 - 151503*s^4 + 
   151233*r^2*s^4 + 3402*r^4*s^4 - 486*s^6 + 486*r^2*s^6)/
  (17496*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 ((I/2916)*Pi*(-6912*r + 6912*r^3 - 8604*s - 1648*r*s + 7770*r^2*s + 
    2944*r^3*s + 8502*r^4*s - 1648*s^2 + 79986*r*s^2 + 2944*r^2*s^2 - 
    72318*r^3*s^2 + 86376*s^3 - 768*r*s^3 - 85218*r^2*s^3 - 528*r^3*s^3 - 
    8826*r^4*s^3 - 768*s^4 - 40473*r*s^4 - 528*r^2*s^4 + 32805*r^3*s^4 - 
    45171*s^5 + 44847*r^2*s^5 + 324*r^4*s^5 + 81*r*s^6 - 81*r^3*s^6 + 
    81*s^7 - 81*r^2*s^7))/((-1 + r)*(1 + r)*s*(r + s)) - 
 (Pi^2*(-20736*r + 20736*r^3 - 23328*s - 91318*r*s + 4320*r^2*s + 
    91048*r^3*s + 34560*r^4*s - 2538*r^5*s - 91318*s^2 + 292032*r*s^2 + 
    91048*r^2*s^2 - 276480*r^3*s^2 - 2538*r^4*s^2 + 317952*s^3 + 7503*r*s^3 - 
    298944*r^2*s^3 - 6909*r^3*s^3 - 34560*r^4*s^3 + 2214*r^5*s^3 + 7503*s^4 - 
    109824*r*s^4 - 6909*r^2*s^4 + 94272*r^3*s^4 + 2214*r^4*s^4 - 133152*s^5 + 
    3546*r*s^5 + 133152*r^2*s^5 - 3870*r^3*s^5 + 324*r^5*s^5 + 3546*s^6 - 
    3870*r^2*s^6 + 324*r^4*s^6 + 81*r*s^7 - 81*r^3*s^7 + 81*s^8 - 
    81*r^2*s^8))/(11664*(-1 + r)*(1 + r)*s*(r + s)) + 
 ((I/2916)*Pi*(-648*r + 15012*r^3 - 2672*r^4 - 21012*r^5 + 2672*r^6 - 
    480*r^7 + 3888*s - 26460*r^2*s + 55452*r^4*s - 32880*r^6*s - 
    11772*r*s^2 + 5344*r^2*s^2 + 1092*r^3*s^2 - 4000*r^4*s^2 + 
    31584*r^5*s^2 - 1344*r^6*s^2 + 480*r^7*s^2 + 8748*s^3 - 33072*r^2*s^3 + 
    6511*r^4*s^3 + 17813*r^6*s^3 - 2672*s^4 + 13440*r*s^4 - 16*r^2*s^4 - 
    23604*r^3*s^4 + 2688*r^4*s^4 - 11220*r^5*s^4 + 8724*s^5 + 5770*r^2*s^5 - 
    13603*r^4*s^5 - 891*r^6*s^5 + 1344*s^6 - 1020*r*s^6 - 1344*r^2*s^6 + 
    7500*r^3*s^6 + 648*r^5*s^6 - 5321*s^7 + 5807*r^2*s^7 - 486*r^4*s^7 - 
    81*s^9 + 81*r^2*s^9))/((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (Pi^2*(35640 - 68772*r^2 - 23328*r^3 + 34384*r^4 + 38880*r^5 - 11836*r^6 + 
    216*r^8 - 64800*s + 160704*r^2*s - 129168*r^4*s + 33264*r^6*s - 
    53808*s^2 + 23328*r*s^2 + 94534*r^2*s^2 - 19872*r^3*s^2 - 7441*r^4*s^2 - 
    50112*r^5*s^2 - 1911*r^6*s^2 - 270*r^8*s^2 + 80352*s^3 - 177984*r^2*s^3 + 
    115056*r^4*s^3 - 17424*r^6*s^3 + 20014*s^4 - 19008*r*s^4 - 
    54994*r^2*s^4 + 54432*r^3*s^4 - 4008*r^4*s^4 + 11232*r^5*s^4 + 
    7830*r^6*s^4 + 54*r^8*s^4 - 29808*s^5 + 68400*r^2*s^5 - 41184*r^4*s^5 + 
    2592*r^6*s^5 + 7095*s^6 - 4320*r*s^6 + 6945*r^2*s^6 - 11232*r^3*s^6 - 
    2673*r^4*s^6 - 999*r^6*s^6 - 4176*s^7 + 4176*r^2*s^7 - 2106*s^8 + 
    1620*r^2*s^8 + 486*r^4*s^8 + 81*s^10 - 81*r^2*s^10))/
  (11664*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - ((14963*I)/8748)*Pi*s1 + 
 ((676*I)/729)*L*Pi*s1 + ((220*I)/243)*L^2*Pi*s1 + (2474*Pi^2*s1)/729 - 
 (100*L*Pi^2*s1)/81 - ((85*I)/729)*Pi^3*s1 - (88*Pi^2*s*s1)/243 + 
 (263*Pi*s1^2)/(54*Sqrt[3]) + (47*L*Pi*s1^2)/(27*Sqrt[3]) - 
 (16*Pi^2*s1^2)/81 + (((16*I)/243)*L^2*Pi*(25 - 25*r^2 + 18*s - 18*r^2*s - 
    6*s^3 + 6*r^2*s^3 + 30*s1 - 10*r^2*s1 - 20*s^2*s1))/((-1 + r)*(1 + r)) + 
 (4*Pi^3*(192*Sqrt[3] - (225*I)*r^2 - 160*Sqrt[3]*r^2 + (225*I)*r^4 - 
    32*Sqrt[3]*r^4 - (162*I)*r^2*s + (162*I)*r^4*s + (225*I)*s^2 - 
    224*Sqrt[3]*s^2 - (225*I)*r^2*s^2 + 224*Sqrt[3]*r^2*s^2 + (162*I)*s^3 - 
    (108*I)*r^2*s^3 - (54*I)*r^4*s^3 - (54*I)*s^5 + (54*I)*r^2*s^5 + 
    (3780*I)*r^2*s1 - (1260*I)*r^4*s1 - (3780*I)*s^2*s1 - 
    (1260*I)*r^2*s^2*s1 + (2520*I)*s^4*s1))/(6561*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (2*L*Pi^2*(-1596 - 3659*r^2 + 2609*r^4 - 162*r^6 + 6851*s^2 - 
    1235*r^2*s^2 - 162*r^4*s^2 + 162*r^6*s^2 - 2970*s^4 + 324*r^2*s^4 - 
    162*r^4*s^4 + 2160*r^2*s1 - 720*r^4*s1 - 2160*s^2*s1 - 720*r^2*s^2*s1 + 
    1440*s^4*s1))/(2187*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (2*Pi^2*(-17496*r^2 + 11664*r^4 + 5832*r^6 - 31563*s + 5832*r*s - 
    17850*r^2*s - 13608*r^3*s + 10268*r^4*s + 4536*r^5*s + 2050*r^6*s + 
    3240*r^7*s - 729*r^8*s + 11664*s^2 + 99873*r^2*s^2 - 83430*r^4*s^2 - 
    28107*r^6*s^2 + 112539*s^3 - 5832*r*s^3 + 22778*r^2*s^3 + 29160*r^3*s^3 - 
    25868*r^4*s^3 - 20088*r^5*s^3 + 3294*r^6*s^3 - 3240*r^7*s^3 + 
    729*r^8*s^3 - 92097*s^4 - 83673*r^2*s^4 + 163161*r^4*s^4 + 
    12609*r^6*s^4 - 127735*s^5 - 10368*r*s^5 + 10321*r^2*s^5 - 5184*r^3*s^5 + 
    7587*r^4*s^5 + 15552*r^5*s^5 - 3645*r^6*s^5 + 137943*s^6 - 
    75546*r^2*s^6 - 62397*r^4*s^6 + 45060*s^7 + 10368*r*s^7 - 10152*r^2*s^7 - 
    10368*r^3*s^7 + 2916*r^4*s^7 - 47844*s^8 + 47844*r^2*s^8 - 9720*s*s1 + 
    207036*r^2*s*s1 + 9936*r^4*s*s1 - 11412*r^6*s*s1 - 177876*s^3*s1 - 
    433944*r^2*s^3*s1 + 24300*r^4*s^3*s1 + 394848*s^5*s1 + 
    192672*r^2*s^5*s1 - 195840*s^7*s1))/(6561*(-1 + r)*(1 + r)*(r - s)*s*
   (r + s)*(3 + r^2 - 4*s^2)) + 
 (2*L*Pi*((3888*I)*r^2 - (2592*I)*r^4 - (1296*I)*r^6 + 360*Sqrt[3]*s - 
    (648*I)*r*s - (399*I)*r^2*s - 1200*Sqrt[3]*r^2*s + (1512*I)*r^3*s + 
    (266*I)*r^4*s - 440*Sqrt[3]*r^4*s - (504*I)*r^5*s + (133*I)*r^6*s - 
    (360*I)*r^7*s - (3240*I)*s^2 - (11745*I)*r^2*s^2 + (12078*I)*r^4*s^2 + 
    (2907*I)*r^6*s^2 + (399*I)*s^3 + 120*Sqrt[3]*s^3 + (648*I)*r*s^3 + 
    (266*I)*r^2*s^3 + 3280*Sqrt[3]*r^2*s^3 - (3240*I)*r^3*s^3 - 
    (665*I)*r^4*s^3 + 440*Sqrt[3]*r^4*s^3 + (2232*I)*r^5*s^3 + 
    (360*I)*r^7*s^3 + (12177*I)*s^4 + (6273*I)*r^2*s^4 - (17049*I)*r^4*s^4 - 
    (1401*I)*r^6*s^4 - (532*I)*s^5 - 1760*Sqrt[3]*s^5 + (1152*I)*r*s^5 + 
    (532*I)*r^2*s^5 - 2080*Sqrt[3]*r^2*s^5 + (576*I)*r^3*s^5 - 
    (1728*I)*r^5*s^5 - (14463*I)*s^6 + (7530*I)*r^2*s^6 + (6933*I)*r^4*s^6 + 
    1280*Sqrt[3]*s^7 - (1152*I)*r*s^7 + (1152*I)*r^3*s^7 + (5316*I)*s^8 - 
    (5316*I)*r^2*s^8 + (1080*I)*s*s1 - (17964*I)*r^2*s*s1 - 
    (264*I)*r^4*s*s1 + (28*I)*r^6*s*s1 + (14724*I)*s^3*s1 + 
    (36456*I)*r^2*s^3*s1 + (180*I)*r^4*s^3*s1 - (32952*I)*s^5*s1 - 
    (18408*I)*r^2*s^5*s1 + (17120*I)*s^7*s1))/(729*(-1 + r)*(1 + r)*(r - s)*s*
   (r + s)*(3 + r^2 - 4*s^2)) + (64*Pi^2)/(729*(-1 + u)^3) + 
 128/(243*(-1 + u)^2) - (559*Pi^4)/(2430*(-1 + u)^2) + 
 (92*Pi^2*Sqrt[1 - u]*Sqrt[5 - u])/(729*(-1 + u)^2) + 1304/(243*(-1 + u)) + 
 (128*L)/(81*(-1 + u)) + (32*L^2)/(81*(-1 + u)) + (64*L^3)/(81*(-1 + u)) + 
 (((440*I)/243)*Pi)/(-1 + u) - (41*Pi^2)/(162*(-1 + u)) + 
 (56*L*Pi^2)/(243*(-1 + u)) + (((2*I)/243)*Pi^3)/(-1 + u) - 
 (26*Pi^4)/(243*(-1 + u)) - (38*Pi^2*Sqrt[1 - u]*Sqrt[5 - u])/
  (729*(-1 + u)) + (673*Pi^4)/(3645*u^3) - 128/(243*u^2) + (8*Pi^2)/(3*u^2) - 
 (953*Pi^4)/(3645*u^2) + 764/(243*u) + (128*L)/(81*u) + (32*L^2)/(81*u) + 
 (64*L^3)/(81*u) - (((64*I)/243)*Pi)/u - (773*Pi^2)/(243*u) + 
 (16*L*Pi^2)/(27*u) + (343*Pi^4)/(3645*u) - (10*Pi^2*u)/243 - 
 ((80*I)/243)*Pi^3*u - ((10*I)/81)*Pi^3*u^2 + 
 (16*Pi^2*Sqrt[4 + u])/(729*u^(3/2)) - (20*Pi^2*Sqrt[4 + u])/(729*Sqrt[u]) - 
 (5294*Pi^2)/(2187*(-1 + ubar)^3) - 
 (4664*Pi^3)/(10935*Sqrt[3]*(-1 + ubar)^3) + 
 (460*Pi^4)/(2187*(-1 + ubar)^3) + (((104*I)/81)*Pi)/(-1 + ubar)^2 + 
 (581*Pi)/(972*Sqrt[3]*(-1 + ubar)^2) + (11788*Pi^2)/(2187*(-1 + ubar)^2) + 
 (160*Pi^3)/(729*Sqrt[3]*(-1 + ubar)^2) + (2576*Pi^4)/(19683*(-1 + ubar)^2) - 
 (((658*I)/81)*Pi*s1)/(-1 + ubar)^2 + (40*Pi^2*s1)/(3*(-1 + ubar)^2) + 
 (29*Pi*s1^2)/(36*Sqrt[3]*(-1 + ubar)^2) - 2407/(729*(-1 + ubar)) - 
 (((202*I)/243)*Pi)/(-1 + ubar) + (216559*Pi)/(23328*Sqrt[3]*(-1 + ubar)) + 
 (67*Sqrt[3]*Pi)/(32*(-1 + ubar)) + (521*L*Pi)/(324*Sqrt[3]*(-1 + ubar)) + 
 (5*Sqrt[3]*L*Pi)/(4*(-1 + ubar)) - (92*Pi^2)/(3645*(-1 + ubar)) + 
 (2920*L*Pi^2)/(729*(-1 + ubar)) - (992*Pi^3)/(1215*Sqrt[3]*(-1 + ubar)) - 
 (((9680*I)/729)*Pi*s1)/(-1 + ubar) - (((220*I)/81)*L*Pi*s1)/(-1 + ubar) + 
 (494*Pi^2*s1)/(81*(-1 + ubar)) + (475*Pi*s1^2)/(54*Sqrt[3]*(-1 + ubar)) + 
 (22*L*Pi*s1^2)/(9*Sqrt[3]*(-1 + ubar)) - (38*Pi^2)/(243*ubar^3) + 
 544/(243*ubar^2) + (20*Pi)/(27*Sqrt[3]*ubar^2) + (173*Pi^2)/(162*ubar^2) + 
 (((682*I)/243)*Pi*s1)/ubar^2 - (64*Pi^2*s1^2)/(81*ubar^2) - 
 61942/(2187*ubar) + (10604*L)/(729*ubar) + (5152*L^2)/(243*ubar) + 
 (((3280*I)/729)*Pi)/ubar - (13844*Pi)/(729*Sqrt[3]*ubar) - 
 (((136*I)/243)*L*Pi)/ubar - (1964*L*Pi)/(243*Sqrt[3]*ubar) + 
 (7796*Pi^2)/(10935*ubar) - (40*L*Pi^2)/(9*ubar) + 
 (3424*Pi^3)/(3645*Sqrt[3]*ubar) + (((143*I)/243)*Pi*r)/ubar + 
 (((328*I)/243)*Pi*s)/ubar + (((16333*I)/4374)*Pi*s1)/ubar + 
 (((3356*I)/729)*L*Pi*s1)/ubar + (((440*I)/243)*L^2*Pi*s1)/ubar + 
 (2986*Pi^2*s1)/(729*ubar) - (200*L*Pi^2*s1)/(81*ubar) - 
 (((170*I)/729)*Pi^3*s1)/ubar - (176*Pi^2*s*s1)/(243*ubar) + 
 (5*Pi*s1^2)/(27*Sqrt[3]*ubar) - (64*Pi^2*s1^2)/(81*ubar) - 
 (((16*I)/243)*L*Pi*s1*(2 + ubar))/ubar + (8*Pi^2*s1*(2 + ubar))/(243*ubar) - 
 (((4*I)/243)*L*Pi*(-27 + 4*ubar))/ubar - (2*L^2*(27 + 8*ubar))/(243*ubar) - 
 (((4*I)/729)*Pi*(-81 + 25*ubar))/ubar + (Pi^2*(-1173 + 44*ubar))/
  (1458*ubar) - (L*(-441 + 200*ubar))/(729*ubar) - 
 (30033 - 34793*ubar + 4904*ubar^2)/(8748*(-1 + ubar)*ubar) - 
 (((4*I)/729)*Pi*s1*(74 - 102*ubar + 9*ubar^2 + 25*ubar^3))/
  ((-1 + ubar)^2*ubar) - (2*Pi^2)/(81*zc) - (2*Pi^2)/(243*(-1 + u)*zc) + 
 (2*Pi^2*u)/(81*zc) - (2*Pi^2*Sqrt[(-1 + u)*(-1 + u - 4*zc)])/(243*zc) + 
 (4*Pi^2)/(81*Sqrt[zc]) - (8*Pi^2*u)/(81*Sqrt[zc]) + (4*Pi^2*Sqrt[zc])/27 + 
 (8*Pi^2*Sqrt[zc])/(243*(-1 + u)) + (8*Pi^2*Sqrt[zc])/(243*u) + 
 (128*zc)/(243*(-1 + u)^2) + (32*Pi^2*zc)/(729*(-1 + u)^2) + 
 (920*zc)/(243*(-1 + u)) + (((440*I)/243)*Pi*zc)/(-1 + u) - 
 (16*Pi^2*zc)/(729*(-1 + u)) - (128*zc)/(243*u^2) + (40*Pi^2*zc)/(729*u^2) + 
 (380*zc)/(243*u) - (((64*I)/243)*Pi*zc)/u + (56*Pi^2*zc)/(729*u) - 
 (((376*I)/243)*Pi*zc)/(-1 + ubar) + (1312*zc)/(243*ubar^2) + 
 (((656*I)/243)*Pi*s*zc)/ubar^2 + (((704*I)/243)*Pi*s1*zc)/ubar^2 - 
 (352*Pi^2*s*s1*zc)/(243*ubar^2) + (16832*zc)/(729*ubar) + 
 (2560*L*zc)/(243*ubar) + (((544*I)/243)*Pi*zc)/ubar + 
 (((5984*I)/729)*Pi*s*zc)/ubar + (((736*I)/243)*L*Pi*s*zc)/ubar - 
 (368*Pi^2*s*zc)/(243*ubar) - (64*Pi^2*s^2*zc)/(81*ubar) + 
 (((352*I)/243)*Pi*s1*zc)/ubar - (176*Pi^2*s*s1*zc)/(243*ubar) - 
 (((8*I)/243)*Pi*s1*(-39 + 23*ubar)*zc)/(-1 + ubar)^2 + 
 (((2*I)/243)*Pi*r*(-17 + 205*ubar)*zc)/((-1 + ubar)*ubar) - 
 (2*(-737 + 705*ubar)*zc)/(243*(-1 + ubar)*ubar) + 
 (4*Pi^2*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc)/(81*(-1 + u)^2) - 
 (32*Pi^2*zc^(3/2))/(243*(-1 + u)^2) + (8*Pi^2*zc^(3/2))/(243*(-1 + u)) - 
 (112*Pi^2*zc^(3/2))/(243*u^2) + (8*Pi^2*zc^(3/2))/(243*u) - 
 (32*Pi^2*(-8 + ubar)*zc^(3/2))/(81*ubar) + (8*Pi^2*zc^2)/(81*u^2) - 
 (4*Pi^2*zc^2)/(81*u) + (((32*I)/81)*Pi*zc^2)/(-1 + ubar)^2 - 
 (((16*I)/27)*Pi^3*zc^2)/(-1 + ubar)^2 + (((32*I)/81)*Pi*s1*zc^2)/
  (-1 + ubar)^2 + (256*zc^2)/(81*ubar^2) + (((256*I)/81)*Pi*s*zc^2)/ubar^2 - 
 (64*Pi^2*s^2*zc^2)/(81*ubar^2) + (32*(-7 + 8*ubar)*zc^2)/
  (81*(-1 + ubar)*ubar) + (((16*I)/81)*Pi*r*(7 - 17*ubar + 8*ubar^2)*zc^2)/
  ((-1 + ubar)^2*ubar) - (2*Pi^2*(61 - 136*ubar + 79*ubar^2)*zc^2)/
  (81*(-1 + ubar)^2*ubar) - (((32*I)/81)*Pi^3*zc^3)/(-1 + ubar)^3 + 
 (8*Pi^2*(27 - 69*ubar + 32*ubar^2)*zc^3)/(243*(-1 + ubar)^2*ubar) - 
 (38*Pi^2*Sqrt[1 - u]*Sqrt[1 - u + 4*zc])/(729*(-1 + u)) + 
 (2*Pi^2*Sqrt[1 - u]*Sqrt[1 - u + 4*zc])/(243*zc) + 
 (56*Pi^2*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc])/(729*(-1 + u)^2) - 
 (20*Pi^2*Sqrt[u + 4*zc])/(729*Sqrt[u]) - (2*Pi^2*Sqrt[u]*Sqrt[u + 4*zc])/
  (243*zc) + (16*Pi^2*zc*Sqrt[u + 4*zc])/(729*u^(3/2)) + 
 (2*Pi^2*Sqrt[u^3*(u + 4*zc)])/(243*u*zc) - 
 (38*Pi^2*Sqrt[u^2 + 4*zc - 4*u*zc])/(243*(-1 + u)) + 
 (32*Pi^2*Sqrt[u^2 + 4*zc - 4*u*zc])/(243*(-1 + u)*u) + 
 (32*Pi^2*zc*Sqrt[u^2 + 4*zc - 4*u*zc])/(243*(-1 + u)*u^3) - 
 (124*Pi^2*zc*Sqrt[u^2 + 4*zc - 4*u*zc])/(243*(-1 + u)*u^2) + 
 (92*Pi^2*zc*Sqrt[u^2 + 4*zc - 4*u*zc])/(243*(-1 + u)*u) - 
 (20*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(243*(-1 + u)) - 
 (4*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)*u) + 
 (2*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*zc) + 
 (4*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)*zc) - 
 (2*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*u*zc) - 
 (2*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)*u*zc) - 
 (2*Pi^2*u*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)*zc) - 
 (32*Pi^2*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(243*(-1 + u)^3*u) - 
 (16*Pi^2*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(243*(-1 + u)^2*u) + 
 (16*Pi^2*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(243*(-1 + u)*u) + 
 (200*HPL[{0}, r])/729 + (32*L*HPL[{0}, r])/243 + 
 ((16*I)/243)*Pi*HPL[{0}, r] - ((80*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{0}, r] - 
 (152*Pi^2*s*(-3 + s^2)*HPL[{0}, r])/81 + (32*L*(-8 + 3*s^2)*HPL[{0}, r])/
  243 + (8*(-131 + 84*s^2)*HPL[{0}, r])/729 - 
 (16*L*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0}, r])/
  (243*(-1 + r)*(1 + r)) + (8*Pi^2*(1 - 3*s + s^3)*HPL[{0}, r])/81 + 
 ((16*I)/81)*L*Pi*(-2 - 27*s + 9*s^3)*HPL[{0}, r] - 
 (8*(188 - 248*r^2 - 6*s^2 + 75*r^2*s^2 - 9*s^4)*HPL[{0}, r])/
  (729*(-1 + r)*(1 + r)) - 
 (((32*I)/243)*Pi*(9*r - 15*r^3 - 36*r^2*s + 3*r*s^2 + 15*r^3*s^2 + 36*s^3 + 
    16*r^2*s^3 - 12*r*s^4 - 16*s^5)*HPL[{0}, r])/((r - s)*(r + s)) + 
 (((4*I)/243)*Pi*(27*r + 171*r^3 - 360*r^5 - 54*r^2*s + 63*r^4*s - 
    270*r*s^2 + 234*r^3*s^2 + 360*r^5*s^2 + 54*s^3 - 50*r^2*s^3 - 
    25*r^4*s^3 + 243*r*s^4 - 405*r^3*s^4 - 13*s^5 + 28*r^2*s^5 - 3*s^7)*
   HPL[{0}, r])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((2*I)/243)*Pi*(-486*r^3 + 64*r^4 + 810*r^5 - 64*r^6 - 54*s + 270*r^2*s + 
    891*r^4*s - 1107*r^6*s + 486*r*s^2 - 128*r^2*s^2 - 414*r^3*s^2 + 
    104*r^4*s^2 - 1044*r^5*s^2 + 24*r^6*s^2 - 2754*r^2*s^3 + 2457*r^4*s^3 + 
    297*r^6*s^3 + 64*s^4 - 396*r*s^4 - 16*r^2*s^4 + 1134*r^3*s^4 - 
    48*r^4*s^4 + 234*r^5*s^4 + 1323*s^5 - 297*r^2*s^5 - 1080*r^4*s^5 + 
    54*r^6*s^5 - 24*s^6 - 90*r*s^6 + 24*r^2*s^6 - 234*r^3*s^6 - 513*s^7 + 
    513*r^2*s^7)*HPL[{0}, r])/((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (752*zc*HPL[{0}, r])/(243*(-1 + ubar)) - (64*zc^2*HPL[{0}, r])/
  (81*(-1 + ubar)^2) + (32*Pi^2*zc^2*HPL[{0}, r])/(27*(-1 + ubar)^2) + 
 (64*Pi^2*zc^3*HPL[{0}, r])/(81*(-1 + ubar)^3) - 
 ((368*I)/243)*Pi*s*HPL[{0}, s] - ((128*I)/81)*L*Pi*s*(-3 + s^2)*
  HPL[{0}, s] - (340*Pi^2*s*(-3 + s^2)*HPL[{0}, s])/81 + 
 (4*Pi^2*(-3 + s^2)*(2 + 149*s + 2*s^2)*HPL[{0}, s])/81 + 
 (((4*I)/243)*Pi*(216*r^2 - 144*s^2 - 1329*r^2*s^2 + 1233*s^4 + 595*r^2*s^4 - 
    571*s^6)*HPL[{0}, s])/((r - s)*s*(r + s)) - 
 (((4*I)/81)*Pi*s*(-216 + 297*r^2 - 300*r^4 + 279*s^2 + 120*r^2*s^2 + 
    110*r^4*s^2 - 324*s^4 - 37*r^2*s^4 + 71*s^6)*HPL[{0}, s])/
  ((-r + s)^2*(r + s)^2) - 
 (((4*I)/81)*Pi*(-72*r^2 + 81*s^2 + 1095*r^2*s^2 - 1119*s^4 - 451*r^2*s^4 + 
    466*s^6)*HPL[{0}, s])/(s*(-r + s)*(r + s)) - 
 (((736*I)/243)*Pi*s*zc*HPL[{0}, s])/ubar + 
 ((4948*I)/729)*Pi*s1*HPL[{0}, s1] - ((200*I)/81)*L*Pi*s1*HPL[{0}, s1] + 
 (20*Pi^2*s1*HPL[{0}, s1])/9 - (((320*I)/243)*L*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{0}, s1])/((-1 + r)*(1 + r)) + 
 (1280*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1])/(243*(-1 + r)*(1 + r)) - 
 (((16*I)/729)*Pi*(270 - 5751*r^2 - 276*r^4 + 317*r^6 + 4941*s^2 + 
    12054*r^2*s^2 - 675*r^4*s^2 - 10968*s^4 - 5352*r^2*s^4 + 5440*s^6)*s1*
   HPL[{0}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) + 
 (((80*I)/3)*Pi*s1*HPL[{0}, s1])/(-1 + ubar)^2 + 
 (((988*I)/81)*Pi*s1*HPL[{0}, s1])/(-1 + ubar) + 
 (((5972*I)/729)*Pi*s1*HPL[{0}, s1])/ubar - 
 (((400*I)/81)*L*Pi*s1*HPL[{0}, s1])/ubar + (40*Pi^2*s1*HPL[{0}, s1])/
  (9*ubar) + (((16*I)/243)*Pi*s1*(2 + ubar)*HPL[{0}, s1])/ubar + 
 (2*Pi^2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{0}, (1 + 2*Sqrt[zc])^(-1)])/
  (9*(r - s)^2*(r + s)^2) + (10*Pi^2*s1*HPL[{w1minus}, -3])/27 + 
 (20*Pi^2*s1*HPL[{w1minus}, -3])/(27*ubar) + (64*L^2*HPL[{w1minus}, r])/81 + 
 (512*(-1 + s)*(1 + s)*HPL[{w1minus}, r])/243 + 
 (64*L*(-1 + s)*(1 + s)*HPL[{w1minus}, r])/81 - 
 ((32*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{w1minus}, r] + 
 (32*Pi^2*s*(-3 + s^2)*HPL[{w1minus}, r])/81 + 
 ((4*I)/81)*L*Pi*(4 - 9*s + 3*s^3)*HPL[{w1minus}, r] + 
 ((4*I)/81)*L*Pi*(-8 - 15*s + 5*s^3)*HPL[{w1minus}, r] + 
 ((-144 + 31024*r^2 - 27046*r^4 - 30736*s^2 + 11155*r^2*s^2 + 11913*r^4*s^2 + 
    15747*s^4 - 11913*r^2*s^4)*HPL[{w1minus}, r])/
  (1458*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (2*L*(12 + 149*r^2 - 53*r^4 - 173*s^2 - 199*r^2*s^2 + 156*r^4*s^2 + 
    264*s^4 - 156*r^2*s^4)*HPL[{w1minus}, r])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (2*L*(-12 + 685*r^2 - 565*r^4 - 661*s^2 + 385*r^2*s^2 + 
    60*r^4*s^2 + 168*s^4 - 60*r^2*s^4)*HPL[{w1minus}, r])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (Pi^2*(9 + 1027*r^2 - 216*r^4 - 2916*r^2*s - 1054*s^2 + 18*r^2*s^2 + 
    216*r^4*s^2 + 2916*s^3 + 972*r^2*s^3 + 225*s^4 - 225*r^2*s^4 - 972*s^5)*
   HPL[{w1minus}, r])/(486*(r - s)*(r + s)) - 
 (((16*I)/243)*Pi*(9*r - 15*r^3 - 36*r^2*s + 3*r*s^2 + 15*r^3*s^2 + 36*s^3 + 
    16*r^2*s^3 - 12*r*s^4 - 16*s^5)*HPL[{w1minus}, r])/((r - s)*(r + s)) + 
 (((2*I)/243)*Pi*(-432*r^2 + 432*r^4 - 6*s + 18*r*s + 10*r^2*s + 114*r^3*s + 
    23*r^4*s - 240*r^5*s + 450*s^2 + 1305*r^2*s^2 - 1755*r^4*s^2 + 2*s^3 - 
    180*r*s^3 - 80*r^2*s^3 + 156*r^3*s^3 + 24*r^4*s^3 + 240*r^5*s^3 - 
    1803*s^4 + 1016*r^2*s^4 + 787*r^4*s^4 + 51*s^5 + 162*r*s^5 - 24*r^2*s^5 - 
    270*r^3*s^5 + 817*s^6 - 817*r^2*s^6)*HPL[{w1minus}, r])/
  ((-1 + r)*(1 + r)*(r - s)*s*(r + s)) - 
 ((-1620 + 5604*r^2 - 11782*r^4 + 11362*r^6 + 1632*s^2 + 6398*r^2*s^2 - 
    14513*r^4*s^2 - 4209*r^6*s^2 - 6928*s^4 + 13270*r^2*s^4 + 4188*r^4*s^4 + 
    162*r^6*s^4 - 399*s^6 - 3327*r^2*s^6 + 162*r^4*s^6)*HPL[{w1minus}, r])/
  (1458*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (Pi^2*(-2592 - 126*r^2 + 1521*r^4 - 3083*r^6 + 10368*s - 15552*r^2*s + 
    10368*r^4*s - 1296*r^6*s + 7956*s^2 + 1836*r^2*s^2 + 2256*r^4*s^2 + 
    1872*r^6*s^2 - 22464*s^3 + 20736*r^2*s^3 - 11664*r^4*s^3 + 432*r^6*s^3 - 
    10107*s^4 - 7251*r^2*s^4 + 1917*r^4*s^4 - 639*r^6*s^4 + 20736*s^5 - 
    9072*r^2*s^5 + 3888*r^4*s^5 + 7178*s^6 + 666*r^2*s^6 - 414*r^4*s^6 + 
    90*r^6*s^6 - 9072*s^7 + 1296*r^2*s^7 - 675*s^8 - 405*r^2*s^8 + 1296*s^9)*
   HPL[{w1minus}, r])/(1944*(r - s)^3*(r + s)^3) + 
 ((I/243)*Pi*(12*r^4 - 324*r^5 - 118*r^6 + 540*r^7 + 106*r^8 - 270*s + 
    1332*r^2*s - 1971*r^4*s + 2880*r^6*s - 1971*r^8*s - 24*r^2*s^2 + 
    648*r^3*s^2 + 330*r^4*s^2 - 816*r^5*s^2 - 282*r^6*s^2 - 696*r^7*s^2 - 
    24*r^8*s^2 + 144*s^3 - 1554*r^2*s^3 - 2907*r^4*s^3 + 3696*r^6*s^3 + 
    621*r^8*s^3 + 12*s^4 - 324*r*s^4 - 306*r^2*s^4 + 12*r^3*s^4 + 
    222*r^4*s^4 + 1452*r^5*s^4 + 72*r^6*s^4 + 156*r^7*s^4 + 267*s^5 + 
    5778*r^2*s^5 - 4815*r^4*s^5 - 1284*r^6*s^5 + 54*r^8*s^5 + 94*s^6 + 
    264*r*s^6 - 22*r^2*s^6 - 816*r^3*s^6 - 72*r^4*s^6 - 312*r^5*s^6 - 
    2079*s^7 + 270*r^2*s^7 + 1917*r^4*s^7 - 108*r^6*s^7 - 24*s^8 + 60*r*s^8 + 
    24*r^2*s^8 + 156*r^3*s^8 + 642*s^9 - 642*r^2*s^9)*HPL[{w1minus}, r])/
  ((-1 + r)*(1 + r)*(r - s)^3*(r + s)^3) + (23*HPL[{w1minus}, r])/
  (243*ubar) - (((2*I)/243)*Pi*(-3 + 4*ubar)*HPL[{w1minus}, r])/ubar + 
 (128*L*zc*HPL[{w1minus}, r])/(27*ubar) + 
 (8*(-144 + 191*ubar)*zc*HPL[{w1minus}, r])/(243*(-1 + ubar)*ubar) + 
 (256*L*zc^2*HPL[{w1minus}, r])/(27*ubar) + 
 (32*(36 - 73*ubar + 36*ubar^2)*zc^2*HPL[{w1minus}, r])/
  (81*(-1 + ubar)^2*ubar) - ((244*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, s]*
  HPL[{w1minus}, r] + (((4*I)/9)*Pi*s*(24 - 36*r^2 + 24*r^4 - 9*r^6 - 
    52*s^2 + 48*r^2*s^2 - 9*r^4*s^2 + 3*r^6*s^2 + 48*s^4 - 39*r^2*s^4 + 
    3*r^4*s^4 - 15*s^6 + 9*r^2*s^6 + s^8)*HPL[{0}, s]*HPL[{w1minus}, r])/
  ((-r + s)^3*(r + s)^3) + (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{0}, (1 + 2*Sqrt[zc])^(-1)]*HPL[{w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*Pi^2*s*(-3 + s^2)*HPL[{w1minus}, r^2])/9 - 
 ((184*I)/243)*Pi*s*HPL[{w1minus}, s] - 
 (512*(-1 + s)*(1 + s)*HPL[{w1minus}, s])/243 - 
 (64*L*(-1 + s)*(1 + s)*HPL[{w1minus}, s])/81 + 
 ((32*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{w1minus}, s] - 
 (80*Pi^2*s*(-3 + s^2)*HPL[{w1minus}, s])/81 + 
 ((4*I)/81)*L*Pi*(-4 - 57*s + 19*s^3)*HPL[{w1minus}, s] - 
 ((4*I)/81)*L*Pi*(-4 - 129*s + 43*s^3)*HPL[{w1minus}, s] + 
 (4*(-39 - 298*r^2 + 301*s^2 + 168*r^2*s^2 - 132*s^4)*HPL[{w1minus}, s])/
  (729*(r - s)*(r + s)) + 
 (2*L*(-12 - 149*r^2 + 161*s^2 + 48*r^2*s^2 - 48*s^4)*HPL[{w1minus}, s])/
  (243*(r - s)*(r + s)) - 
 (2*L*(-12 + 77*r^2 - 77*r^4 - 53*s^2 + 29*r^2*s^2 + 48*r^4*s^2 + 36*s^4 - 
    48*r^2*s^4)*HPL[{w1minus}, s])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((2*I)/243)*Pi*(216*r^2 - 144*s^2 - 1329*r^2*s^2 + 1233*s^4 + 595*r^2*s^4 - 
    571*s^6)*HPL[{w1minus}, s])/((r - s)*s*(r + s)) + 
 (Pi^2*(3 + 69*r^2 - 2292*r^2*s - 78*s^2 - 126*r^2*s^2 + 2292*s^3 + 
    764*r^2*s^3 + 135*s^4 + 9*r^2*s^4 - 764*s^5 - 12*s^6)*HPL[{w1minus}, s])/
  (162*(r - s)*(r + s)) - 
 (4*(-18 + 22*r^2 - 64*r^4 + 14*s^2 + 73*r^2*s^2 + 42*r^4*s^2 - 27*s^4 - 
    51*r^2*s^4 + 9*s^6)*HPL[{w1minus}, s])/(729*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - ((I/243)*Pi*(-432*r^2 + 432*r^4 - 12*s - 11*r^2*s + 23*r^4*s + 
    504*s^2 + 7587*r^2*s^2 - 8109*r^4*s^2 + 35*s^3 - 59*r^2*s^3 + 
    24*r^4*s^3 - 8283*s^4 + 5006*r^2*s^4 + 3319*r^4*s^4 + 24*s^5 - 
    24*r^2*s^5 + 3415*s^6 - 3445*r^2*s^6 + 6*s^8)*HPL[{w1minus}, s])/
  ((-1 + r)*(1 + r)*(r - s)*s*(r + s)) + 
 ((I/243)*Pi*(12*r^4 - 85*r^6 - 270*s + 2763*r^2*s - 3096*r^4*s + 
    2595*r^6*s - 24*r^2*s^2 + 243*r^4*s^2 + 24*r^6*s^2 - 1557*s^3 - 
    1599*r^2*s^3 - 2253*r^4*s^3 - 1169*r^6*s^3 + 12*s^4 - 231*r^2*s^4 - 
    72*r^4*s^4 + 2643*s^5 + 4176*r^2*s^5 + 909*r^4*s^5 + 54*r^6*s^5 + 
    73*s^6 + 72*r^2*s^6 - 2898*s^7 - 900*r^2*s^7 - 24*s^8 + 602*s^9)*
   HPL[{w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (Pi^2*(-864 + 1974*r^2 - 1509*r^4 + 1135*r^6 + 3456*s - 5184*r^2*s + 
    3456*r^4*s + 1872*r^6*s + 636*s^2 - 1404*r^2*s^2 - 1704*r^4*s^2 + 
    120*r^6*s^2 - 7488*s^3 + 6912*r^2*s^3 - 10800*r^4*s^3 - 624*r^6*s^3 + 
    663*s^4 + 2055*r^2*s^4 + 135*r^4*s^4 - 213*r^6*s^4 + 6912*s^5 + 
    3888*r^2*s^5 + 3600*r^4*s^5 - 1786*s^6 + 726*r^2*s^6 - 138*r^4*s^6 + 
    30*r^6*s^6 - 5328*s^7 - 1872*r^2*s^7 + 279*s^8 - 135*r^2*s^8 + 1200*s^9)*
   HPL[{w1minus}, s])/(648*(r - s)^3*(r + s)^3) - 
 (((368*I)/243)*Pi*s*zc*HPL[{w1minus}, s])/ubar - 
 (64*L*HPL[{0}, r]*HPL[{w1minus}, s])/81 + 
 (16*(-1 + s)*(1 + s)*HPL[{0}, r]*HPL[{w1minus}, s])/(81*(r - s)*(r + s)) + 
 ((88*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, r]*HPL[{w1minus}, s] + 
 (16*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0}, r]*HPL[{w1minus}, s])/
  (243*(-1 + r)*(1 + r)) - ((16*I)/81)*Pi*(-1 - 27*s + 9*s^3)*HPL[{0}, r]*
  HPL[{w1minus}, s] - (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{0}, (1 + 2*Sqrt[zc])^(-1)]*HPL[{w1minus}, s])/
  (3*(r - s)^3*(r + s)^3) + ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*
  HPL[{w1minus}, s] + (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus}, s])/
  (3*(r - s)^3*(r + s)^3) - ((2*I)/81)*Pi*(-8 - 249*s + 83*s^3)*
  HPL[{w1minus}, r]*HPL[{w1minus}, s] + 
 (2*(-4 - 39*r^2 + 43*s^2 + 12*r^2*s^2 - 12*s^4)*HPL[{w1minus}, r]*
   HPL[{w1minus}, s])/(81*(r - s)*(r + s)) - 
 (2*(-4 + 11*r^2 - 9*r^4 - 3*s^2 - 5*r^2*s^2 + 12*r^4*s^2 + 10*s^4 - 
    12*r^2*s^4)*HPL[{w1minus}, r]*HPL[{w1minus}, s])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((2*I)/81)*Pi*(4*r^6 + 216*s - 324*r^2*s + 216*r^4*s - 111*r^6*s - 
    12*r^4*s^2 - 468*s^3 + 432*r^2*s^3 + 9*r^4*s^3 + 37*r^6*s^3 + 
    12*r^2*s^4 + 432*s^5 - 441*r^2*s^5 - 3*r^4*s^5 - 4*s^6 - 105*s^7 + 
    111*r^2*s^7 - s^9)*HPL[{w1minus}, r]*HPL[{w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (2903*HPL[{w1minus}, s1])/4374 - 
 (553*L*HPL[{w1minus}, s1])/729 - (80*L^2*HPL[{w1minus}, s1])/243 - 
 ((329*I)/1458)*Pi*HPL[{w1minus}, s1] - ((40*I)/243)*L*Pi*
  HPL[{w1minus}, s1] + (2915*Pi^2*HPL[{w1minus}, s1])/2187 + 
 (4928*(-1 + s)*(1 + s)*HPL[{w1minus}, s1])/(729*(-1 + r)*(1 + r)) + 
 (640*L*(-1 + s)*(1 + s)*HPL[{w1minus}, s1])/(243*(-1 + r)*(1 + r)) + 
 ((3070*I)/729)*Pi*s1*HPL[{w1minus}, s1] - ((380*I)/243)*L*Pi*s1*
  HPL[{w1minus}, s1] + (10*Pi^2*s1*HPL[{w1minus}, s1])/81 - 
 (((160*I)/243)*L*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1])/
  ((-1 + r)*(1 + r)) + (640*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1])/
  (243*(-1 + r)*(1 + r)) - 
 (((8*I)/729)*Pi*(270 - 5751*r^2 - 276*r^4 + 317*r^6 + 4941*s^2 + 
    12054*r^2*s^2 - 675*r^4*s^2 - 10968*s^4 - 5352*r^2*s^4 + 5440*s^6)*s1*
   HPL[{w1minus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) - 
 (((4*I)/9)*Pi*HPL[{w1minus}, s1])/(-1 + ubar)^3 - 
 (659*Pi^2*HPL[{w1minus}, s1])/(243*(-1 + ubar)^3) + 
 (((160*I)/27)*Pi*s1*HPL[{w1minus}, s1])/(-1 + ubar)^3 - 
 (40*Pi^2*s1*HPL[{w1minus}, s1])/(3*(-1 + ubar)^3) - 
 (4*HPL[{w1minus}, s1])/(9*(-1 + ubar)^2) + 
 (((4*I)/81)*Pi*HPL[{w1minus}, s1])/(-1 + ubar)^2 + 
 (559*Pi^2*HPL[{w1minus}, s1])/(81*(-1 + ubar)^2) + 
 (((19886*I)/729)*Pi*s1*HPL[{w1minus}, s1])/(-1 + ubar)^2 - 
 (704*Pi^2*s1*HPL[{w1minus}, s1])/(81*(-1 + ubar)^2) - 
 (80*HPL[{w1minus}, s1])/(729*(-1 + ubar)) - (4*L*HPL[{w1minus}, s1])/
  (243*(-1 + ubar)) - (((14*I)/243)*Pi*HPL[{w1minus}, s1])/(-1 + ubar) + 
 (347*Pi^2*HPL[{w1minus}, s1])/(243*(-1 + ubar)) + 
 (((6646*I)/729)*Pi*s1*HPL[{w1minus}, s1])/(-1 + ubar) - 
 (464*Pi^2*s1*HPL[{w1minus}, s1])/(81*(-1 + ubar)) - 
 (1793*HPL[{w1minus}, s1])/(729*ubar) - (248*L*HPL[{w1minus}, s1])/
  (243*ubar) - (((44*I)/243)*Pi*HPL[{w1minus}, s1])/ubar + 
 (1451*Pi^2*HPL[{w1minus}, s1])/(729*ubar) + 
 (((4750*I)/729)*Pi*s1*HPL[{w1minus}, s1])/ubar - 
 (((760*I)/243)*L*Pi*s1*HPL[{w1minus}, s1])/ubar + 
 (260*Pi^2*s1*HPL[{w1minus}, s1])/(81*ubar) + 
 (((8*I)/243)*Pi*s1*(2 + ubar)*HPL[{w1minus}, s1])/ubar + 
 (100*HPL[{w1minus}, su])/729 + (16*L*HPL[{w1minus}, su])/243 + 
 ((8*I)/243)*Pi*HPL[{w1minus}, su] + (376*zc*HPL[{w1minus}, su])/
  (243*(-1 + ubar)) - (32*zc^2*HPL[{w1minus}, su])/(81*(-1 + ubar)^2) + 
 (16*Pi^2*zc^2*HPL[{w1minus}, su])/(27*(-1 + ubar)^2) + 
 (32*Pi^2*zc^3*HPL[{w1minus}, su])/(81*(-1 + ubar)^3) - 
 (16*HPL[{0}, r]*HPL[{w1minus}, su])/243 + 
 (8*HPL[{w1minus}, r]*HPL[{w1minus}, su])/243 + 
 (262*HPL[{w1minus}, su1])/2187 + (40*L*HPL[{w1minus}, su1])/729 + 
 (80*Pi^2*HPL[{w1minus}, su1])/(2187*(-1 + ubar)^3) - 
 (80*HPL[{w1minus}, su1])/(243*(-1 + ubar)^2) + 
 (40*Pi^2*HPL[{w1minus}, su1])/(729*(-1 + ubar)^2) + 
 (940*HPL[{w1minus}, su1])/(729*(-1 + ubar)) - 
 (10*Pi^2*s1*HPL[{w1plus}, -3])/27 - (20*Pi^2*s1*HPL[{w1plus}, -3])/
  (27*ubar) - (8*r*(-1 + s)*(1 + s)*(-63 + 101*r^2 - 64*s^2)*
   HPL[{w1plus}, r])/(243*(r - s)*(r + s)) - 
 (((2*I)/27)*L*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus}, r])/((r - s)*(r + s)) + 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus}, r])/(9*(r - s)*(r + s)) + 
 (4*L*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*HPL[{w1plus}, r])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (16*L*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{w1plus}, r])/
  (81*(r - s)*(r + s)) + (4*L*r*(-1 + s)*(1 + s)*
   (27 - 45*r^2 + 5*s^2 + 13*r^2*s^2)*HPL[{w1plus}, r])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((8*I)/81)*L*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r])/((r - s)*(r + s)) - 
 (8*Pi^2*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r])/(81*(r - s)*(r + s)) - 
 (r*(-1 + s)*(1 + s)*(282 - 143*r^2 - 1417*r^4 - 783*s^2 + 2007*r^2*s^2 + 
    54*r^4*s^2)*HPL[{w1plus}, r])/(486*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 ((I/324)*Pi*(-1 + s)*(1 + s)*(22 - 535*r^2 + 588*r^4 + 141*r^6 + 387*s^2 - 
    324*r^2*s^2 - 297*r^4*s^2 + 18*r^6*s^2)*HPL[{w1plus}, r])/
  ((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((4*I)/243)*Pi*(-27 - 74*r^2 - 27*r^4 + 155*s^2 - 6*r^2*s^2 + 27*r^4*s^2 - 
    48*s^4)*HPL[{w1plus}, r])/((r - s)*(r + s)) - 
 (((2*I)/81)*L*Pi*(-27 - 37*r^2 + 118*s^2 - 54*r^2*s^2 - 27*s^4 + 27*r^2*s^4)*
   HPL[{w1plus}, r])/((r - s)*(r + s)) - 
 (r*(-1 + s)*(1 + s)*(54 - 1251*r^2 + 1751*r^4 + 40*r^6 + 1035*s^2 - 
    1342*r^2*s^2 - 881*r^4*s^2 - 85*s^4 + 625*r^2*s^4 + 54*r^4*s^4)*
   HPL[{w1plus}, r])/(243*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 ((I/486)*Pi*(-162 + 765*r^2 + 802*r^4 - 973*r^6 - 9*s^2 - 4934*r^2*s^2 + 
    4565*r^4*s^2 - 918*r^6*s^2 + 2782*s^4 - 1333*r^2*s^4 - 558*r^4*s^4 + 
    405*r^6*s^4 - 1179*s^6 + 1206*r^2*s^6 - 513*r^4*s^6 + 54*r^6*s^6)*
   HPL[{w1plus}, r])/((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (Pi^2*(6 - 18*r^2 - 9*r^4 - 59*r^6 - 18*s^2 + 108*r^2*s^2 + 186*r^4*s^2 - 
    36*r^6*s^2 - 9*s^4 - 375*r^2*s^4 + 135*r^4*s^4 + 9*r^6*s^4 + 128*s^6 + 
    18*r^2*s^6 - 72*r^4*s^6 + 6*r^6*s^6 - 27*s^8 + 27*r^2*s^8)*
   HPL[{w1plus}, r])/(54*(r - s)^3*(r + s)^3) - 
 (143*r*HPL[{w1plus}, r])/(243*ubar) + 
 (((2*I)/243)*Pi*(-27 + 4*ubar)*HPL[{w1plus}, r])/ubar - 
 (2*r*(-17 + 205*ubar)*zc*HPL[{w1plus}, r])/(243*(-1 + ubar)*ubar) - 
 (((4*I)/27)*Pi*(-19 + 27*ubar)*zc^2*HPL[{w1plus}, r])/((-1 + ubar)*ubar) - 
 (16*r*(7 - 17*ubar + 8*ubar^2)*zc^2*HPL[{w1plus}, r])/
  (81*(-1 + ubar)^2*ubar) + (((32*I)/81)*Pi*(7 - 17*ubar + 8*ubar^2)*zc^3*
   HPL[{w1plus}, r])/((-1 + ubar)^2*ubar) + 
 ((I/162)*Pi*(18 - 54*r^2 + 135*r^4 - 223*r^6 - 54*s^2 + 210*r^4*s^2 + 
    324*r^6*s^2 + 135*s^4 - 291*r^2*s^4 - 405*r^4*s^4 - 135*r^6*s^4 - 
    56*s^6 + 378*r^2*s^6 + 108*r^4*s^6 + 18*r^6*s^6 - 27*s^8 - 81*r^2*s^8)*
   HPL[{w1minus}, s]*HPL[{w1plus}, r])/((r - s)^3*(r + s)^3) + 
 (((32*I)/27)*Pi*zc^2*HPL[{w1minus}, su]*HPL[{w1plus}, r])/(-1 + ubar)^2 + 
 (((64*I)/81)*Pi*zc^3*HPL[{w1minus}, su]*HPL[{w1plus}, r])/(-1 + ubar)^3 + 
 (2*Pi^2*s*(-3 + s^2)*HPL[{w1plus}, r^2])/9 + (1384*s*HPL[{w1plus}, -s^(-1)])/
  729 + (272*L*s*HPL[{w1plus}, -s^(-1)])/243 + 
 ((136*I)/243)*Pi*s*HPL[{w1plus}, -s^(-1)] + 
 (3584*s*zc*HPL[{w1plus}, -s^(-1)])/(729*ubar) + 
 (544*L*s*zc*HPL[{w1plus}, -s^(-1)])/(243*ubar) + 
 (((272*I)/243)*Pi*s*zc*HPL[{w1plus}, -s^(-1)])/ubar - 
 (1864*s*HPL[{w1plus}, s])/729 - (368*L*s*HPL[{w1plus}, s])/243 - 
 ((32*I)/81)*Pi*s^2*HPL[{w1plus}, s] + 
 (4*L*s*(81 - 102*r^2 - 18*s^2 + 20*r^2*s^2 + 19*s^4)*HPL[{w1plus}, s])/
  (243*(-r + s)*(r + s)) - 
 (((8*I)/81)*L*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus}, s])/((r - s)*(r + s)) - 
 (((4*I)/243)*Pi*(-27 - 229*r^2 + 310*s^2 + 42*r^2*s^2 - 123*s^4 + 
    27*r^2*s^4)*HPL[{w1plus}, s])/((r - s)*(r + s)) + 
 (8*Pi^2*(-9 - 39*r^2 - 15*r^2*s + 66*s^2 - 18*r^2*s^2 + 15*s^3 + 5*r^2*s^3 - 
    9*s^4 + 9*r^2*s^4 - 5*s^5)*HPL[{w1plus}, s])/(243*(r - s)*(r + s)) - 
 (((2*I)/81)*L*Pi*(-3 + 147*r^2 - 12*r^2*s - 138*s^2 - 6*r^2*s^2 + 12*s^3 + 
    4*r^2*s^3 - 3*s^4 + 3*r^2*s^4 - 4*s^5)*HPL[{w1plus}, s])/
  ((r - s)*(r + s)) + (((2*I)/81)*L*Pi*(-27 + 43*r^2 - 12*r^2*s + 38*s^2 - 
    54*r^2*s^2 + 12*s^3 + 4*r^2*s^3 - 27*s^4 + 27*r^2*s^4 - 4*s^5)*
   HPL[{w1plus}, s])/((r - s)*(r + s)) + 
 (2*(288*r^2 - 36*s^2 - 1733*r^2*s^2 + 1333*s^4 + 1113*r^2*s^4 - 965*s^6)*
   HPL[{w1plus}, s])/(243*(r - s)*s*(r + s)) + 
 (2*L*(432*r^2 - 360*s^2 - 969*r^2*s^2 + 873*s^4 + 467*r^2*s^4 - 443*s^6)*
   HPL[{w1plus}, s])/(243*(r - s)*s*(r + s)) + 
 (Pi^2*(-27 + 639*r^2 + 1119*r^2*s - 558*s^2 + 318*r^2*s^2 - 1119*s^3 - 
    373*r^2*s^3 - 399*s^4 + 3*r^2*s^4 + 373*s^5 + 24*s^6)*HPL[{w1plus}, s])/
  (243*(r - s)*(r + s)) - 
 (4*L*(-72*r^2 + 75*s^2 + 297*r^2*s^2 - 305*s^4 - 133*r^2*s^4 + 138*s^6)*
   HPL[{w1plus}, s])/(81*s*(-r + s)*(r + s)) + 
 ((I/1944)*Pi*(132 - 32820*r^2 - 720*r^2*s + 31932*s^2 + 6927*r^2*s^2 + 
    720*s^3 + 176*r^2*s^3 - 5343*s^4 + 246*r^2*s^4 - 176*s^5 - 1182*s^6 + 
    135*r^2*s^6 - 27*s^8)*HPL[{w1plus}, s])/((r - s)*(r + s)) + 
 ((2304*r^2 - 2868*s^2 - 26940*r^2*s^2 + 28792*s^4 + 13877*r^2*s^4 - 
    15057*s^6 - 135*r^2*s^6 + 27*s^8)*HPL[{w1plus}, s])/
  (972*s*(-r + s)*(r + s)) - 
 (s*(-3888 + 22572*r^2 - 32880*r^4 - 8748*s^2 + 24324*r^2*s^2 + 
    17813*r^4*s^2 - 8724*s^4 - 14494*r^2*s^4 - 891*r^4*s^4 + 5321*s^6 - 
    486*r^2*s^6 + 81*s^8)*HPL[{w1plus}, s])/(2916*(-r + s)^2*(r + s)^2) - 
 (Pi^2*(18 + 378*r^2 - 459*r^4 + 555*r^6 + 288*s - 432*r^2*s + 288*r^4*s + 
    132*r^6*s - 486*s^2 - 108*r^2*s^2 - 774*r^4*s^2 - 216*r^6*s^2 - 624*s^3 + 
    576*r^2*s^3 - 828*r^4*s^3 - 44*r^6*s^3 + 837*s^4 + 639*r^2*s^4 + 
    297*r^4*s^4 + 27*r^6*s^4 + 576*s^5 + 252*r^2*s^5 + 276*r^4*s^5 - 
    780*s^6 + 162*r^2*s^6 - 216*r^4*s^6 + 18*r^6*s^6 - 420*s^7 - 
    132*r^2*s^7 + 27*s^8 + 81*r^2*s^8 + 92*s^9)*HPL[{w1plus}, s])/
  (162*(r - s)^3*(r + s)^3) - 
 ((I/1944)*Pi*(9072 - 6732*r^2 + 7328*r^4 + 768*r^4*s - 13356*s^2 - 
    11848*r^2*s^2 + 4527*r^4*s^2 - 1536*r^2*s^3 - 448*r^4*s^3 + 15536*s^4 + 
    306*r^2*s^4 - 4302*r^4*s^4 + 768*s^5 + 896*r^2*s^5 - 2889*s^6 + 
    3060*r^2*s^6 + 135*r^4*s^6 - 448*s^7 - 702*s^8 - 162*r^2*s^8 + 27*s^10)*
   HPL[{w1plus}, s])/((r - s)^2*(r + s)^2) - 
 ((88*I)/243)*Pi*s*s1*HPL[{w1plus}, s] - (328*s*HPL[{w1plus}, s])/
  (243*ubar) - (((176*I)/243)*Pi*s*s1*HPL[{w1plus}, s])/ubar - 
 (656*s*zc*HPL[{w1plus}, s])/(243*ubar^2) - 
 (((352*I)/243)*Pi*s*s1*zc*HPL[{w1plus}, s])/ubar^2 - 
 (5984*s*zc*HPL[{w1plus}, s])/(729*ubar) - (736*L*s*zc*HPL[{w1plus}, s])/
  (243*ubar) - (((128*I)/81)*Pi*s^2*zc*HPL[{w1plus}, s])/ubar - 
 (((176*I)/243)*Pi*s*s1*zc*HPL[{w1plus}, s])/ubar - 
 (256*s*zc^2*HPL[{w1plus}, s])/(81*ubar^2) - 
 (((128*I)/81)*Pi*s^2*zc^2*HPL[{w1plus}, s])/ubar^2 - 
 (16*s*(-12 + 7*s^2)*HPL[{0}, r]*HPL[{w1plus}, s])/243 + 
 (4*s*(54 - 63*r^2 - 13*s^2 + 25*r^2*s^2 - 3*s^4)*HPL[{0}, r]*
   HPL[{w1plus}, s])/(243*(-1 + r)*(1 + r)) - 
 ((I/81)*Pi*(18 - 54*r^2 + 135*r^4 - 207*r^6 - 24*r^6*s - 54*s^2 + 
    162*r^4*s^2 + 324*r^6*s^2 + 72*r^4*s^3 + 8*r^6*s^3 + 135*s^4 - 
    243*r^2*s^4 - 405*r^4*s^4 - 135*r^6*s^4 - 72*r^2*s^5 - 24*r^4*s^5 - 
    72*s^6 + 378*r^2*s^6 + 108*r^4*s^6 + 18*r^6*s^6 + 24*s^7 + 24*r^2*s^7 - 
    27*s^8 - 81*r^2*s^8 - 8*s^9)*HPL[{0}, r]*HPL[{w1plus}, s])/
  ((r - s)^3*(r + s)^3) + (32*L*s*(-3 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/81 + (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) - 
 (((2*I)/81)*Pi*(-3 + 147*r^2 - 12*r^2*s - 138*s^2 - 6*r^2*s^2 + 12*s^3 + 
    4*r^2*s^3 - 3*s^4 + 3*r^2*s^4 - 4*s^5)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/((r - s)*(r + s)) - 
 (2*(-432*r^2 + 450*s^2 + 1755*r^2*s^2 - 1803*s^4 - 787*r^2*s^4 + 817*s^6)*
   HPL[{w1minus}, r]*HPL[{w1plus}, s])/(243*s*(-r + s)*(r + s)) - 
 (s*(270 - 1116*r^2 + 1125*r^4 - 960*r^6 - 90*s^2 + 1194*r^2*s^2 + 
    744*r^4*s^2 + 380*r^6*s^2 - 267*s^4 - 2256*r^2*s^4 - 75*r^4*s^4 + 
    852*s^6 + 438*r^2*s^6 - 54*r^4*s^6 - 185*s^8)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/(243*(r - s)^3*(r + s)^3) - 
 ((I/162)*Pi*(-540 + 708*r^2 - 255*r^4 - 171*r^6 + 24*r^6*s + 966*s^2 - 
    756*r^2*s^2 + 90*r^4*s^2 + 636*r^6*s^2 - 72*r^4*s^3 - 8*r^6*s^3 - 
    555*s^4 + 261*r^2*s^4 - 675*r^4*s^4 - 291*r^6*s^4 + 72*r^2*s^5 + 
    24*r^4*s^5 - 144*s^6 + 606*r^2*s^6 + 264*r^4*s^6 + 18*r^6*s^6 - 24*s^7 - 
    24*r^2*s^7 + 81*s^8 - 243*r^2*s^8 + 8*s^9)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/((r - s)^3*(r + s)^3) + ((28*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1plus}, r]*HPL[{w1plus}, s] - (862*HPL[{w1plus}, -s1^(-1)])/
  (2187*s1) - (136*L*HPL[{w1plus}, -s1^(-1)])/(729*s1) - 
 (7997*s1*HPL[{w1plus}, -s1^(-1)])/972 - (220*L*s1*HPL[{w1plus}, -s1^(-1)])/
  81 - (20*L^2*s1*HPL[{w1plus}, -s1^(-1)])/81 + 
 ((566*I)/729)*Pi*s1*HPL[{w1plus}, -s1^(-1)] - 
 ((40*I)/243)*L*Pi*s1*HPL[{w1plus}, -s1^(-1)] + 
 (25*Pi^2*s1*HPL[{w1plus}, -s1^(-1)])/729 + (688*s1*HPL[{w1plus}, -s1^(-1)])/
  (81*(-4 + ubar)) + (320*L*s1*HPL[{w1plus}, -s1^(-1)])/(27*(-4 + ubar)) + 
 (68*HPL[{w1plus}, -s1^(-1)])/(243*s1*(-1 + ubar)^2) - 
 (782*HPL[{w1plus}, -s1^(-1)])/(729*s1*(-1 + ubar)) + 
 (26*s1*HPL[{w1plus}, -s1^(-1)])/(9*(-1 + ubar)) + 
 (20*L*s1*HPL[{w1plus}, -s1^(-1)])/(27*(-1 + ubar)) + 
 (10160*HPL[{w1plus}, -s1^(-1)])/(2187*s1*ubar^2) + 
 (1088*L*HPL[{w1plus}, -s1^(-1)])/(729*s1*ubar^2) - 
 (10*s1*HPL[{w1plus}, -s1^(-1)])/(27*ubar^2) + 
 (3764*HPL[{w1plus}, -s1^(-1)])/(2187*s1*ubar) + 
 (272*L*HPL[{w1plus}, -s1^(-1)])/(729*s1*ubar) - 
 (64787*s1*HPL[{w1plus}, -s1^(-1)])/(1458*ubar) - 
 (4964*L*s1*HPL[{w1plus}, -s1^(-1)])/(243*ubar) - 
 (40*L^2*s1*HPL[{w1plus}, -s1^(-1)])/(81*ubar) + 
 (((1048*I)/729)*Pi*s1*HPL[{w1plus}, -s1^(-1)])/ubar - 
 (((80*I)/243)*L*Pi*s1*HPL[{w1plus}, -s1^(-1)])/ubar + 
 (50*Pi^2*s1*HPL[{w1plus}, -s1^(-1)])/(729*ubar) - 
 ((1783*I)/486)*Pi*HPL[{w1plus}, s1] + ((80*I)/243)*L*Pi*HPL[{w1plus}, s1] - 
 (160*Pi^2*HPL[{w1plus}, s1])/81 + 
 (((32*I)/729)*Pi*(-135 - 167*r^2 + 56*r^4 + 437*s^2 + 55*r^2*s^2 - 246*s^4)*
   HPL[{w1plus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((320*I)/243)*L*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (14963*s1*HPL[{w1plus}, s1])/8748 - (676*L*s1*HPL[{w1plus}, s1])/729 - 
 (220*L^2*s1*HPL[{w1plus}, s1])/243 + (70*Pi^2*s1*HPL[{w1plus}, s1])/729 - 
 ((88*I)/243)*Pi*s*s1*HPL[{w1plus}, s1] + 
 (160*L^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus}, s1])/(243*(-1 + r)*(1 + r)) - 
 (8*L*(270 - 4491*r^2 - 66*r^4 + 7*r^6 + 3681*s^2 + 9114*r^2*s^2 + 
    45*r^4*s^2 - 8238*s^4 - 4602*r^2*s^4 + 4280*s^6)*s1*HPL[{w1plus}, s1])/
  (729*(-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) - 
 (4*(2502 - 18027*r^2 - 2762*r^4 + 487*r^6 + 10521*s^2 + 41578*r^2*s^2 + 
    1301*r^4*s^2 - 31310*s^4 - 22090*r^2*s^4 + 17800*s^6)*s1*
   HPL[{w1plus}, s1])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - ((32*I)/81)*Pi*s1^2*HPL[{w1plus}, s1] - 
 (40*Pi^2*(-216 - 72*r^2 + 72*r^4 + 504*s^2 - 72*r^2*s^2 - 216*s^4 - 
    93*r^2*s1 + 31*r^4*s1 + 93*s^2*s1 + 31*r^2*s^2*s1 - 62*s^4*s1)*
   HPL[{w1plus}, s1])/(2187*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((4*I)/27)*Pi*HPL[{w1plus}, s1])/(-1 + ubar)^3 + 
 (55*Pi^2*s1*HPL[{w1plus}, s1])/(9*(-1 + ubar)^3) + 
 (((580*I)/243)*Pi*HPL[{w1plus}, s1])/(-1 + ubar)^2 - 
 (80*Pi^2*HPL[{w1plus}, s1])/(9*(-1 + ubar)^2) + 
 (658*s1*HPL[{w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (968*Pi^2*s1*HPL[{w1plus}, s1])/(243*(-1 + ubar)^2) + 
 (((1519*I)/243)*Pi*HPL[{w1plus}, s1])/(-1 + ubar) + 
 (((80*I)/9)*L*Pi*HPL[{w1plus}, s1])/(-1 + ubar) - 
 (1168*Pi^2*HPL[{w1plus}, s1])/(81*(-1 + ubar)) + 
 (9680*s1*HPL[{w1plus}, s1])/(729*(-1 + ubar)) + 
 (220*L*s1*HPL[{w1plus}, s1])/(81*(-1 + ubar)) + 
 (638*Pi^2*s1*HPL[{w1plus}, s1])/(243*(-1 + ubar)) - 
 (((76*I)/243)*Pi*HPL[{w1plus}, s1])/ubar^3 + 
 (((173*I)/81)*Pi*HPL[{w1plus}, s1])/ubar^2 - 
 (682*s1*HPL[{w1plus}, s1])/(243*ubar^2) - 
 (((128*I)/81)*Pi*s1^2*HPL[{w1plus}, s1])/ubar^2 - 
 (((3490*I)/243)*Pi*HPL[{w1plus}, s1])/ubar - 
 (((80*I)/9)*L*Pi*HPL[{w1plus}, s1])/ubar + (80*Pi^2*HPL[{w1plus}, s1])/
  (9*ubar) - (16333*s1*HPL[{w1plus}, s1])/(4374*ubar) - 
 (3356*L*s1*HPL[{w1plus}, s1])/(729*ubar) - (440*L^2*s1*HPL[{w1plus}, s1])/
  (243*ubar) - (850*Pi^2*s1*HPL[{w1plus}, s1])/(729*ubar) - 
 (((176*I)/243)*Pi*s*s1*HPL[{w1plus}, s1])/ubar - 
 (((128*I)/81)*Pi*s1^2*HPL[{w1plus}, s1])/ubar + 
 (16*L*s1*(2 + ubar)*HPL[{w1plus}, s1])/(243*ubar) + 
 (4*s1*(74 - 102*ubar + 9*ubar^2 + 25*ubar^3)*HPL[{w1plus}, s1])/
  (729*(-1 + ubar)^2*ubar) - (704*s1*zc*HPL[{w1plus}, s1])/(243*ubar^2) - 
 (((352*I)/243)*Pi*s*s1*zc*HPL[{w1plus}, s1])/ubar^2 - 
 (352*s1*zc*HPL[{w1plus}, s1])/(243*ubar) - 
 (((176*I)/243)*Pi*s*s1*zc*HPL[{w1plus}, s1])/ubar + 
 (8*s1*(-39 + 23*ubar)*zc*HPL[{w1plus}, s1])/(243*(-1 + ubar)^2) - 
 (32*s1*zc^2*HPL[{w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (88*s*s1*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/243 + 
 (176*s*s1*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(243*ubar) + 
 (352*s*s1*zc*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(243*ubar^2) + 
 (176*s*s1*zc*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(243*ubar) + 
 ((8*I)/243)*Pi*su*HPL[{w1plus}, su] + 
 (((128*I)/243)*Pi*su*zc*HPL[{w1plus}, su])/(-1 + ubar) - 
 (((32*I)/81)*Pi*su*zc^2*HPL[{w1plus}, su])/(-1 + ubar)^2 - 
 (16*su*HPL[{0}, r]*HPL[{w1plus}, su])/243 - 
 (256*su*zc*HPL[{0}, r]*HPL[{w1plus}, su])/(243*(-1 + ubar)) + 
 (64*su*zc^2*HPL[{0}, r]*HPL[{w1plus}, su])/(81*(-1 + ubar)^2) - 
 (8*su*HPL[{w1minus}, r]*HPL[{w1plus}, su])/243 - 
 (128*su*zc*HPL[{w1minus}, r]*HPL[{w1plus}, su])/(243*(-1 + ubar)) + 
 (32*su*zc^2*HPL[{w1minus}, r]*HPL[{w1plus}, su])/(81*(-1 + ubar)^2) + 
 ((64*I)/243)*Pi*s*(-3 + 2*s)*(3 + 2*s)*HPL[{w2minus}, s] + 
 ((40*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{w2minus}, s] + 
 (76*Pi^2*s*(-3 + s^2)*HPL[{w2minus}, s])/81 - 
 (16*L*(-8 + 3*s^2)*HPL[{w2minus}, s])/243 - 
 (4*(-131 + 84*s^2)*HPL[{w2minus}, s])/729 + 
 (8*L*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w2minus}, s])/
  (243*(-1 + r)*(1 + r)) - (4*Pi^2*(1 - 3*s + s^3)*HPL[{w2minus}, s])/81 - 
 ((8*I)/81)*L*Pi*(-2 - 27*s + 9*s^3)*HPL[{w2minus}, s] + 
 (4*(188 - 248*r^2 - 6*s^2 + 75*r^2*s^2 - 9*s^4)*HPL[{w2minus}, s])/
  (729*(-1 + r)*(1 + r)) + 
 (((2*I)/243)*Pi*s*(54 - 63*r^2 - 13*s^2 + 25*r^2*s^2 - 3*s^4)*
   HPL[{w2minus}, s])/((-1 + r)*(1 + r)) - 
 ((I/243)*Pi*(-64*r^4 + 54*s - 216*r^2*s - 1107*r^4*s + 128*r^2*s^2 + 
    24*r^4*s^2 + 2754*r^2*s^3 + 297*r^4*s^3 - 64*s^4 - 48*r^2*s^4 - 
    1323*s^5 - 1026*r^2*s^5 + 54*r^4*s^5 + 24*s^6 + 513*s^7)*
   HPL[{w2minus}, s])/((r - s)^2*(r + s)^2) + 
 (32*L*HPL[{0}, r]*HPL[{w2minus}, s])/81 - ((16*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{0}, r]*HPL[{w2minus}, s] + 
 (16*(-8 + 3*s^2)*HPL[{0}, r]*HPL[{w2minus}, s])/243 - 
 (16*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0}, r]*HPL[{w2minus}, s])/
  (243*(-1 + r)*(1 + r)) + ((16*I)/81)*Pi*(-1 - 27*s + 9*s^3)*HPL[{0}, r]*
  HPL[{w2minus}, s] - (16*L*HPL[{w1minus}, r]*HPL[{w2minus}, s])/81 + 
 (8*(-1 + s)*(1 + s)*HPL[{w1minus}, r]*HPL[{w2minus}, s])/
  (81*(r - s)*(r + s)) + ((4*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*
  HPL[{w2minus}, s] + (4*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w1minus}, r]*
   HPL[{w2minus}, s])/(243*(-1 + r)*(1 + r)) - 
 ((4*I)/81)*Pi*(-2 - 21*s + 7*s^3)*HPL[{w1minus}, r]*HPL[{w2minus}, s] - 
 ((2*I)/81)*Pi*(-67 + 27*s^2)*HPL[{w1plus}, r]*HPL[{w2minus}, s] - 
 (100*HPL[{w2minus}, su])/729 - (16*L*HPL[{w2minus}, su])/243 - 
 ((8*I)/243)*Pi*HPL[{w2minus}, su] - (376*zc*HPL[{w2minus}, su])/
  (243*(-1 + ubar)) + (32*zc^2*HPL[{w2minus}, su])/(81*(-1 + ubar)^2) - 
 (16*Pi^2*zc^2*HPL[{w2minus}, su])/(27*(-1 + ubar)^2) - 
 (32*Pi^2*zc^3*HPL[{w2minus}, su])/(81*(-1 + ubar)^3) + 
 (16*HPL[{0}, r]*HPL[{w2minus}, su])/243 - 
 (8*HPL[{w1minus}, r]*HPL[{w2minus}, su])/243 - 
 (((32*I)/27)*Pi*zc^2*HPL[{w1plus}, r]*HPL[{w2minus}, su])/(-1 + ubar)^2 - 
 (((64*I)/81)*Pi*zc^3*HPL[{w1plus}, r]*HPL[{w2minus}, su])/(-1 + ubar)^3 - 
 ((64*I)/243)*Pi*s*(-3 + 2*s)*(3 + 2*s)*HPL[{w2plus}, s] + 
 ((32*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{w2plus}, s] - 
 (64*Pi^2*s*(-3 + s^2)*HPL[{w2plus}, s])/81 + 
 ((I/243)*Pi*s*(54 - 216*r^2 - 1011*r^4 + 2562*r^2*s^2 + 241*r^4*s^2 - 
    1227*s^4 - 914*r^2*s^4 + 54*r^4*s^4 + 457*s^6)*HPL[{w2plus}, s])/
  ((-r + s)^2*(r + s)^2) - ((128*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, r]*
  HPL[{w2plus}, s] - ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*
  HPL[{w2plus}, s] + (64*s*(-3 + 2*s)*(3 + 2*s)*HPL[{w1plus}, r]*
   HPL[{w2plus}, s])/243 - (32*L*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w2plus}, s])/81 - 
 (s*(54 - 216*r^2 - 1011*r^4 + 2562*r^2*s^2 + 241*r^4*s^2 - 1227*s^4 - 
    914*r^2*s^4 + 54*r^4*s^4 + 457*s^6)*HPL[{w1plus}, r]*HPL[{w2plus}, s])/
  (243*(-r + s)^2*(r + s)^2) - ((8*I)/243)*Pi*su*HPL[{w2plus}, su] - 
 (((128*I)/243)*Pi*su*zc*HPL[{w2plus}, su])/(-1 + ubar) + 
 (((32*I)/81)*Pi*su*zc^2*HPL[{w2plus}, su])/(-1 + ubar)^2 + 
 (8*su*HPL[{w1plus}, r]*HPL[{w2plus}, su])/243 + 
 (128*su*zc*HPL[{w1plus}, r]*HPL[{w2plus}, su])/(243*(-1 + ubar)) - 
 (32*su*zc^2*HPL[{w1plus}, r]*HPL[{w2plus}, su])/(81*(-1 + ubar)^2) + 
 (Pi^2*(-27 + 60*r^4 + 11*r^6 + 69*s^2 - 30*r^2*s^2 - 285*r^4*s^2 + 
    126*r^6*s^2 - 42*s^4 + 261*r^2*s^4 - 48*r^4*s^4 - 75*r^6*s^4 - 105*s^6 + 
    30*r^2*s^6 + 57*r^4*s^6 + 10*r^6*s^6 + 33*s^8 - 45*r^2*s^8)*
   HPL[{w3minus}, r])/(216*(r - s)^3*(r + s)^3) - 
 (Pi^2*(-27 - 24*r^2 + 84*r^4 - 3*r^6 - 144*r^6*s + 93*s^2 - 6*r^2*s^2 - 
    291*r^4*s^2 + 132*r^6*s^2 + 432*r^4*s^3 + 48*r^6*s^3 - 90*s^4 + 
    243*r^2*s^4 - 42*r^4*s^4 - 75*r^6*s^4 - 432*r^2*s^5 - 144*r^4*s^5 - 
    67*s^6 + 24*r^2*s^6 + 57*r^4*s^6 + 10*r^6*s^6 + 144*s^7 + 144*r^2*s^7 + 
    27*s^8 - 45*r^2*s^8 - 48*s^9)*HPL[{w3minus}, s])/
  (216*(r - s)^3*(r + s)^3) - ((4*I)/9)*Pi*s*(-3 + s^2)*HPL[{0}, r]*
  HPL[{w3minus}, s] - (((4*I)/9)*Pi*(-1 + s)*s*(1 + s)*
   (-6 + 9*r^2 - 6*r^4 + 7*s^2 - 3*r^2*s^2 + 3*r^4*s^2 - 5*s^4 + s^6)*
   HPL[{w1minus}, r]*HPL[{w3minus}, s])/((-r + s)^3*(r + s)^3) - 
 ((I/18)*Pi*(2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 
    15*s^4 + 57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 
    12*r^4*s^6 + 2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w1plus}, r]*
   HPL[{w3minus}, s])/((r - s)^3*(r + s)^3) - 
 (Pi^2*(2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 
    15*s^4 + 57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 
    12*r^4*s^6 + 2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w3plus}, r])/
  (36*(r - s)^3*(r + s)^3) + 
 (Pi^2*(6 - 18*r^2 + 45*r^4 + 15*r^6 - 24*s + 36*r^2*s - 24*r^4*s - 
    48*r^6*s - 18*s^2 - 198*r^4*s^2 + 72*r^6*s^2 + 52*s^3 - 48*r^2*s^3 + 
    180*r^4*s^3 + 16*r^6*s^3 + 45*s^4 + 171*r^2*s^4 - 27*r^4*s^4 - 
    45*r^6*s^4 - 48*s^5 - 132*r^2*s^5 - 60*r^4*s^5 - 108*s^6 + 18*r^2*s^6 + 
    36*r^4*s^6 + 6*r^6*s^6 + 72*s^7 + 48*r^2*s^7 + 27*s^8 - 27*r^2*s^8 - 
    20*s^9)*HPL[{w3plus}, s])/(108*(r - s)^3*(r + s)^3) + 
 ((I/18)*Pi*(2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 
    15*s^4 + 57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 
    12*r^4*s^6 + 2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{0}, r]*HPL[{w3plus}, s])/
  ((r - s)^3*(r + s)^3) + ((I/18)*Pi*(-1 + s)*(1 + s)*
   (35 - 24*r^4 + 23*r^6 - 82*s^2 + 6*r^2*s^2 + 3*r^4*s^2 - 13*r^6*s^2 + 
    68*s^4 - 9*r^2*s^4 + 9*r^4*s^4 + 2*r^6*s^4 - 9*s^6 - 9*r^2*s^6)*
   HPL[{w1minus}, r]*HPL[{w3plus}, s])/((r - s)^3*(r + s)^3) + 
 ((4*I)/9)*Pi*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{w3plus}, s] + 
 (11*Pi^2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w4minus}, s])/(54*(r - s)^2*(r + s)^2) - 
 (((4*I)/9)*Pi*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + 
    r^4*s^2 - 7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w4minus}, s])/
  ((r - s)^3*(r + s)^3) + (11*Pi^2*s*(-2 + r^2 + s^2)*
   (-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 7*s^4 + 2*r^2*s^4 + 
    s^6)*HPL[{w4plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (((2*I)/9)*Pi*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 
    19*s^4 + 6*r^2*s^4 + 3*s^6)*HPL[{w1minus}, r]*HPL[{w4plus}, s])/
  ((r - s)^2*(r + s)^2) - 
 (Pi^2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w5minus}, s])/(54*(r - s)^2*(r + s)^2) - 
 (((4*I)/9)*Pi*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + 
    r^4*s^2 - 7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w5minus}, s])/
  ((r - s)^3*(r + s)^3) - (Pi^2*s*(-2 + r^2 + s^2)*
   (-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 7*s^4 + 2*r^2*s^4 + 
    s^6)*HPL[{w5plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (((2*I)/9)*Pi*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 
    19*s^4 + 6*r^2*s^4 + 3*s^6)*HPL[{w1minus}, r]*HPL[{w5plus}, s])/
  ((r - s)^2*(r + s)^2) + (530*HPL[{w6minus}, s1])/2187 + 
 (224*L*HPL[{w6minus}, s1])/729 + (40*L^2*HPL[{w6minus}, s1])/243 - 
 (710*Pi^2*HPL[{w6minus}, s1])/2187 + ((244*I)/81)*Pi*s1*HPL[{w6minus}, s1] + 
 ((40*I)/27)*L*Pi*s1*HPL[{w6minus}, s1] - (20*Pi^2*s1*HPL[{w6minus}, s1])/
  27 - (((160*I)/243)*L*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus}, s1])/
  ((-1 + r)*(1 + r)) + (160*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus}, s1])/
  (243*(-1 + r)*(1 + r)) - (((224*I)/729)*Pi*(-15 + 4*r^2 + 11*s^2)*s1*
   HPL[{w6minus}, s1])/((-1 + r)*(1 + r)) - 
 (((58*I)/27)*Pi*s1*HPL[{w6minus}, s1])/(-1 + ubar)^2 - 
 (((29*I)/27)*Pi*s1*HPL[{w6minus}, s1])/(-1 + ubar) + 
 (1096*HPL[{w6minus}, s1])/(729*ubar) + (136*L*HPL[{w6minus}, s1])/
  (243*ubar) - (896*Pi^2*HPL[{w6minus}, s1])/(729*ubar) + 
 (((580*I)/81)*Pi*s1*HPL[{w6minus}, s1])/ubar + 
 (((80*I)/27)*L*Pi*s1*HPL[{w6minus}, s1])/ubar - 
 (40*Pi^2*s1*HPL[{w6minus}, s1])/(27*ubar) - (262*HPL[{w6minus}, su1])/2187 - 
 (40*L*HPL[{w6minus}, su1])/729 - (80*Pi^2*HPL[{w6minus}, su1])/
  (2187*(-1 + ubar)^3) + (80*HPL[{w6minus}, su1])/(243*(-1 + ubar)^2) - 
 (40*Pi^2*HPL[{w6minus}, su1])/(729*(-1 + ubar)^2) - 
 (940*HPL[{w6minus}, su1])/(729*(-1 + ubar)) - 
 ((2084*I)/2187)*Pi*s1*HPL[{w6plus}, s1] - ((320*I)/729)*L*Pi*s1*
  HPL[{w6plus}, s1] + (((160*I)/729)*L*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w6plus}, s1])/((-1 + r)*(1 + r)) - 
 (((128*I)/729)*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w6plus}, s1])/
  (Sqrt[3]*(-1 + r)*(1 + r)) + (((224*I)/2187)*Pi*(-15 + 4*r^2 + 11*s^2)*s1*
   HPL[{w6plus}, s1])/((-1 + r)*(1 + r)) + 
 (((58*I)/81)*Pi*s1*HPL[{w6plus}, s1])/(-1 + ubar)^2 + 
 (((29*I)/81)*Pi*s1*HPL[{w6plus}, s1])/(-1 + ubar) - 
 (((4672*I)/2187)*Pi*s1*HPL[{w6plus}, s1])/ubar - 
 (((640*I)/729)*L*Pi*s1*HPL[{w6plus}, s1])/ubar - 
 ((20*I)/2187)*Pi*su1*HPL[{w6plus}, su1] + 
 (((80*I)/729)*Pi*su1*HPL[{w6plus}, su1])/(-1 + ubar)^2 - 
 (((320*I)/2187)*Pi*su1*HPL[{w6plus}, su1])/(-1 + ubar) - 
 (40*Pi^2*HPL[{w7minus}, s1])/81 - (160*Pi^2*HPL[{w7minus}, s1])/
  (27*(-1 + ubar)^2) - (176*Pi^2*HPL[{w7minus}, s1])/(243*(-1 + ubar)) - 
 (272*Pi^2*HPL[{w7minus}, s1])/(243*ubar) - (40*Pi^2*s1*HPL[{w7plus}, s1])/
  81 - (80*Pi^2*s1*HPL[{w7plus}, s1])/(9*(-1 + ubar)^3) - 
 (1408*Pi^2*s1*HPL[{w7plus}, s1])/(243*(-1 + ubar)^2) - 
 (928*Pi^2*s1*HPL[{w7plus}, s1])/(243*(-1 + ubar)) + 
 (80*Pi^2*s1*HPL[{w7plus}, s1])/(81*ubar) - (16*HPL[{-2, 2}, 1 - u])/81 + 
 (32*HPL[{-2, 2}, 1 - u])/(81*u^3) - (32*HPL[{-2, 2}, 1 - u])/(81*u^2) + 
 (16*HPL[{-2, 2}, u])/81 + (40*HPL[{-1, 2}, 1 - u])/81 - 
 (8*HPL[{-1, 2}, 1 - u])/(81*(-1 + u)) + (32*HPL[{-1, 2}, 1 - u])/(81*u^2) - 
 (80*HPL[{-1, 2}, 1 - u])/(81*u) - (16*HPL[{-1, 2}, u])/81 - 
 (64*HPL[{-1, 2}, u])/(81*(-1 + u)) + (16*HPL[{-1, 2}, u])/(81*u) - 
 (32*HPL[{0, 0}, r])/243 - (64*L*HPL[{0, 0}, r])/81 + 
 ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, 0}, r] - 
 (32*(-8 + 3*s^2)*HPL[{0, 0}, r])/243 + 
 (32*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0, 0}, r])/
  (243*(-1 + r)*(1 + r)) - ((32*I)/81)*Pi*(-1 - 27*s + 9*s^3)*
  HPL[{0, 0}, r] + (32*HPL[{w1minus}, s]*HPL[{0, 0}, r])/81 - 
 (16*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{0, 0}, r])/81 - 
 (32*HPL[{w2minus}, s]*HPL[{0, 0}, r])/27 + ((512*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{0, 0}, s] + ((40*I)/9)*Pi*s1*HPL[{0, 0}, s1] + 
 (((2560*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, 0}, s1])/
  ((-1 + r)*(1 + r)) + (((80*I)/9)*Pi*s1*HPL[{0, 0}, s1])/ubar + 
 (16*HPL[{0, w1minus}, r])/243 + (32*L*HPL[{0, w1minus}, r])/81 - 
 (16*(-1 + s)*(1 + s)*HPL[{0, w1minus}, r])/(81*(r - s)*(r + s)) - 
 ((8*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, w1minus}, r] - 
 (8*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0, w1minus}, r])/
  (243*(-1 + r)*(1 + r)) + 
 (((8*I)/81)*Pi*(-2*r^6 + 216*s - 324*r^2*s + 216*r^4*s - 75*r^6*s + 
    6*r^4*s^2 - 468*s^3 + 432*r^2*s^3 - 99*r^4*s^3 + 25*r^6*s^3 - 6*r^2*s^4 + 
    432*s^5 - 333*r^2*s^5 + 33*r^4*s^5 + 2*s^6 - 141*s^7 + 75*r^2*s^7 + 
    11*s^9)*HPL[{0, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (32*HPL[{w1minus}, s]*HPL[{0, w1minus}, r])/81 + 
 (8*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{0, w1minus}, r])/81 - 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus}, s]*HPL[{0, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (16*HPL[{w2minus}, s]*HPL[{0, w1minus}, r])/81 + 
 ((524*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, w1minus}, s] - 
 (((4*I)/27)*Pi*s*(72 - 108*r^2 + 72*r^4 + 3*r^6 - 156*s^2 + 144*r^2*s^2 - 
    117*r^4*s^2 - r^6*s^2 + 144*s^4 - 27*r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 
    3*r^2*s^6 + 13*s^8)*HPL[{0, w1minus}, s])/((-r + s)^3*(r + s)^3) + 
 ((20*I)/81)*Pi*s1*HPL[{0, w1minus}, s1] + 
 (((1280*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1minus}, s1])/
  ((-1 + r)*(1 + r)) - (((80*I)/3)*Pi*s1*HPL[{0, w1minus}, s1])/
  (-1 + ubar)^3 - (((1408*I)/81)*Pi*s1*HPL[{0, w1minus}, s1])/(-1 + ubar)^2 - 
 (((928*I)/81)*Pi*s1*HPL[{0, w1minus}, s1])/(-1 + ubar) + 
 (((520*I)/81)*Pi*s1*HPL[{0, w1minus}, s1])/ubar + 
 (256*HPL[{0, w1minus}, Sqrt[zc]])/(81*ubar) + 
 (256*zc^3*HPL[{0, w1minus}, Sqrt[zc]])/(81*ubar) - 
 (4*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*HPL[{0, w1plus}, r])/
  (27*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (32*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{0, w1plus}, r])/
  (81*(r - s)*(r + s)) - 
 (4*r*(-1 + s)*(1 + s)*(27 - 45*r^2 + 5*s^2 + 13*r^2*s^2)*
   HPL[{0, w1plus}, r])/(27*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 ((I/81)*Pi*(18 - 54*r^2 + 135*r^4 - 223*r^6 - 54*s^2 + 210*r^4*s^2 + 
    324*r^6*s^2 + 135*s^4 - 291*r^2*s^4 - 405*r^4*s^4 - 135*r^6*s^4 - 
    56*s^6 + 378*r^2*s^6 + 108*r^4*s^6 + 18*r^6*s^6 - 27*s^8 - 81*r^2*s^8)*
   HPL[{0, w1plus}, r])/((r - s)^3*(r + s)^3) + 
 (((64*I)/27)*Pi*zc^2*HPL[{0, w1plus}, r])/(-1 + ubar)^2 + 
 (((128*I)/81)*Pi*zc^3*HPL[{0, w1plus}, r])/(-1 + ubar)^3 + 
 (128*s*(-3 + s^2)*HPL[{w2plus}, s]*HPL[{0, w1plus}, r])/81 + 
 (368*s*HPL[{0, w1plus}, s])/243 + (128*L*s*(-3 + s^2)*HPL[{0, w1plus}, s])/
  81 - ((16*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, w1plus}, s] + 
 ((8*I)/81)*Pi*(-3 + s^2)*(2 + s + 2*s^2)*HPL[{0, w1plus}, s] - 
 (4*(216*r^2 - 144*s^2 - 1329*r^2*s^2 + 1233*s^4 + 595*r^2*s^4 - 571*s^6)*
   HPL[{0, w1plus}, s])/(243*(r - s)*s*(r + s)) + 
 (4*s*(-216 + 297*r^2 - 300*r^4 + 279*s^2 + 120*r^2*s^2 + 110*r^4*s^2 - 
    324*s^4 - 37*r^2*s^4 + 71*s^6)*HPL[{0, w1plus}, s])/
  (81*(-r + s)^2*(r + s)^2) + 
 (4*(-72*r^2 + 81*s^2 + 1095*r^2*s^2 - 1119*s^4 - 451*r^2*s^4 + 466*s^6)*
   HPL[{0, w1plus}, s])/(81*s*(-r + s)*(r + s)) + 
 (736*s*zc*HPL[{0, w1plus}, s])/(243*ubar) + 
 (16*s*(-3 + s^2)*HPL[{0}, r]*HPL[{0, w1plus}, s])/81 + 
 (308*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, s])/81 - 
 (4*s*(216 - 324*r^2 + 216*r^4 - 39*r^6 - 468*s^2 + 432*r^2*s^2 - 
    207*r^4*s^2 + 13*r^6*s^2 + 432*s^4 - 225*r^2*s^4 + 69*r^4*s^4 - 177*s^6 + 
    39*r^2*s^6 + 23*s^8)*HPL[{w1minus}, r]*HPL[{0, w1plus}, s])/
  (81*(-r + s)^3*(r + s)^3) - (68*HPL[{0, w1plus}, -s1^(-1)])/(729*s1) + 
 (532*s1*HPL[{0, w1plus}, -s1^(-1)])/81 - (20*s1*HPL[{0, w1plus}, -s1^(-1)])/
  (27*(-1 + ubar)) + (544*HPL[{0, w1plus}, -s1^(-1)])/(729*s1*ubar^2) + 
 (136*HPL[{0, w1plus}, -s1^(-1)])/(729*s1*ubar) + 
 (3968*s1*HPL[{0, w1plus}, -s1^(-1)])/(243*ubar) - 
 (4948*s1*HPL[{0, w1plus}, s1])/729 + (200*L*s1*HPL[{0, w1plus}, s1])/81 + 
 (320*L*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1])/(243*(-1 + r)*(1 + r)) + 
 (((80*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1])/
  ((-1 + r)*(1 + r)) + (16*(270 - 5751*r^2 - 276*r^4 + 317*r^6 + 4941*s^2 + 
    12054*r^2*s^2 - 675*r^4*s^2 - 10968*s^4 - 5352*r^2*s^4 + 5440*s^6)*s1*
   HPL[{0, w1plus}, s1])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - (80*s1*HPL[{0, w1plus}, s1])/(3*(-1 + ubar)^2) - 
 (988*s1*HPL[{0, w1plus}, s1])/(81*(-1 + ubar)) - 
 (5972*s1*HPL[{0, w1plus}, s1])/(729*ubar) + (400*L*s1*HPL[{0, w1plus}, s1])/
  (81*ubar) - (16*s1*(2 + ubar)*HPL[{0, w1plus}, s1])/(243*ubar) - 
 (512*zc^(3/2)*HPL[{0, w1plus}, Sqrt[zc]])/(81*ubar) + 
 ((8*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, w2plus}, s] - 
 (8*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{0, w2plus}, s])/81 - 
 ((I/18)*Pi*(2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 
    15*s^4 + 57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 
    12*r^4*s^6 + 2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{0, w3plus}, r])/
  ((r - s)^3*(r + s)^3) - ((40*I)/27)*Pi*s1*HPL[{0, w6minus}, s1] + 
 (((320*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w6minus}, s1])/
  ((-1 + r)*(1 + r)) - (((80*I)/27)*Pi*s1*HPL[{0, w6minus}, s1])/ubar + 
 ((280*I)/729)*Pi*s1*HPL[{0, w6plus}, s1] - 
 (((320*I)/729)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w6plus}, s1])/
  ((-1 + r)*(1 + r)) + (((560*I)/729)*Pi*s1*HPL[{0, w6plus}, s1])/ubar + 
 ((10*I)/27)*Pi*s1*HPL[{w1minus, 0}, -3] + 
 (((20*I)/27)*Pi*s1*HPL[{w1minus, 0}, -3])/ubar + 
 (16*HPL[{w1minus, 0}, r])/243 + (32*L*HPL[{w1minus, 0}, r])/81 - 
 (16*(-1 + s)*(1 + s)*HPL[{w1minus, 0}, r])/(81*(r - s)*(r + s)) - 
 ((8*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus, 0}, r] - 
 (8*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w1minus, 0}, r])/
  (243*(-1 + r)*(1 + r)) + ((8*I)/81)*Pi*(-2 - 27*s + 9*s^3)*
  HPL[{w1minus, 0}, r] - (32*HPL[{w1minus}, s]*HPL[{w1minus, 0}, r])/81 - 
 (16*HPL[{w2minus}, s]*HPL[{w1minus, 0}, r])/81 - 
 ((2*I)/9)*Pi*s*(-3 + s^2)*HPL[{w1minus, 0}, r^2] + 
 ((524*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus, 0}, s] - 
 (((4*I)/27)*Pi*s*(72 - 108*r^2 + 72*r^4 + 3*r^6 - 156*s^2 + 144*r^2*s^2 - 
    117*r^4*s^2 - r^6*s^2 + 144*s^4 - 27*r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 
    3*r^2*s^6 + 13*s^8)*HPL[{w1minus, 0}, s])/((-r + s)^3*(r + s)^3) + 
 ((20*I)/81)*Pi*s1*HPL[{w1minus, 0}, s1] + 
 (((1280*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, 0}, s1])/
  ((-1 + r)*(1 + r)) - (((80*I)/3)*Pi*s1*HPL[{w1minus, 0}, s1])/
  (-1 + ubar)^3 - (((1408*I)/81)*Pi*s1*HPL[{w1minus, 0}, s1])/(-1 + ubar)^2 - 
 (((928*I)/81)*Pi*s1*HPL[{w1minus, 0}, s1])/(-1 + ubar) + 
 (((520*I)/81)*Pi*s1*HPL[{w1minus, 0}, s1])/ubar + 
 (40*Pi^2*HPL[{w1minus, w1minus}, -3])/(27*(-1 + ubar)^3) - 
 (((10*I)/3)*Pi*s1*HPL[{w1minus, w1minus}, -3])/(-1 + ubar)^3 + 
 (224*Pi^2*HPL[{w1minus, w1minus}, -3])/(243*(-1 + ubar)^2) - 
 (((176*I)/81)*Pi*s1*HPL[{w1minus, w1minus}, -3])/(-1 + ubar)^2 - 
 (((116*I)/81)*Pi*s1*HPL[{w1minus, w1minus}, -3])/(-1 + ubar) + 
 (((20*I)/27)*Pi*s1*HPL[{w1minus, w1minus}, -3])/ubar + 
 (((20*I)/9)*Pi*HPL[{w1plus}, s1]*HPL[{w1minus, w1minus}, -3])/
  (-1 + ubar)^3 + (((112*I)/81)*Pi*HPL[{w1plus}, s1]*
   HPL[{w1minus, w1minus}, -3])/(-1 + ubar)^2 + 
 (80*L*HPL[{w1minus, w1minus}, r])/81 - 
 (17*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus}, r])/(9*(r - s)^3*(r + s)^3) + 
 ((2*I)/81)*Pi*(-16 - 27*s + 9*s^3)*HPL[{w1minus, w1minus}, r] + 
 (2*(-6 + 214*r^2 - 181*r^4 - 202*s^2 + 130*r^2*s^2 + 18*r^4*s^2 + 45*s^4 - 
    18*r^2*s^4)*HPL[{w1minus, w1minus}, r])/(81*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + ((3240 - 6234*r^2 + 1540*r^4 - 1246*r^6 + 108*r^8 - 6780*s^2 + 
    14437*r^2*s^2 + 599*r^4*s^2 - 345*r^6*s^2 - 135*r^8*s^2 + 3733*s^4 - 
    14332*r^2*s^4 + 2904*r^4*s^4 - 108*r^6*s^4 + 27*r^8*s^4 + 1479*s^6 + 
    1113*r^2*s^6 - 27*r^4*s^6 + 27*r^6*s^6)*HPL[{w1minus, w1minus}, r])/
  (972*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (((2*I)/81)*Pi*(4*r^6 + 216*s - 324*r^2*s + 216*r^4*s - 189*r^6*s - 
    12*r^4*s^2 - 468*s^3 + 432*r^2*s^3 + 243*r^4*s^3 + 63*r^6*s^3 + 
    12*r^2*s^4 + 432*s^5 - 675*r^2*s^5 - 81*r^4*s^5 - 4*s^6 - 27*s^7 + 
    189*r^2*s^7 - 27*s^9)*HPL[{w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (2*(-147 + 2*ubar)*HPL[{w1minus, w1minus}, r])/(243*ubar) + 
 (64*zc*HPL[{w1minus, w1minus}, r])/(27*ubar) + 
 (8*(30 - 65*ubar + 33*ubar^2)*zc^2*HPL[{w1minus, w1minus}, r])/
  (27*(-1 + ubar)^2*ubar) + (16*(1 + ubar)*zc^3*HPL[{w1minus, w1minus}, r])/
  (81*(-1 + ubar)^2*ubar) + (40*HPL[{w1minus}, s]*HPL[{w1minus, w1minus}, r])/
  81 - ((-216 + 306*r^2 - 189*r^4 + 79*r^6 + 432*s^2 - 324*r^2*s^2 - 
    84*r^4*s^2 + 72*r^6*s^2 - 369*s^4 + 327*r^2*s^4 - 81*r^4*s^4 - 
    45*r^6*s^4 + 50*s^6 + 54*r^2*s^6 + 18*r^4*s^6 + 6*r^6*s^6 - 9*s^8 - 
    27*r^2*s^8)*HPL[{w1minus}, s]*HPL[{w1minus, w1minus}, r])/
  (108*(r - s)^3*(r + s)^3) - (2*s*(-3 + s^2)*HPL[{w1plus}, s]*
   HPL[{w1minus, w1minus}, r])/9 - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (4*s*(-54 + 81*r^2 - 54*r^4 - 15*r^6 + 117*s^2 - 108*r^2*s^2 + 126*r^4*s^2 + 
    5*r^6*s^2 - 108*s^4 - 18*r^2*s^4 - 42*r^4*s^4 + 69*s^6 + 15*r^2*s^6 - 
    14*s^8)*HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r])/
  (81*(r - s)^3*(r + s)^3) - 
 (32*HPL[{w2minus}, s]*HPL[{w1minus, w1minus}, r])/81 + 
 ((-72 + 6*r^2 + 33*r^4 - 51*r^6 + 240*s^2 - 12*r^2*s^2 + 12*r^4*s^2 + 
    48*r^6*s^2 - 315*s^4 - 27*r^2*s^4 - 3*r^4*s^4 - 15*r^6*s^4 + 190*s^6 - 
    6*r^2*s^6 + 6*r^4*s^6 + 2*r^6*s^6 - 27*s^8 - 9*r^2*s^8)*HPL[{w3minus}, s]*
   HPL[{w1minus, w1minus}, r])/(36*(r - s)^3*(r + s)^3) + 
 (2*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w3plus}, s]*HPL[{w1minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - 
 ((-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w4minus}, s]*HPL[{w1minus, w1minus}, r])/
  (9*(r - s)^2*(r + s)^2) - 
 (2*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w4plus}, s]*HPL[{w1minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - 
 ((-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w5minus}, s]*HPL[{w1minus, w1minus}, r])/
  (9*(r - s)^2*(r + s)^2) - 
 (2*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w5plus}, s]*HPL[{w1minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - (((2*I)/9)*Pi*(-1 + s)*s*(1 + s)*
   (-6 + 9*r^2 - 6*r^4 + 7*s^2 - 3*r^2*s^2 + 3*r^4*s^2 - 5*s^4 + s^6)*
   HPL[{w1minus, w1minus}, r^2])/((-r + s)^3*(r + s)^3) + 
 ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus}, r]*HPL[{w1minus, w1minus}, r^2])/((r - s)^3*(r + s)^3) - 
 ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r^2])/((r - s)^3*(r + s)^3) - 
 (32*L*HPL[{w1minus, w1minus}, s])/81 - ((112*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1minus, w1minus}, s] + (11*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1minus}, s])/(9*(r - s)^3*(r + s)^3) + 
 ((2*I)/81)*Pi*(-4 - 699*s + 233*s^3)*HPL[{w1minus, w1minus}, s] - 
 ((12 - 85*r^2 + 73*s^2 + 24*r^2*s^2 - 24*s^4)*HPL[{w1minus, w1minus}, s])/
  (243*(r - s)*(r + s)) + 
 ((-4 + 55*r^2 - 59*r^4 - 47*s^2 + 39*r^2*s^2 + 24*r^4*s^2 + 16*s^4 - 
    24*r^2*s^4)*HPL[{w1minus, w1minus}, s])/(81*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (((2*I)/81)*Pi*(4*r^6 + 432*s - 648*r^2*s + 432*r^4*s - 
    51*r^6*s - 12*r^4*s^2 - 936*s^3 + 864*r^2*s^3 - 495*r^4*s^3 + 
    17*r^6*s^3 + 12*r^2*s^4 + 864*s^5 - 369*r^2*s^5 + 165*r^4*s^5 - 4*s^6 - 
    381*s^7 + 51*r^2*s^7 + 55*s^9)*HPL[{w1minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) + (16*HPL[{0}, r]*HPL[{w1minus, w1minus}, s])/81 - 
 (8*HPL[{w1minus}, r]*HPL[{w1minus, w1minus}, s])/81 - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w1minus}, s])/
  (3*(r - s)^3*(r + s)^3) + (329*HPL[{w1minus, w1minus}, s1])/1458 + 
 (40*L*HPL[{w1minus, w1minus}, s1])/243 + 
 ((40*I)/243)*Pi*HPL[{w1minus, w1minus}, s1] - 
 ((260*I)/243)*Pi*s1*HPL[{w1minus, w1minus}, s1] + 
 (((640*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1minus}, s1])/
  ((-1 + r)*(1 + r)) + (4*HPL[{w1minus, w1minus}, s1])/(9*(-1 + ubar)^3) - 
 (190*Pi^2*HPL[{w1minus, w1minus}, s1])/(27*(-1 + ubar)^3) - 
 (((110*I)/3)*Pi*s1*HPL[{w1minus, w1minus}, s1])/(-1 + ubar)^3 - 
 (4*HPL[{w1minus, w1minus}, s1])/(81*(-1 + ubar)^2) - 
 (1064*Pi^2*HPL[{w1minus, w1minus}, s1])/(243*(-1 + ubar)^2) - 
 (((1936*I)/81)*Pi*s1*HPL[{w1minus, w1minus}, s1])/(-1 + ubar)^2 + 
 (34*HPL[{w1minus, w1minus}, s1])/(243*(-1 + ubar)) - 
 (((1276*I)/81)*Pi*s1*HPL[{w1minus, w1minus}, s1])/(-1 + ubar) + 
 (44*HPL[{w1minus, w1minus}, s1])/(243*ubar) + 
 (((1460*I)/243)*Pi*s1*HPL[{w1minus, w1minus}, s1])/ubar - 
 (8*HPL[{w1minus, w1minus}, su])/243 - (20*HPL[{w1minus, w1minus}, su1])/
  729 + (40*Pi^2*HPL[{w1minus, w1plus}, -3])/(27*(-1 + ubar)^3) - 
 (((10*I)/3)*Pi*s1*HPL[{w1minus, w1plus}, -3])/(-1 + ubar)^3 + 
 (224*Pi^2*HPL[{w1minus, w1plus}, -3])/(243*(-1 + ubar)^2) - 
 (((176*I)/81)*Pi*s1*HPL[{w1minus, w1plus}, -3])/(-1 + ubar)^2 - 
 (((116*I)/81)*Pi*s1*HPL[{w1minus, w1plus}, -3])/(-1 + ubar) + 
 (((20*I)/27)*Pi*s1*HPL[{w1minus, w1plus}, -3])/ubar + 
 (((20*I)/9)*Pi*HPL[{w1plus}, s1]*HPL[{w1minus, w1plus}, -3])/(-1 + ubar)^3 + 
 (((112*I)/81)*Pi*HPL[{w1plus}, s1]*HPL[{w1minus, w1plus}, -3])/
  (-1 + ubar)^2 - ((I/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1minus, w1plus}, r])/((r - s)*(r + s)) - 
 (4*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1minus, w1plus}, r])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (16*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{w1minus, w1plus}, r])/
  (81*(r - s)*(r + s)) - 
 (4*r*(-1 + s)*(1 + s)*(27 - 45*r^2 + 5*s^2 + 13*r^2*s^2)*
   HPL[{w1minus, w1plus}, r])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 ((I/27)*Pi*(-27 + 5*r^2 + 76*s^2 - 72*r^2*s^2 - 9*s^4 + 27*r^2*s^4)*
   HPL[{w1minus, w1plus}, r])/((r - s)*(r + s)) + 
 (32*s*(-3 + s^2)*HPL[{w2plus}, s]*HPL[{w1minus, w1plus}, r])/81 - 
 (((2*I)/9)*Pi*(-1 + s)*s*(1 + s)*(-6 + 9*r^2 - 6*r^4 + 7*s^2 - 3*r^2*s^2 + 
    3*r^4*s^2 - 5*s^4 + s^6)*HPL[{w1minus, w1plus}, r^2])/
  ((-r + s)^3*(r + s)^3) + ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus}, r]*HPL[{w1minus, w1plus}, r^2])/
  ((r - s)^3*(r + s)^3) - ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus}, s]*HPL[{w1minus, w1plus}, r^2])/
  ((r - s)^3*(r + s)^3) - (136*s*HPL[{w1minus, w1plus}, -s^(-1)])/243 - 
 (272*s*zc*HPL[{w1minus, w1plus}, -s^(-1)])/(243*ubar) + 
 (184*s*HPL[{w1minus, w1plus}, s])/243 + 
 (64*L*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s])/81 - 
 (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1plus}, s])/(3*(r - s)^3*(r + s)^3) - 
 (2*(216*r^2 - 144*s^2 - 1329*r^2*s^2 + 1233*s^4 + 595*r^2*s^4 - 571*s^6)*
   HPL[{w1minus, w1plus}, s])/(243*(r - s)*s*(r + s)) + 
 ((I/81)*Pi*(3 + 69*r^2 - 24*r^2*s - 78*s^2 - 126*r^2*s^2 + 24*s^3 + 
    8*r^2*s^3 + 135*s^4 + 9*r^2*s^4 - 8*s^5 - 12*s^6)*
   HPL[{w1minus, w1plus}, s])/((r - s)*(r + s)) + 
 ((-432*r^2 + 432*r^4 + 504*s^2 + 7587*r^2*s^2 - 8109*r^4*s^2 - 8283*s^4 + 
    5006*r^2*s^4 + 3319*r^4*s^4 + 3415*s^6 - 3445*r^2*s^6 + 6*s^8)*
   HPL[{w1minus, w1plus}, s])/(243*(-1 + r)*(1 + r)*(r - s)*s*(r + s)) + 
 (s*(-270 + 2763*r^2 - 3096*r^4 + 2595*r^6 - 1557*s^2 - 1599*r^2*s^2 - 
    2253*r^4*s^2 - 1169*r^6*s^2 + 2643*s^4 + 4176*r^2*s^4 + 909*r^4*s^4 + 
    54*r^6*s^4 - 2898*s^6 - 900*r^2*s^6 + 602*s^8)*HPL[{w1minus, w1plus}, s])/
  (243*(-r + s)^3*(r + s)^3) + 
 ((I/27)*Pi*(-93 + 199*r^2 - 164*r^4 + 133*r^6 + 12*r^6*s + 98*s^2 - 
    144*r^2*s^2 - 168*r^4*s^2 - 38*r^6*s^2 - 36*r^4*s^3 - 4*r^6*s^3 + 2*s^4 + 
    231*r^2*s^4 + 72*r^4*s^4 + r^6*s^4 + 36*r^2*s^5 + 12*r^4*s^5 - 130*s^6 + 
    2*r^2*s^6 - 28*r^4*s^6 - 12*s^7 - 12*r^2*s^7 + 27*s^8 + 4*s^9)*
   HPL[{w1minus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (368*s*zc*HPL[{w1minus, w1plus}, s])/(243*ubar) + 
 (166*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w1plus}, s])/81 - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 (2*s*(216 - 324*r^2 + 216*r^4 - 21*r^6 - 468*s^2 + 432*r^2*s^2 - 
    261*r^4*s^2 + 7*r^6*s^2 + 432*s^4 - 171*r^2*s^4 + 87*r^4*s^4 - 195*s^6 + 
    21*r^2*s^6 + 29*s^8)*HPL[{w1minus}, r]*HPL[{w1minus, w1plus}, s])/
  (81*(-r + s)^3*(r + s)^3) + (34*HPL[{w1minus, w1plus}, -s1^(-1)])/
  (729*s1) + (1244*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/81 + 
 (260*L*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/81 + 
 ((20*I)/243)*Pi*s1*HPL[{w1minus, w1plus}, -s1^(-1)] - 
 (160*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(27*(-4 + ubar)) - 
 (40*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) - 
 (272*HPL[{w1minus, w1plus}, -s1^(-1)])/(729*s1*ubar^2) - 
 (68*HPL[{w1minus, w1plus}, -s1^(-1)])/(729*s1*ubar) + 
 (10954*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(243*ubar) + 
 (520*L*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(81*ubar) + 
 (((40*I)/243)*Pi*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/ubar + 
 ((70*I)/27)*Pi*HPL[{w1minus, w1plus}, s1] - 
 (3070*s1*HPL[{w1minus, w1plus}, s1])/729 + 
 (380*L*s1*HPL[{w1minus, w1plus}, s1])/243 + 
 (160*L*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (((40*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus, w1plus}, s1])/((-1 + r)*(1 + r)) + 
 (8*(270 - 5751*r^2 - 276*r^4 + 317*r^6 + 4941*s^2 + 12054*r^2*s^2 - 
    675*r^4*s^2 - 10968*s^4 - 5352*r^2*s^4 + 5440*s^6)*s1*
   HPL[{w1minus, w1plus}, s1])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - (((1318*I)/243)*Pi*HPL[{w1minus, w1plus}, s1])/
  (-1 + ubar)^3 + (80*Pi^2*HPL[{w1minus, w1plus}, s1])/(9*(-1 + ubar)^3) - 
 (160*s1*HPL[{w1minus, w1plus}, s1])/(27*(-1 + ubar)^3) + 
 (((878*I)/81)*Pi*HPL[{w1minus, w1plus}, s1])/(-1 + ubar)^2 + 
 (448*Pi^2*HPL[{w1minus, w1plus}, s1])/(81*(-1 + ubar)^2) - 
 (19886*s1*HPL[{w1minus, w1plus}, s1])/(729*(-1 + ubar)^2) + 
 (((202*I)/81)*Pi*HPL[{w1minus, w1plus}, s1])/(-1 + ubar) - 
 (6646*s1*HPL[{w1minus, w1plus}, s1])/(729*(-1 + ubar)) + 
 (((302*I)/81)*Pi*HPL[{w1minus, w1plus}, s1])/ubar - 
 (4750*s1*HPL[{w1minus, w1plus}, s1])/(729*ubar) + 
 (760*L*s1*HPL[{w1minus, w1plus}, s1])/(243*ubar) - 
 (8*s1*(2 + ubar)*HPL[{w1minus, w1plus}, s1])/(243*ubar) + 
 (32*L*HPL[{w1minus, w2minus}, s])/81 - 
 (8*(-1 + s)*(1 + s)*HPL[{w1minus, w2minus}, s])/(81*(r - s)*(r + s)) - 
 ((44*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus, w2minus}, s] - 
 (8*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w1minus, w2minus}, s])/
  (243*(-1 + r)*(1 + r)) + ((8*I)/81)*Pi*(-1 - 27*s + 9*s^3)*
  HPL[{w1minus, w2minus}, s] - (16*HPL[{0}, r]*HPL[{w1minus, w2minus}, s])/
  81 + (16*HPL[{w1minus}, r]*HPL[{w1minus, w2minus}, s])/81 + 
 (8*HPL[{w1minus, w2minus}, su])/243 - ((28*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1minus, w2plus}, s] + (28*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w1minus, w2plus}, s])/81 - 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w3minus}, r])/(18*(r - s)^3*(r + s)^3) + 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w3minus}, s])/(18*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w3minus}, s])/
  (3*(r - s)^3*(r + s)^3) - 
 ((I/18)*Pi*(-35 + 24*r^2 - 9*r^6 + 93*s^2 - 30*r^2*s^2 - 21*r^4*s^2 + 
    30*r^6*s^2 - 102*s^4 + 33*r^2*s^4 - 12*r^4*s^4 - 15*r^6*s^4 + 39*s^6 + 
    6*r^2*s^6 + 9*r^4*s^6 + 2*r^6*s^6 - 3*s^8 - 9*r^2*s^8)*
   HPL[{w1minus, w3plus}, r])/((r - s)^3*(r + s)^3) - 
 (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w3plus}, s])/((r - s)^3*(r + s)^3) + 
 (11*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w4minus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (11*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w4minus}, s])/(9*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w4minus}, s])/
  (3*(r - s)^3*(r + s)^3) + (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w4plus}, s])/
  ((r - s)^3*(r + s)^3) - (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5minus}, r])/(9*(r - s)^3*(r + s)^3) + 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w5minus}, s])/(9*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w5minus}, s])/
  (3*(r - s)^3*(r + s)^3) + (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w5plus}, s])/
  ((r - s)^3*(r + s)^3) - ((50*I)/27)*Pi*s1*HPL[{w1minus, w6minus}, s1] + 
 (((160*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w6minus}, s1])/
  ((-1 + r)*(1 + r)) - (20*HPL[{w1minus, w6minus}, s1])/(243*(-1 + ubar)) - 
 (((100*I)/27)*Pi*s1*HPL[{w1minus, w6minus}, s1])/ubar + 
 (20*HPL[{w1minus, w6minus}, su1])/729 + ((130*I)/243)*Pi*s1*
  HPL[{w1minus, w6plus}, s1] - (((160*I)/729)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus, w6plus}, s1])/((-1 + r)*(1 + r)) + 
 (((260*I)/243)*Pi*s1*HPL[{w1minus, w6plus}, s1])/ubar - 
 (160*Pi^2*HPL[{w1minus, w7minus}, I*Sqrt[3]])/(27*(-1 + ubar)^3) - 
 (896*Pi^2*HPL[{w1minus, w7minus}, I*Sqrt[3]])/(243*(-1 + ubar)^2) + 
 (160*Pi^2*HPL[{w1minus, w7minus}, s1])/(27*(-1 + ubar)^3) + 
 (896*Pi^2*HPL[{w1minus, w7minus}, s1])/(243*(-1 + ubar)^2) - 
 ((10*I)/27)*Pi*s1*HPL[{w1plus, 0}, -3] - 
 (((20*I)/27)*Pi*s1*HPL[{w1plus, 0}, -3])/ubar + 
 (((2*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, 0}, r])/((r - s)*(r + s)) - 
 (((16*I)/81)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, 0}, r])/((r - s)*(r + s)) + 
 ((I/27)*Pi*(6 - 18*r^2 - 9*r^4 - 59*r^6 - 18*s^2 + 108*r^2*s^2 + 
    186*r^4*s^2 - 36*r^6*s^2 - 9*s^4 - 375*r^2*s^4 + 135*r^4*s^4 + 
    9*r^6*s^4 + 128*s^6 + 18*r^2*s^6 - 72*r^4*s^6 + 6*r^6*s^6 - 27*s^8 + 
    27*r^2*s^8)*HPL[{w1plus, 0}, r])/((r - s)^3*(r + s)^3) + 
 ((2*I)/9)*Pi*s*(-3 + s^2)*HPL[{w1plus, 0}, r^2] + 
 (((16*I)/81)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, 0}, s])/((r - s)*(r + s)) + 
 (((2*I)/81)*Pi*(-9 + 213*r^2 - 186*s^2 + 106*r^2*s^2 - 133*s^4 + r^2*s^4 + 
    8*s^6)*HPL[{w1plus, 0}, s])/((r - s)*(r + s)) - 
 (((2*I)/27)*Pi*(72 - 99*r^2 + 127*r^4 - 117*s^2 - 29*r^2*s^2 - 90*r^4*s^2 + 
    118*s^4 + 27*r^2*s^4 + 27*r^4*s^4 - 9*s^6 - 27*r^2*s^6)*
   HPL[{w1plus, 0}, s])/((r - s)^2*(r + s)^2) + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, 0}, s])/((r - s)^3*(r + s)^3) - 
 ((320*I)/81)*Pi*HPL[{w1plus, 0}, s1] - 
 (((640*I)/243)*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, 0}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((160*I)/9)*Pi*HPL[{w1plus, 0}, s1])/(-1 + ubar)^2 - 
 (((2336*I)/81)*Pi*HPL[{w1plus, 0}, s1])/(-1 + ubar) + 
 (((160*I)/9)*Pi*HPL[{w1plus, 0}, s1])/ubar - 
 (8*Sqrt[1 - r^2]*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*(-3 + 2*s^2)*
   HPL[{w1plus, 0}, Sqrt[zc]])/(9*(r - s)^2*(r + s)^2) - 
 (64*zc^(3/2)*HPL[{w1plus, 0}, Sqrt[zc]])/81 - 
 (76*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/(243*(-1 + u)) + 
 (64*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/(243*(-1 + u)*u) + 
 (64*zc*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (243*(-1 + u)*u^3) - (248*zc*Sqrt[u^2 + 4*zc - 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(243*(-1 + u)*u^2) + 
 (184*zc*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (243*(-1 + u)*u) - (40*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(243*(-1 + u)) - 
 (8*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)*u) + (4*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*zc) + 
 (8*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)*zc) - (4*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*u*zc) - 
 (4*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)*u*zc) - (4*u*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*(-1 + u)*zc) - 
 (64*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (243*(-1 + u)^3*u) - (32*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(243*(-1 + u)^2*u) + 
 (32*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (243*(-1 + u)*u) + (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 
    3*r^4*s^2 - 19*s^4 + 6*r^2*s^4 + 3*s^6)*HPL[{w4minus}, s]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(9*(r - s)^2*(r + s)^2) + 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w4plus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (9*(r - s)^3*(r + s)^3) - 
 (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w5minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (9*(r - s)^2*(r + s)^2) - 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w5plus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (9*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4minus}, r]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5minus}, r]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (3*(r - s)^3*(r + s)^3) + (4*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/
  (81*(-1 + u)*Sqrt[zc]) + (4*u*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/
  (81*Sqrt[zc]) - (8*u*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/
  (81*(-1 + u)*Sqrt[zc]) + (4*u^2*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/
  (81*(-1 + u)*Sqrt[zc]) - 
 (76*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/243 + 
 (8*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*(-1 + u)) + 
 (64*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*u) + 
 (40*u*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*(-1 + u)) + 
 (64*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*(-1 + u)^3) + 
 (32*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*(-1 + u)^2) - 
 (32*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*(-1 + u)) + 
 (64*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*u^3) - 
 (176*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*u^2) + 
 (112*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*u) - 
 (40*Pi^2*HPL[{w1plus, w1minus}, -3])/(27*(-1 + ubar)^3) + 
 (((10*I)/3)*Pi*s1*HPL[{w1plus, w1minus}, -3])/(-1 + ubar)^3 - 
 (224*Pi^2*HPL[{w1plus, w1minus}, -3])/(243*(-1 + ubar)^2) + 
 (((176*I)/81)*Pi*s1*HPL[{w1plus, w1minus}, -3])/(-1 + ubar)^2 + 
 (((116*I)/81)*Pi*s1*HPL[{w1plus, w1minus}, -3])/(-1 + ubar) - 
 (((20*I)/27)*Pi*s1*HPL[{w1plus, w1minus}, -3])/ubar - 
 (((20*I)/9)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1minus}, -3])/(-1 + ubar)^3 - 
 (((112*I)/81)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1minus}, -3])/
  (-1 + ubar)^2 + (((2*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (1 + 8*r^2 - 9*s^2)*HPL[{w1plus, w1minus}, r])/((r - s)*(r + s)) + 
 (4*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1minus}, r])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((8*I)/81)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1minus}, r])/((r - s)*(r + s)) + 
 (r*(-1 + s)*(1 + s)*(90 - 216*r^2 + 269*r^4 - 449*r^6 + 90*r^8 - 186*s^2 + 
    184*r^2*s^2 + 699*r^4*s^2 - 49*r^6*s^2 + 231*s^4 - 901*r^2*s^4 + 
    40*r^4*s^4 - 18*r^6*s^4 + 111*s^6 + 105*r^2*s^6)*
   HPL[{w1plus, w1minus}, r])/(81*(-1 + r)*(1 + r)*(r - s)^3*(r + s)^3) + 
 ((I/162)*Pi*(-315 + 216*r^2 - 108*r^4 + 23*r^6 + 837*s^2 - 54*r^2*s^2 - 
    177*r^4*s^2 - 54*r^6*s^2 - 1026*s^4 - 39*r^2*s^4 + 540*r^4*s^4 - 
    27*r^6*s^4 + 571*s^6 - 270*r^2*s^6 - 135*r^4*s^6 + 18*r^6*s^6 - 27*s^8 + 
    27*r^2*s^8)*HPL[{w1plus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (4*r*(-81 + 223*ubar - 213*ubar^2 + 69*ubar^3)*HPL[{w1plus, w1minus}, r])/
  (243*(-1 + ubar)^3*ubar) + (8*r*(-63 + 259*ubar - 267*ubar^2 + 87*ubar^3)*
   zc*HPL[{w1plus, w1minus}, r])/(243*(-1 + ubar)^3*ubar) + 
 (32*r*zc^2*HPL[{w1plus, w1minus}, r])/(81*(-1 + ubar)^3) - 
 (32*s*(-3 + s^2)*HPL[{w2plus}, s]*HPL[{w1plus, w1minus}, r])/27 + 
 (((2*I)/9)*Pi*(-1 + s)*s*(1 + s)*(-6 + 9*r^2 - 6*r^4 + 7*s^2 - 3*r^2*s^2 + 
    3*r^4*s^2 - 5*s^4 + s^6)*HPL[{w1plus, w1minus}, r^2])/
  ((-r + s)^3*(r + s)^3) - ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus}, r]*HPL[{w1plus, w1minus}, r^2])/
  ((r - s)^3*(r + s)^3) + ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus}, s]*HPL[{w1plus, w1minus}, r^2])/
  ((r - s)^3*(r + s)^3) - (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus}, s])/(3*(r - s)^3*(r + s)^3) - 
 (8*s*(-24*r^2 + 21*s^2 + 14*r^2*s^2 - 11*s^4)*HPL[{w1plus, w1minus}, s])/
  (243*(r - s)*(r + s)) + (2*s*(9 - 18*r^2 - 2*s^2 + 14*r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1minus}, s])/(243*(-1 + r)*(1 + r)) + 
 (((8*I)/81)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1minus}, s])/((r - s)*(r + s)) + 
 ((I/162)*Pi*(-24 + 627*r^2 - 24*r^2*s - 555*s^2 + 162*r^2*s^2 + 24*s^3 + 
    8*r^2*s^3 - 234*s^4 + 27*r^2*s^4 - 8*s^5 - 3*s^6)*
   HPL[{w1plus, w1minus}, s])/((r - s)*(r + s)) - 
 ((I/162)*Pi*(243 + 102*r^2 - 366*r^4 + 685*r^6 - 24*r^6*s - 831*s^2 + 
    54*r^2*s^2 - 903*r^4*s^2 - 528*r^6*s^2 + 72*r^4*s^3 + 8*r^6*s^3 + 
    960*s^4 + 903*r^2*s^4 + 648*r^4*s^4 + 129*r^6*s^4 - 72*r^2*s^5 - 
    24*r^4*s^5 - 703*s^6 - 336*r^2*s^6 - 291*r^4*s^6 + 18*r^6*s^6 + 24*s^7 + 
    24*r^2*s^7 + 27*s^8 + 189*r^2*s^8 - 8*s^9)*HPL[{w1plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (8*s*(-3 + s^2)*HPL[{0}, r]*
   HPL[{w1plus, w1minus}, s])/81 + 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w1minus}, s])/((r - s)^3*(r + s)^3) - 
 ((290*I)/243)*Pi*HPL[{w1plus, w1minus}, s1] - 
 (((320*I)/243)*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1minus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (224*s1*HPL[{w1plus, w1minus}, s1])/729 + 
 (80*L*s1*HPL[{w1plus, w1minus}, s1])/243 - 
 (((274*I)/243)*Pi*HPL[{w1plus, w1minus}, s1])/(-1 + ubar)^3 + 
 (80*Pi^2*HPL[{w1plus, w1minus}, s1])/(9*(-1 + ubar)^3) + 
 (((158*I)/81)*Pi*HPL[{w1plus, w1minus}, s1])/(-1 + ubar)^2 + 
 (448*Pi^2*HPL[{w1plus, w1minus}, s1])/(81*(-1 + ubar)^2) - 
 (((1190*I)/81)*Pi*HPL[{w1plus, w1minus}, s1])/(-1 + ubar) + 
 (20*s1*HPL[{w1plus, w1minus}, s1])/(81*(-1 + ubar)) + 
 (((1022*I)/81)*Pi*HPL[{w1plus, w1minus}, s1])/ubar + 
 (856*s1*HPL[{w1plus, w1minus}, s1])/(729*ubar) + 
 (160*L*s1*HPL[{w1plus, w1minus}, s1])/(243*ubar) - 
 (8*su*HPL[{w1plus, w1minus}, su])/243 - 
 (128*su*zc*HPL[{w1plus, w1minus}, su])/(243*(-1 + ubar)) + 
 (32*su*zc^2*HPL[{w1plus, w1minus}, su])/(81*(-1 + ubar)^2) - 
 (20*su1*HPL[{w1plus, w1minus}, su1])/729 + 
 (80*su1*HPL[{w1plus, w1minus}, su1])/(243*(-1 + ubar)^2) - 
 (320*su1*HPL[{w1plus, w1minus}, su1])/(729*(-1 + ubar)) - 
 (40*Pi^2*HPL[{w1plus, w1plus}, -3])/(27*(-1 + ubar)^3) + 
 (((10*I)/3)*Pi*s1*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^3 - 
 (224*Pi^2*HPL[{w1plus, w1plus}, -3])/(243*(-1 + ubar)^2) + 
 (((176*I)/81)*Pi*s1*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^2 + 
 (((116*I)/81)*Pi*s1*HPL[{w1plus, w1plus}, -3])/(-1 + ubar) - 
 (((20*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, -3])/ubar - 
 (((20*I)/9)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^3 - 
 (((112*I)/81)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1plus}, -3])/
  (-1 + ubar)^2 + (2*L*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1plus}, r])/(27*(r - s)*(r + s)) - 
 (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1plus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (8*L*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1plus}, r])/(81*(r - s)*(r + s)) + 
 ((-1 + s)*(1 + s)*(22 - 535*r^2 + 588*r^4 + 141*r^6 + 387*s^2 - 
    324*r^2*s^2 - 297*r^4*s^2 + 18*r^6*s^2)*HPL[{w1plus, w1plus}, r])/
  (324*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (4*(-27 - 74*r^2 - 27*r^4 + 155*s^2 - 6*r^2*s^2 + 27*r^4*s^2 - 48*s^4)*
   HPL[{w1plus, w1plus}, r])/(243*(r - s)*(r + s)) + 
 (2*L*(-27 - 37*r^2 + 118*s^2 - 54*r^2*s^2 - 27*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, w1plus}, r])/(81*(r - s)*(r + s)) + 
 ((-162 + 765*r^2 + 802*r^4 - 973*r^6 - 9*s^2 - 4934*r^2*s^2 + 4565*r^4*s^2 - 
    918*r^6*s^2 + 2782*s^4 - 1333*r^2*s^4 - 558*r^4*s^4 + 405*r^6*s^4 - 
    1179*s^6 + 1206*r^2*s^6 - 513*r^4*s^6 + 54*r^6*s^6)*
   HPL[{w1plus, w1plus}, r])/(486*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (2*(-27 + 4*ubar)*HPL[{w1plus, w1plus}, r])/(243*ubar) + 
 (4*(-19 + 27*ubar)*zc^2*HPL[{w1plus, w1plus}, r])/(27*(-1 + ubar)*ubar) - 
 (32*(7 - 17*ubar + 8*ubar^2)*zc^3*HPL[{w1plus, w1plus}, r])/
  (81*(-1 + ubar)^2*ubar) - 
 ((18 - 54*r^2 + 135*r^4 - 223*r^6 - 54*s^2 + 210*r^4*s^2 + 324*r^6*s^2 + 
    135*s^4 - 291*r^2*s^4 - 405*r^4*s^4 - 135*r^6*s^4 - 56*s^6 + 
    378*r^2*s^6 + 108*r^4*s^6 + 18*r^6*s^6 - 27*s^8 - 81*r^2*s^8)*
   HPL[{w1minus}, s]*HPL[{w1plus, w1plus}, r])/(162*(r - s)^3*(r + s)^3) - 
 (32*zc^2*HPL[{w1minus}, su]*HPL[{w1plus, w1plus}, r])/(27*(-1 + ubar)^2) - 
 (64*zc^3*HPL[{w1minus}, su]*HPL[{w1plus, w1plus}, r])/(81*(-1 + ubar)^3) - 
 (28*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{w1plus, w1plus}, r])/81 + 
 (2*(-67 + 27*s^2)*HPL[{w2minus}, s]*HPL[{w1plus, w1plus}, r])/81 + 
 (32*zc^2*HPL[{w2minus}, su]*HPL[{w1plus, w1plus}, r])/(27*(-1 + ubar)^2) + 
 (64*zc^3*HPL[{w2minus}, su]*HPL[{w1plus, w1plus}, r])/(81*(-1 + ubar)^3) + 
 ((2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 15*s^4 + 
    57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 12*r^4*s^6 + 
    2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w3minus}, s]*
   HPL[{w1plus, w1plus}, r])/(18*(r - s)^3*(r + s)^3) - 
 (4*s*(-3 + s^2)*HPL[{w3plus}, s]*HPL[{w1plus, w1plus}, r])/9 + 
 (((2*I)/9)*Pi*(-1 + s)*s*(1 + s)*(-6 + 9*r^2 - 6*r^4 + 7*s^2 - 3*r^2*s^2 + 
    3*r^4*s^2 - 5*s^4 + s^6)*HPL[{w1plus, w1plus}, r^2])/
  ((-r + s)^3*(r + s)^3) - ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus}, r]*HPL[{w1plus, w1plus}, r^2])/
  ((r - s)^3*(r + s)^3) + ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus}, s]*HPL[{w1plus, w1plus}, r^2])/
  ((r - s)^3*(r + s)^3) + (32*s^2*HPL[{w1plus, w1plus}, s])/81 - 
 ((188*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1plus, w1plus}, s] + 
 (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1plus}, s])/(9*(r - s)^3*(r + s)^3) + 
 (2*L*(-1 + 49*r^2 - 46*s^2 - 2*r^2*s^2 - s^4 + r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(27*(r - s)*(r + s)) + 
 (8*L*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(81*(r - s)*(r + s)) + 
 (4*(-27 - 229*r^2 + 310*s^2 + 42*r^2*s^2 - 123*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(243*(r - s)*(r + s)) - 
 (2*L*(-27 + 43*r^2 + 38*s^2 - 54*r^2*s^2 - 27*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(81*(r - s)*(r + s)) - 
 ((44 - 10940*r^2 + 10644*s^2 + 2309*r^2*s^2 - 1781*s^4 + 82*r^2*s^4 - 
    394*s^6 + 45*r^2*s^6 - 9*s^8)*HPL[{w1plus, w1plus}, s])/
  (648*(r - s)*(r + s)) - 
 (((4*I)/81)*Pi*(2*r^6 + 54*s - 81*r^2*s + 54*r^4*s - 9*r^6*s - 6*r^4*s^2 - 
    117*s^3 + 108*r^2*s^3 - 54*r^4*s^3 + 3*r^6*s^3 + 6*r^2*s^4 + 108*s^5 - 
    54*r^2*s^5 + 18*r^4*s^5 - 2*s^6 - 45*s^7 + 9*r^2*s^7 + 6*s^9)*
   HPL[{w1plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 ((9072 - 6732*r^2 + 7328*r^4 - 13356*s^2 - 11848*r^2*s^2 + 4527*r^4*s^2 + 
    15536*s^4 + 306*r^2*s^4 - 4302*r^4*s^4 - 2889*s^6 + 3060*r^2*s^6 + 
    135*r^4*s^6 - 702*s^8 - 162*r^2*s^8 + 27*s^10)*HPL[{w1plus, w1plus}, s])/
  (1944*(r - s)^2*(r + s)^2) + (128*s^2*zc*HPL[{w1plus, w1plus}, s])/
  (81*ubar) + (128*s^2*zc^2*HPL[{w1plus, w1plus}, s])/(81*ubar^2) + 
 (16*HPL[{0}, r]*HPL[{w1plus, w1plus}, s])/81 + 
 (2*(-1 + 49*r^2 - 46*s^2 - 2*r^2*s^2 - s^4 + r^2*s^4)*HPL[{w1minus}, r]*
   HPL[{w1plus, w1plus}, s])/(27*(r - s)*(r + s)) - 
 ((279 - 381*r^2 + 195*r^4 - 26*r^6 - 510*s^2 + 378*r^2*s^2 + 60*r^4*s^2 - 
    156*r^6*s^2 + 345*s^4 - 276*r^2*s^4 + 135*r^4*s^4 + 78*r^6*s^4 + 44*s^6 - 
    114*r^2*s^6 - 78*r^4*s^6 - 54*s^8 + 81*r^2*s^8)*HPL[{w1minus}, r]*
   HPL[{w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (1907*HPL[{w1plus, w1plus}, -s1^(-1)])/162 + 
 (80*L*HPL[{w1plus, w1plus}, -s1^(-1)])/27 + 
 (68*HPL[{w1plus, w1plus}, -s1^(-1)])/(243*(-1 + ubar)^3) - 
 (68*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)^2) + 
 (1726*HPL[{w1plus, w1plus}, -s1^(-1)])/(243*(-1 + ubar)) + 
 (80*L*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) + 
 (20*HPL[{w1plus, w1plus}, -s1^(-1)])/(27*ubar^3) - 
 (2165*HPL[{w1plus, w1plus}, -s1^(-1)])/(243*ubar^2) + 
 (1028*HPL[{w1plus, w1plus}, -s1^(-1)])/(243*ubar) - 
 (80*L*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*ubar) + 
 (1783*HPL[{w1plus, w1plus}, s1])/486 - (80*L*HPL[{w1plus, w1plus}, s1])/
  243 - (32*(-135 - 167*r^2 + 56*r^4 + 437*s^2 + 55*r^2*s^2 - 246*s^4)*
   HPL[{w1plus, w1plus}, s1])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (320*L*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*HPL[{w1plus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 ((50*I)/81)*Pi*s1*HPL[{w1plus, w1plus}, s1] - 
 (((320*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus, w1plus}, s1])/
  ((-1 + r)*(1 + r)) + (32*s1^2*HPL[{w1plus, w1plus}, s1])/81 + 
 (4*HPL[{w1plus, w1plus}, s1])/(27*(-1 + ubar)^3) - 
 (110*Pi^2*HPL[{w1plus, w1plus}, s1])/(27*(-1 + ubar)^3) + 
 (((50*I)/3)*Pi*s1*HPL[{w1plus, w1plus}, s1])/(-1 + ubar)^3 - 
 (580*HPL[{w1plus, w1plus}, s1])/(243*(-1 + ubar)^2) - 
 (616*Pi^2*HPL[{w1plus, w1plus}, s1])/(243*(-1 + ubar)^2) + 
 (((880*I)/81)*Pi*s1*HPL[{w1plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (1519*HPL[{w1plus, w1plus}, s1])/(243*(-1 + ubar)) - 
 (80*L*HPL[{w1plus, w1plus}, s1])/(9*(-1 + ubar)) + 
 (((580*I)/81)*Pi*s1*HPL[{w1plus, w1plus}, s1])/(-1 + ubar) + 
 (76*HPL[{w1plus, w1plus}, s1])/(243*ubar^3) - 
 (173*HPL[{w1plus, w1plus}, s1])/(81*ubar^2) + 
 (128*s1^2*HPL[{w1plus, w1plus}, s1])/(81*ubar^2) + 
 (3490*HPL[{w1plus, w1plus}, s1])/(243*ubar) + 
 (80*L*HPL[{w1plus, w1plus}, s1])/(9*ubar) - 
 (((200*I)/81)*Pi*s1*HPL[{w1plus, w1plus}, s1])/ubar + 
 (128*s1^2*HPL[{w1plus, w1plus}, s1])/(81*ubar) + 
 (((32*I)/27)*Pi*zc^2*HPL[{w1plus, w1plus}, su])/(-1 + ubar)^2 + 
 (((64*I)/81)*Pi*zc^3*HPL[{w1plus, w1plus}, su])/(-1 + ubar)^3 - 
 (64*zc^2*HPL[{0}, r]*HPL[{w1plus, w1plus}, su])/(27*(-1 + ubar)^2) - 
 (128*zc^3*HPL[{0}, r]*HPL[{w1plus, w1plus}, su])/(81*(-1 + ubar)^3) - 
 (32*zc^2*HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, su])/(27*(-1 + ubar)^2) - 
 (64*zc^3*HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, su])/(81*(-1 + ubar)^3) - 
 ((I/18)*Pi*(2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 
    15*s^4 + 57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 
    12*r^4*s^6 + 2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w1plus, w2minus}, r])/
  ((r - s)^3*(r + s)^3) + (8*s*(-12 + 7*s^2)*HPL[{w1plus, w2minus}, s])/243 - 
 (2*s*(54 - 63*r^2 - 13*s^2 + 25*r^2*s^2 - 3*s^4)*HPL[{w1plus, w2minus}, s])/
  (243*(-1 + r)*(1 + r)) + 
 ((I/162)*Pi*(18 - 54*r^2 + 135*r^4 - 207*r^6 - 24*r^6*s - 54*s^2 + 
    162*r^4*s^2 + 324*r^6*s^2 + 72*r^4*s^3 + 8*r^6*s^3 + 135*s^4 - 
    243*r^2*s^4 - 405*r^4*s^4 - 135*r^6*s^4 - 72*r^2*s^5 - 24*r^4*s^5 - 
    72*s^6 + 378*r^2*s^6 + 108*r^4*s^6 + 18*r^6*s^6 + 24*s^7 + 24*r^2*s^7 - 
    27*s^8 - 81*r^2*s^8 - 8*s^9)*HPL[{w1plus, w2minus}, s])/
  ((r - s)^3*(r + s)^3) + (8*s*(-3 + s^2)*HPL[{0}, r]*
   HPL[{w1plus, w2minus}, s])/81 - 
 (4*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w2minus}, s])/81 + 
 (8*su*HPL[{w1plus, w2minus}, su])/243 + 
 (128*su*zc*HPL[{w1plus, w2minus}, su])/(243*(-1 + ubar)) - 
 (32*su*zc^2*HPL[{w1plus, w2minus}, su])/(81*(-1 + ubar)^2) + 
 ((I/18)*Pi*(-1 + s)*(1 + s)*(-2 + 6*r^2 - 15*r^4 + 23*r^6 + 4*s^2 + 
    6*r^2*s^2 - 33*r^4*s^2 - 13*r^6*s^2 - 11*s^4 + 33*r^2*s^4 + 12*r^4*s^4 + 
    2*r^6*s^4 - 3*s^6 - 9*r^2*s^6)*HPL[{w1plus, w2plus}, r])/
  ((r - s)^3*(r + s)^3) - 
 ((I/162)*Pi*(18 - 54*r^2 + 135*r^4 - 223*r^6 - 54*s^2 + 210*r^4*s^2 + 
    324*r^6*s^2 + 135*s^4 - 291*r^2*s^4 - 405*r^4*s^4 - 135*r^6*s^4 - 
    56*s^6 + 378*r^2*s^6 + 108*r^4*s^6 + 18*r^6*s^6 - 27*s^8 - 81*r^2*s^8)*
   HPL[{w1plus, w2plus}, s])/((r - s)^3*(r + s)^3) + 
 ((18 - 54*r^2 + 135*r^4 - 223*r^6 - 54*s^2 + 210*r^4*s^2 + 324*r^6*s^2 + 
    135*s^4 - 291*r^2*s^4 - 405*r^4*s^4 - 135*r^6*s^4 - 56*s^6 + 
    378*r^2*s^6 + 108*r^4*s^6 + 18*r^6*s^6 - 27*s^8 - 81*r^2*s^8)*
   HPL[{w1plus}, r]*HPL[{w1plus, w2plus}, s])/(162*(r - s)^3*(r + s)^3) - 
 (((32*I)/27)*Pi*zc^2*HPL[{w1plus, w2plus}, su])/(-1 + ubar)^2 - 
 (((64*I)/81)*Pi*zc^3*HPL[{w1plus, w2plus}, su])/(-1 + ubar)^3 + 
 (32*zc^2*HPL[{w1plus}, r]*HPL[{w1plus, w2plus}, su])/(27*(-1 + ubar)^2) + 
 (64*zc^3*HPL[{w1plus}, r]*HPL[{w1plus, w2plus}, su])/(81*(-1 + ubar)^3) + 
 ((I/18)*Pi*(2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 
    15*s^4 + 57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 
    12*r^4*s^6 + 2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w1plus, w3minus}, r])/
  ((r - s)^3*(r + s)^3) - (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w3minus}, s])/
  ((r - s)^3*(r + s)^3) - (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3plus}, r])/(18*(r - s)^3*(r + s)^3) + 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w3plus}, s])/(18*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w3plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w4minus}, s])/
  ((r - s)^3*(r + s)^3) + (11*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4plus}, r])/(9*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w4plus}, r])/
  (3*(r - s)^3*(r + s)^3) - (11*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4plus}, s])/(9*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w4plus}, s])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w4plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w5minus}, s])/
  ((r - s)^3*(r + s)^3) - (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w5plus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w5plus}, r])/
  (3*(r - s)^3*(r + s)^3) + (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w5plus}, s])/(9*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w5plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w5plus}, s])/
  (3*(r - s)^3*(r + s)^3) - ((10*I)/9)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]] + 
 (((58*I)/9)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((248*I)/27)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]])/(-1 + ubar) - 
 (((248*I)/27)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]])/ubar + 
 ((10*I)/27)*Pi*HPL[{w1plus, w6minus}, s1] - 
 (112*s1*HPL[{w1plus, w6minus}, s1])/729 - 
 (40*L*s1*HPL[{w1plus, w6minus}, s1])/243 - 
 (((58*I)/9)*Pi*HPL[{w1plus, w6minus}, s1])/(-1 + ubar)^3 - 
 (((248*I)/27)*Pi*HPL[{w1plus, w6minus}, s1])/(-1 + ubar) + 
 (((520*I)/81)*Pi*HPL[{w1plus, w6minus}, s1])/ubar - 
 (548*s1*HPL[{w1plus, w6minus}, s1])/(729*ubar) - 
 (80*L*s1*HPL[{w1plus, w6minus}, s1])/(243*ubar) + 
 (20*su1*HPL[{w1plus, w6minus}, su1])/729 - 
 (80*su1*HPL[{w1plus, w6minus}, su1])/(243*(-1 + ubar)^2) + 
 (320*su1*HPL[{w1plus, w6minus}, su1])/(729*(-1 + ubar)) + 
 ((10*I)/27)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]] - 
 (((58*I)/9)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]])/(-1 + ubar)^3 - 
 (((248*I)/27)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]])/(-1 + ubar) + 
 (((520*I)/81)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]])/ubar - 
 ((70*I)/729)*Pi*HPL[{w1plus, w6plus}, s1] + 
 (((58*I)/27)*Pi*HPL[{w1plus, w6plus}, s1])/(-1 + ubar)^3 + 
 (((248*I)/81)*Pi*HPL[{w1plus, w6plus}, s1])/(-1 + ubar) - 
 (((520*I)/243)*Pi*HPL[{w1plus, w6plus}, s1])/ubar - 
 (((160*I)/729)*Pi*HPL[{w1plus, w6plus}, su1])/(-1 + ubar)^3 - 
 (((80*I)/243)*Pi*HPL[{w1plus, w6plus}, su1])/(-1 + ubar)^2 - 
 (160*Pi^2*HPL[{w1plus, w7plus}, I*Sqrt[3]])/(27*(-1 + ubar)^3) - 
 (896*Pi^2*HPL[{w1plus, w7plus}, I*Sqrt[3]])/(243*(-1 + ubar)^2) + 
 (160*Pi^2*HPL[{w1plus, w7plus}, s1])/(27*(-1 + ubar)^3) + 
 (896*Pi^2*HPL[{w1plus, w7plus}, s1])/(243*(-1 + ubar)^2) + 
 (32*L*HPL[{w2minus, w1minus}, s])/81 - 
 (8*(-1 + s)*(1 + s)*HPL[{w2minus, w1minus}, s])/(81*(r - s)*(r + s)) - 
 ((44*I)/81)*Pi*s*(-3 + s^2)*HPL[{w2minus, w1minus}, s] - 
 (8*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w2minus, w1minus}, s])/
  (243*(-1 + r)*(1 + r)) + ((4*I)/81)*Pi*(-2 - 75*s + 25*s^3)*
  HPL[{w2minus, w1minus}, s] - (16*HPL[{0}, r]*HPL[{w2minus, w1minus}, s])/
  81 + (16*HPL[{w1minus}, r]*HPL[{w2minus, w1minus}, s])/81 + 
 (8*HPL[{w2minus, w1minus}, su])/243 - 
 (64*s*(-3 + 2*s)*(3 + 2*s)*HPL[{w2minus, w1plus}, s])/243 + 
 (32*L*s*(-3 + s^2)*HPL[{w2minus, w1plus}, s])/81 + 
 ((2*I)/81)*Pi*(3 + 2*s)*(-21 + 12*s + s^2)*HPL[{w2minus, w1plus}, s] - 
 (2*s*(54 - 63*r^2 - 13*s^2 + 25*r^2*s^2 - 3*s^4)*HPL[{w2minus, w1plus}, s])/
  (243*(-1 + r)*(1 + r)) + 
 (s*(2 - 8*r^2 - 41*r^4 + 102*r^2*s^2 + 11*r^4*s^2 - 49*s^4 - 38*r^2*s^4 + 
    2*r^4*s^4 + 19*s^6)*HPL[{w2minus, w1plus}, s])/(9*(-r + s)^2*(r + s)^2) + 
 (8*s*(-3 + s^2)*HPL[{0}, r]*HPL[{w2minus, w1plus}, s])/81 + 
 (92*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w2minus, w1plus}, s])/81 - 
 (16*L*HPL[{w2minus, w2minus}, s])/81 + ((8*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w2minus, w2minus}, s] - (8*(-8 + 3*s^2)*HPL[{w2minus, w2minus}, s])/
  243 + (8*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w2minus, w2minus}, s])/
  (243*(-1 + r)*(1 + r)) - ((8*I)/81)*Pi*(-1 - 27*s + 9*s^3)*
  HPL[{w2minus, w2minus}, s] + (16*HPL[{0}, r]*HPL[{w2minus, w2minus}, s])/
  27 + (8*HPL[{w1minus}, r]*HPL[{w2minus, w2minus}, s])/81 - 
 (8*HPL[{w2minus, w2minus}, su])/243 + ((68*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w2minus, w2plus}, s] - (68*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w2minus, w2plus}, s])/81 - 
 (((2*I)/9)*Pi*(-1 + r)*(1 + r)*s*(-6 + 3*r^2 - 3*r^4 + 13*s^2 + r^2*s^2 + 
    r^4*s^2 - 12*s^4 + 3*s^6)*HPL[{w3minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) + 
 ((I/36)*Pi*(-33 + 18*r^2 + 15*r^4 - 4*r^6 + 87*s^2 - 30*r^2*s^2 - 
    87*r^4*s^2 + 54*r^6*s^2 - 87*s^4 + 90*r^2*s^4 - 21*r^4*s^4 - 30*r^6*s^4 + 
    3*s^6 + 12*r^2*s^6 + 21*r^4*s^6 + 4*r^6*s^6 + 6*s^8 - 18*r^2*s^8)*
   HPL[{w3minus, w1plus}, r])/((r - s)^3*(r + s)^3) - 
 ((I/36)*Pi*(-37 + 6*r^2 + 9*r^4 - 28*r^6 + 123*s^2 - 6*r^2*s^2 + 
    39*r^4*s^2 + 12*r^6*s^2 - 165*s^4 - 42*r^2*s^4 + 3*r^4*s^4 + 113*s^6 - 
    6*r^2*s^6 - 3*r^4*s^6 - 18*s^8)*HPL[{w3minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - 
 (2*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + ((2*I)/9)*Pi*s*(-3 + s^2)*
  HPL[{w3minus, w2minus}, s] - ((2*I)/9)*Pi*s*(-3 + s^2)*
  HPL[{w3minus, w2plus}, s] + (2*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w3minus, w2plus}, s])/9 - 
 ((I/18)*Pi*(2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 
    15*s^4 + 57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 
    12*r^4*s^6 + 2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w3plus, 0}, r])/
  ((r - s)^3*(r + s)^3) - 
 ((I/36)*Pi*(-33 + 18*r^2 + 15*r^4 - 4*r^6 + 87*s^2 - 30*r^2*s^2 - 
    87*r^4*s^2 + 54*r^6*s^2 - 87*s^4 + 90*r^2*s^4 - 21*r^4*s^4 - 30*r^6*s^4 + 
    3*s^6 + 12*r^2*s^6 + 21*r^4*s^6 + 4*r^6*s^6 + 6*s^8 - 18*r^2*s^8)*
   HPL[{w3plus, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 ((I/36)*Pi*(-37 + 6*r^2 + 9*r^4 - 28*r^6 + 123*s^2 - 6*r^2*s^2 + 
    39*r^4*s^2 + 12*r^6*s^2 - 165*s^4 - 42*r^2*s^4 + 3*r^4*s^4 + 113*s^6 - 
    6*r^2*s^6 - 3*r^4*s^6 - 18*s^8)*HPL[{w3plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (((2*I)/9)*Pi*(-1 + r)*(1 + r)*s*
   (-6 + 3*r^2 - 3*r^4 + 13*s^2 + r^2*s^2 + r^4*s^2 - 12*s^4 + 3*s^6)*
   HPL[{w3plus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 ((-72 + 6*r^2 + 33*r^4 - 51*r^6 + 240*s^2 - 12*r^2*s^2 + 12*r^4*s^2 + 
    48*r^6*s^2 - 315*s^4 - 27*r^2*s^4 - 3*r^4*s^4 - 15*r^6*s^4 + 190*s^6 - 
    6*r^2*s^6 + 6*r^4*s^6 + 2*r^6*s^6 - 27*s^8 - 9*r^2*s^8)*HPL[{w1minus}, r]*
   HPL[{w3plus, w1plus}, s])/(36*(r - s)^3*(r + s)^3) + 
 ((I/36)*Pi*(2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 
    15*s^4 + 57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 
    12*r^4*s^6 + 2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w3plus, w2minus}, r])/
  ((r - s)^3*(r + s)^3) - 
 ((I/36)*Pi*(2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 
    15*s^4 + 57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 
    12*r^4*s^6 + 2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w3plus, w2minus}, s])/
  ((r - s)^3*(r + s)^3) - 
 ((I/36)*Pi*(2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 
    15*s^4 + 57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 
    12*r^4*s^6 + 2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w3plus, w2plus}, r])/
  ((r - s)^3*(r + s)^3) + 
 ((I/36)*Pi*(2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 
    15*s^4 + 57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 
    12*r^4*s^6 + 2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w3plus, w2plus}, s])/
  ((r - s)^3*(r + s)^3) - 
 ((2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 15*s^4 + 
    57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 12*r^4*s^6 + 
    2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w1plus}, r]*HPL[{w3plus, w2plus}, s])/
  (36*(r - s)^3*(r + s)^3) + (((4*I)/9)*Pi*s*(-2 + r^2 + s^2)*
   (-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 7*s^4 + 2*r^2*s^4 + 
    s^6)*HPL[{w4minus, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (((2*I)/9)*Pi*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 
    19*s^4 + 6*r^2*s^4 + 3*s^6)*HPL[{w4minus, w1plus}, s])/
  ((r - s)^2*(r + s)^2) + 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w4minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + 
 (((2*I)/9)*Pi*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 
    19*s^4 + 6*r^2*s^4 + 3*s^6)*HPL[{w4plus, w1minus}, s])/
  ((r - s)^2*(r + s)^2) + (((4*I)/9)*Pi*s*(-2 + r^2 + s^2)*
   (-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 7*s^4 + 2*r^2*s^4 + 
    s^6)*HPL[{w4plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w1minus}, r]*HPL[{w4plus, w1plus}, s])/
  (9*(r - s)^2*(r + s)^2) + (((4*I)/9)*Pi*s*(-2 + r^2 + s^2)*
   (-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 7*s^4 + 2*r^2*s^4 + 
    s^6)*HPL[{w5minus, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (((2*I)/9)*Pi*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 
    19*s^4 + 6*r^2*s^4 + 3*s^6)*HPL[{w5minus, w1plus}, s])/
  ((r - s)^2*(r + s)^2) + 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w5minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + 
 (((2*I)/9)*Pi*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 
    19*s^4 + 6*r^2*s^4 + 3*s^6)*HPL[{w5plus, w1minus}, s])/
  ((r - s)^2*(r + s)^2) + (((4*I)/9)*Pi*s*(-2 + r^2 + s^2)*
   (-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 7*s^4 + 2*r^2*s^4 + 
    s^6)*HPL[{w5plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w1minus}, r]*HPL[{w5plus, w1plus}, s])/
  (9*(r - s)^2*(r + s)^2) - ((40*I)/27)*Pi*s1*HPL[{w6minus, 0}, s1] + 
 (((320*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, 0}, s1])/
  ((-1 + r)*(1 + r)) - (((80*I)/27)*Pi*s1*HPL[{w6minus, 0}, s1])/ubar - 
 ((500*I)/243)*Pi*s1*HPL[{w6minus, w1minus}, s1] + 
 (((160*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, w1minus}, s1])/
  ((-1 + r)*(1 + r)) - (20*HPL[{w6minus, w1minus}, s1])/(243*(-1 + ubar)) - 
 (((1000*I)/243)*Pi*s1*HPL[{w6minus, w1minus}, s1])/ubar + 
 (20*HPL[{w6minus, w1minus}, su1])/729 - 
 ((20*I)/27)*Pi*HPL[{w6minus, w1plus}, s1] - 
 (244*s1*HPL[{w6minus, w1plus}, s1])/81 - 
 (40*L*s1*HPL[{w6minus, w1plus}, s1])/27 + 
 (160*L*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (224*(-15 + 4*r^2 + 11*s^2)*s1*
   HPL[{w6minus, w1plus}, s1])/(729*(-1 + r)*(1 + r)) + 
 (58*s1*HPL[{w6minus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (29*s1*HPL[{w6minus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (((224*I)/81)*Pi*HPL[{w6minus, w1plus}, s1])/ubar - 
 (580*s1*HPL[{w6minus, w1plus}, s1])/(81*ubar) - 
 (80*L*s1*HPL[{w6minus, w1plus}, s1])/(27*ubar) + 
 (112*HPL[{w6minus, w6minus}, s1])/729 + (40*L*HPL[{w6minus, w6minus}, s1])/
  243 + ((40*I)/27)*Pi*s1*HPL[{w6minus, w6minus}, s1] + 
 (68*HPL[{w6minus, w6minus}, s1])/(243*ubar) + 
 (((80*I)/27)*Pi*s1*HPL[{w6minus, w6minus}, s1])/ubar - 
 (20*HPL[{w6minus, w6minus}, su1])/729 - ((340*I)/729)*Pi*s1*
  HPL[{w6minus, w6plus}, s1] - 
 (((680*I)/729)*Pi*s1*HPL[{w6minus, w6plus}, s1])/ubar - 
 ((20*I)/27)*Pi*s1*HPL[{w7minus, w1minus}, s1] - 
 (((40*I)/3)*Pi*s1*HPL[{w7minus, w1minus}, s1])/(-1 + ubar)^3 - 
 (((704*I)/81)*Pi*s1*HPL[{w7minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (((464*I)/81)*Pi*s1*HPL[{w7minus, w1minus}, s1])/(-1 + ubar) + 
 (((40*I)/27)*Pi*s1*HPL[{w7minus, w1minus}, s1])/ubar - 
 ((20*I)/27)*Pi*HPL[{w7minus, w1plus}, s1] - 
 (((80*I)/9)*Pi*HPL[{w7minus, w1plus}, s1])/(-1 + ubar)^2 - 
 (((88*I)/81)*Pi*HPL[{w7minus, w1plus}, s1])/(-1 + ubar) - 
 (((136*I)/81)*Pi*HPL[{w7minus, w1plus}, s1])/ubar - 
 ((20*I)/27)*Pi*HPL[{w7plus, w1minus}, s1] - 
 (((80*I)/9)*Pi*HPL[{w7plus, w1minus}, s1])/(-1 + ubar)^2 - 
 (((88*I)/81)*Pi*HPL[{w7plus, w1minus}, s1])/(-1 + ubar) - 
 (((136*I)/81)*Pi*HPL[{w7plus, w1minus}, s1])/ubar - 
 ((20*I)/27)*Pi*s1*HPL[{w7plus, w1plus}, s1] - 
 (((40*I)/3)*Pi*s1*HPL[{w7plus, w1plus}, s1])/(-1 + ubar)^3 - 
 (((704*I)/81)*Pi*s1*HPL[{w7plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (((464*I)/81)*Pi*s1*HPL[{w7plus, w1plus}, s1])/(-1 + ubar) + 
 (((40*I)/27)*Pi*s1*HPL[{w7plus, w1plus}, s1])/ubar + 
 (64*HPL[{0, 0, 0}, r])/27 + (32*HPL[{0, 0, w1minus}, r])/81 - 
 (512*s*(-3 + s^2)*HPL[{0, 0, w1plus}, s])/81 - 
 (40*s1*HPL[{0, 0, w1plus}, s1])/9 - 
 (2560*(-3 + r^2 + 2*s^2)*s1*HPL[{0, 0, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) - (80*s1*HPL[{0, 0, w1plus}, s1])/(9*ubar) + 
 (32*HPL[{0, w1minus, 0}, r])/81 + (64*HPL[{0, w1minus, w1minus}, r])/81 + 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{0, w1minus, w1plus}, r])/((r - s)^3*(r + s)^3) - 
 (524*s*(-3 + s^2)*HPL[{0, w1minus, w1plus}, s])/81 + 
 (4*s*(72 - 108*r^2 + 72*r^4 + 3*r^6 - 156*s^2 + 144*r^2*s^2 - 117*r^4*s^2 - 
    r^6*s^2 + 144*s^4 - 27*r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 3*r^2*s^6 + 
    13*s^8)*HPL[{0, w1minus, w1plus}, s])/(27*(-r + s)^3*(r + s)^3) - 
 (80*s1*HPL[{0, w1minus, w1plus}, -s1^(-1)])/27 - 
 (160*s1*HPL[{0, w1minus, w1plus}, -s1^(-1)])/(27*ubar) - 
 (20*s1*HPL[{0, w1minus, w1plus}, s1])/81 - 
 (1280*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (80*s1*HPL[{0, w1minus, w1plus}, s1])/
  (3*(-1 + ubar)^3) + (1408*s1*HPL[{0, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)^2) + (928*s1*HPL[{0, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)) - (520*s1*HPL[{0, w1minus, w1plus}, s1])/(81*ubar) + 
 (80*HPL[{0, w1plus, 0}, 1/3])/27 + (320*HPL[{0, w1plus, 0}, 1/3])/
  (9*(-1 + ubar)^2) + (352*HPL[{0, w1plus, 0}, 1/3])/(81*(-1 + ubar)) + 
 (544*HPL[{0, w1plus, 0}, 1/3])/(81*ubar) - 
 (320*HPL[{w1minus}, s1]*HPL[{0, w1plus, 0}, 1/3])/(9*(-1 + ubar)^3) - 
 (1792*HPL[{w1minus}, s1]*HPL[{0, w1plus, 0}, 1/3])/(81*(-1 + ubar)^2) - 
 (160*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus, 0}, s1])/(243*(-1 + r)*(1 + r)) - 
 (8*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{0, w1plus, 0}, (1 + 2*Sqrt[zc])^(-1)])/
  (9*(r - s)^2*(r + s)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, 0}, 
    (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, s]*
   HPL[{0, w1plus, 0}, (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)^3*(r + s)^3) + 
 (40*HPL[{0, w1plus, w1minus}, 1/3])/27 + 
 (160*HPL[{0, w1plus, w1minus}, 1/3])/(9*(-1 + ubar)^2) + 
 (176*HPL[{0, w1plus, w1minus}, 1/3])/(81*(-1 + ubar)) + 
 (272*HPL[{0, w1plus, w1minus}, 1/3])/(81*ubar) - 
 (160*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1minus}, 1/3])/(9*(-1 + ubar)^3) - 
 (896*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1minus}, 1/3])/(81*(-1 + ubar)^2) + 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{0, w1plus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (16*s*(-3 + s^2)*HPL[{0, w1plus, w1minus}, s])/81 - 
 (160*s1*HPL[{0, w1plus, w1minus}, s1])/243 - 
 (80*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus, w1minus}, s1])/
  (243*(-1 + r)*(1 + r)) - (320*s1*HPL[{0, w1plus, w1minus}, s1])/
  (243*ubar) + (4*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 
    19*s^4 + 6*r^2*s^4 + 3*s^6)*HPL[{0, w1plus, w1minus}, 1 - 2*Sqrt[zc]])/
  (9*(r - s)^2*(r + s)^2) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1minus}, 
    1 - 2*Sqrt[zc]])/(3*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, s]*
   HPL[{0, w1plus, w1minus}, 1 - 2*Sqrt[zc]])/(3*(r - s)^3*(r + s)^3) - 
 (4*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{0, w1plus, w1minus}, (1 + 2*Sqrt[zc])^(-1)])/
  (9*(r - s)^2*(r + s)^2) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1minus}, 
    (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, s]*
   HPL[{0, w1plus, w1minus}, (1 + 2*Sqrt[zc])^(-1)])/
  (3*(r - s)^3*(r + s)^3) - 
 ((-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{0, w1plus, w1minus}, 1 - 2*zc])/
  (9*(r - s)^2*(r + s)^2) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1minus}, 1 - 2*zc])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, s]*HPL[{0, w1plus, w1minus}, 1 - 2*zc])/
  (3*(r - s)^3*(r + s)^3) + (40*HPL[{0, w1plus, w1plus}, 1/3])/27 + 
 (160*HPL[{0, w1plus, w1plus}, 1/3])/(9*(-1 + ubar)^2) + 
 (176*HPL[{0, w1plus, w1plus}, 1/3])/(81*(-1 + ubar)) + 
 (272*HPL[{0, w1plus, w1plus}, 1/3])/(81*ubar) - 
 (160*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1plus}, 1/3])/(9*(-1 + ubar)^3) - 
 (896*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1plus}, 1/3])/(81*(-1 + ubar)^2) + 
 (16*HPL[{0, w1plus, w1plus}, r])/81 - (64*zc^2*HPL[{0, w1plus, w1plus}, r])/
  (27*(-1 + ubar)^2) - (128*zc^3*HPL[{0, w1plus, w1plus}, r])/
  (81*(-1 + ubar)^3) - (16*(-3 + s^2)*(1 + s^2)*HPL[{0, w1plus, w1plus}, s])/
  81 + (80*HPL[{0, w1plus, w1plus}, -s1^(-1)])/243 + 
 (80*HPL[{0, w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) - 
 (320*HPL[{0, w1plus, w1plus}, -s1^(-1)])/(243*ubar^2) - 
 (976*HPL[{0, w1plus, w1plus}, -s1^(-1)])/(81*ubar) + 
 (4*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{0, w1plus, w1plus}, 1 - 2*Sqrt[zc]])/
  (9*(r - s)^2*(r + s)^2) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 
    1 - 2*Sqrt[zc]])/(3*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, s]*
   HPL[{0, w1plus, w1plus}, 1 - 2*Sqrt[zc]])/(3*(r - s)^3*(r + s)^3) - 
 (4*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{0, w1plus, w1plus}, (1 + 2*Sqrt[zc])^(-1)])/
  (9*(r - s)^2*(r + s)^2) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 
    (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, s]*
   HPL[{0, w1plus, w1plus}, (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)^3*(r + s)^3) - 
 ((-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (9*(r - s)^2*(r + s)^2) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, s]*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (3*(r - s)^3*(r + s)^3) - (8*s*(-3 + s^2)*HPL[{0, w1plus, w2minus}, s])/
  81 + (80*s1*HPL[{0, w1plus, w6minus}, s1])/243 + 
 (160*s1*HPL[{0, w1plus, w6minus}, s1])/(243*ubar) + 
 (40*s1*HPL[{0, w6minus, w1plus}, s1])/27 - 
 (320*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w6minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (80*s1*HPL[{0, w6minus, w1plus}, s1])/(27*ubar) + 
 (32*HPL[{w1minus, 0, 0}, r])/81 + (64*HPL[{w1minus, 0, w1minus}, r])/81 - 
 (524*s*(-3 + s^2)*HPL[{w1minus, 0, w1plus}, s])/81 + 
 (4*s*(72 - 108*r^2 + 72*r^4 + 3*r^6 - 156*s^2 + 144*r^2*s^2 - 117*r^4*s^2 - 
    r^6*s^2 + 144*s^4 - 27*r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 3*r^2*s^6 + 
    13*s^8)*HPL[{w1minus, 0, w1plus}, s])/(27*(-r + s)^3*(r + s)^3) - 
 (80*s1*HPL[{w1minus, 0, w1plus}, -s1^(-1)])/27 - 
 (160*s1*HPL[{w1minus, 0, w1plus}, -s1^(-1)])/(27*ubar) - 
 (20*s1*HPL[{w1minus, 0, w1plus}, s1])/81 - 
 (1280*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (80*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (3*(-1 + ubar)^3) + (1408*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (81*(-1 + ubar)^2) + (928*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (81*(-1 + ubar)) - (520*s1*HPL[{w1minus, 0, w1plus}, s1])/(81*ubar) + 
 (64*HPL[{w1minus, w1minus, 0}, r])/81 - 
 (68*HPL[{w1minus, w1minus, w1minus}, r])/81 + 
 ((-1944 + 1458*r^2 - 405*r^4 - 29*r^6 + 5184*s^2 - 1620*r^2*s^2 - 
    1128*r^4*s^2 + 972*r^6*s^2 - 5913*s^4 + 2019*r^2*s^4 - 405*r^4*s^4 - 
    405*r^6*s^4 + 2486*s^6 + 162*r^2*s^6 + 162*r^4*s^6 + 54*r^6*s^6 - 
    405*s^8 - 243*r^2*s^8)*HPL[{w1minus, w1minus, w1minus}, r])/
  (324*(r - s)^3*(r + s)^3) + (20*HPL[{w1minus, w1minus, w1minus}, s1])/243 + 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus}, r])/((r - s)^3*(r + s)^3) - 
 (118*s*(-3 + s^2)*HPL[{w1minus, w1minus, w1plus}, s])/27 + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (2*s*(432 - 648*r^2 + 432*r^4 - 51*r^6 - 936*s^2 + 864*r^2*s^2 - 
    495*r^4*s^2 + 17*r^6*s^2 + 864*s^4 - 369*r^2*s^4 + 165*r^4*s^4 - 
    381*s^6 + 51*r^2*s^6 + 55*s^8)*HPL[{w1minus, w1minus, w1plus}, s])/
  (81*(-r + s)^3*(r + s)^3) - 
 (730*s1*HPL[{w1minus, w1minus, w1plus}, -s1^(-1)])/81 - 
 (1460*s1*HPL[{w1minus, w1minus, w1plus}, -s1^(-1)])/(81*ubar) + 
 (260*s1*HPL[{w1minus, w1minus, w1plus}, s1])/243 - 
 (640*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) - 
 (((100*I)/9)*Pi*HPL[{w1minus, w1minus, w1plus}, s1])/(-1 + ubar)^3 + 
 (110*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(3*(-1 + ubar)^3) - 
 (((560*I)/81)*Pi*HPL[{w1minus, w1minus, w1plus}, s1])/(-1 + ubar)^2 + 
 (1936*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (1276*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(81*(-1 + ubar)) - 
 (1460*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(243*ubar) - 
 (8*HPL[{w1minus, w1minus, w2minus}, s])/81 - 
 ((-1 + s)*(1 + s)*(72 - 54*r^2 + 15*r^4 + 23*r^6 - 120*s^2 + 6*r^2*s^2 - 
    9*r^4*s^2 - 13*r^6*s^2 + 99*s^4 - 3*r^2*s^4 + 6*r^4*s^4 + 2*r^6*s^4 - 
    15*s^6 - 9*r^2*s^6)*HPL[{w1minus, w1minus, w3minus}, r])/
  (36*(r - s)^3*(r + s)^3) + (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus, w1minus, w3plus}, r])/
  ((r - s)^3*(r + s)^3) - (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1minus, w4plus}, r])/
  ((r - s)^3*(r + s)^3) - (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1minus, w5plus}, r])/
  ((r - s)^3*(r + s)^3) - (20*HPL[{w1minus, w1minus, w6minus}, s1])/243 + 
 (((160*I)/9)*Pi*HPL[{w1minus, w1minus, w7plus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((896*I)/81)*Pi*HPL[{w1minus, w1minus, w7plus}, I*Sqrt[3]])/(-1 + ubar)^2 - 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1plus, 0}, s])/((r - s)^3*(r + s)^3) - 
 (80*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus, 0}, s1])/
  (243*(-1 + r)*(1 + r)) + (((160*I)/9)*Pi*HPL[{w1minus, w1plus, 0}, s1])/
  (-1 + ubar)^3 + (((896*I)/81)*Pi*HPL[{w1minus, w1plus, 0}, s1])/
  (-1 + ubar)^2 + ((2*I)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) + (4*s*(-3 + s^2)*HPL[{w1minus, w1plus, w1minus}, s])/
  81 - (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1plus, w1minus}, s])/((r - s)^3*(r + s)^3) - 
 (40*s1*HPL[{w1minus, w1plus, w1minus}, s1])/81 - 
 (40*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus, w1minus}, s1])/
  (243*(-1 + r)*(1 + r)) - 
 (((20*I)/9)*Pi*HPL[{w1minus, w1plus, w1minus}, s1])/(-1 + ubar)^3 - 
 (((112*I)/81)*Pi*HPL[{w1minus, w1plus, w1minus}, s1])/(-1 + ubar)^2 - 
 (80*s1*HPL[{w1minus, w1plus, w1minus}, s1])/(81*ubar) + 
 ((-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1minus, w1plus, w1plus}, r])/(9*(r - s)*(r + s)) + 
 ((6 - 18*r^2 - 9*r^4 - 59*r^6 - 18*s^2 + 108*r^2*s^2 + 186*r^4*s^2 - 
    36*r^6*s^2 - 9*s^4 - 375*r^2*s^4 + 135*r^4*s^4 + 9*r^6*s^4 + 128*s^6 + 
    18*r^2*s^6 - 72*r^4*s^6 + 6*r^6*s^6 - 27*s^8 + 27*r^2*s^8)*
   HPL[{w1minus, w1plus, w1plus}, r])/(54*(r - s)^3*(r + s)^3) - 
 ((1 + 23*r^2 - 26*s^2 - 42*r^2*s^2 + 45*s^4 + 3*r^2*s^4 - 4*s^6)*
   HPL[{w1minus, w1plus, w1plus}, s])/(27*(r - s)*(r + s)) - 
 ((-93 + 199*r^2 - 164*r^4 + 133*r^6 + 98*s^2 - 144*r^2*s^2 - 168*r^4*s^2 - 
    38*r^6*s^2 + 2*s^4 + 231*r^2*s^4 + 72*r^4*s^4 + r^6*s^4 - 130*s^6 + 
    2*r^2*s^6 - 28*r^4*s^6 + 27*s^8)*HPL[{w1minus, w1plus, w1plus}, s])/
  (27*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w1plus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (40*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/
  81 + (40*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) - 
 (160*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/(81*ubar^2) - 
 (488*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/(81*ubar) - 
 (70*HPL[{w1minus, w1plus, w1plus}, s1])/27 + 
 (1318*HPL[{w1minus, w1plus, w1plus}, s1])/(243*(-1 + ubar)^3) - 
 (878*HPL[{w1minus, w1plus, w1plus}, s1])/(81*(-1 + ubar)^2) - 
 (202*HPL[{w1minus, w1plus, w1plus}, s1])/(81*(-1 + ubar)) - 
 (302*HPL[{w1minus, w1plus, w1plus}, s1])/(81*ubar) + 
 (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1plus, w3minus}, r])/((r - s)^3*(r + s)^3) - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1plus, w4minus}, r])/((r - s)^3*(r + s)^3) - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1plus, w5minus}, r])/((r - s)^3*(r + s)^3) + 
 (20*s1*HPL[{w1minus, w1plus, w6minus}, s1])/81 + 
 (40*s1*HPL[{w1minus, w1plus, w6minus}, s1])/(81*ubar) + 
 (((80*I)/9)*Pi*HPL[{w1minus, w1plus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((448*I)/81)*Pi*HPL[{w1minus, w1plus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^2 - 
 (8*HPL[{w1minus, w2minus, w1minus}, s])/81 - 
 (28*s*(-3 + s^2)*HPL[{w1minus, w2minus, w1plus}, s])/81 + 
 (8*HPL[{w1minus, w2minus, w2minus}, s])/81 - 
 ((-1 + s)*(1 + s)*(72 - 54*r^2 + 15*r^4 + 23*r^6 - 120*s^2 + 6*r^2*s^2 - 
    9*r^4*s^2 - 13*r^6*s^2 + 99*s^4 - 3*r^2*s^4 + 6*r^4*s^4 + 2*r^6*s^4 - 
    15*s^6 - 9*r^2*s^6)*HPL[{w1minus, w3minus, w1minus}, r])/
  (36*(r - s)^3*(r + s)^3) - ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) + ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) + ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3plus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) + ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) + 
 ((-1 + s)*(1 + s)*(72 - 54*r^2 + 15*r^4 + 23*r^6 - 120*s^2 + 6*r^2*s^2 - 
    9*r^4*s^2 - 13*r^6*s^2 + 99*s^4 - 3*r^2*s^4 + 6*r^4*s^4 + 2*r^6*s^4 - 
    15*s^6 - 9*r^2*s^6)*HPL[{w1minus, w3plus, w1plus}, r])/
  (36*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w3plus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus, w4minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w4plus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus, w5minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w5plus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) - (20*HPL[{w1minus, w6minus, w1minus}, s1])/243 + 
 (50*s1*HPL[{w1minus, w6minus, w1plus}, s1])/27 - 
 (160*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w6minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (100*s1*HPL[{w1minus, w6minus, w1plus}, s1])/
  (27*ubar) - (20*HPL[{w1minus, w6minus, w6minus}, s1])/243 - 
 (((80*I)/9)*Pi*HPL[{w1minus, w7minus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^3 - 
 (((448*I)/81)*Pi*HPL[{w1minus, w7minus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^2 + 
 (((80*I)/9)*Pi*HPL[{w1minus, w7minus, w1plus}, s1])/(-1 + ubar)^3 + 
 (((448*I)/81)*Pi*HPL[{w1minus, w7minus, w1plus}, s1])/(-1 + ubar)^2 + 
 (((80*I)/9)*Pi*HPL[{w1minus, w7plus, w1minus}, s1])/(-1 + ubar)^3 + 
 (((448*I)/81)*Pi*HPL[{w1minus, w7plus, w1minus}, s1])/(-1 + ubar)^2 + 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, 0, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, 0, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (((160*I)/9)*Pi*HPL[{w1plus, 0, w1minus}, s1])/(-1 + ubar)^3 + 
 (((896*I)/81)*Pi*HPL[{w1plus, 0, w1minus}, s1])/(-1 + ubar)^2 - 
 (2*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, 0, w1plus}, r])/(9*(r - s)*(r + s)) + 
 (16*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, 0, w1plus}, r])/(81*(r - s)*(r + s)) - 
 (2*(-27 + 5*r^2 + 76*s^2 - 72*r^2*s^2 - 9*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, 0, w1plus}, r])/(27*(r - s)*(r + s)) - 
 (16*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, 0, w1plus}, s])/(81*(r - s)*(r + s)) - 
 (2*(-9 + 213*r^2 - 186*s^2 + 106*r^2*s^2 - 133*s^4 + r^2*s^4 + 8*s^6)*
   HPL[{w1plus, 0, w1plus}, s])/(81*(r - s)*(r + s)) + 
 (2*(72 - 99*r^2 + 127*r^4 - 117*s^2 - 29*r^2*s^2 - 90*r^4*s^2 + 118*s^4 + 
    27*r^2*s^4 + 27*r^4*s^4 - 9*s^6 - 27*r^2*s^6)*
   HPL[{w1plus, 0, w1plus}, s])/(27*(r - s)^2*(r + s)^2) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1plus, 0, w1plus}, s])/(3*(r - s)^3*(r + s)^3) - 
 (440*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/243 - 
 (80*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) - 
 (496*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/(243*ubar^2) + 
 (80*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/(81*ubar) + 
 (320*HPL[{w1plus, 0, w1plus}, s1])/81 + 
 (640*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, 0, w1plus}, s1])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (160*HPL[{w1plus, 0, w1plus}, s1])/(9*(-1 + ubar)^2) + 
 (2336*HPL[{w1plus, 0, w1plus}, s1])/(81*(-1 + ubar)) - 
 (160*HPL[{w1plus, 0, w1plus}, s1])/(9*ubar) - 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1minus, 0}, s])/((r - s)^3*(r + s)^3) + 
 (((160*I)/9)*Pi*HPL[{w1plus, w1minus, 0}, s1])/(-1 + ubar)^3 + 
 (((896*I)/81)*Pi*HPL[{w1plus, w1minus, 0}, s1])/(-1 + ubar)^2 + 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (4*s*(-3 + s^2)*HPL[{w1plus, w1minus, w1minus}, s])/81 - 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus}, s])/((r - s)^3*(r + s)^3) - 
 (40*s1*HPL[{w1plus, w1minus, w1minus}, s1])/243 + 
 (((220*I)/9)*Pi*HPL[{w1plus, w1minus, w1minus}, s1])/(-1 + ubar)^3 + 
 (((1232*I)/81)*Pi*HPL[{w1plus, w1minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (80*s1*HPL[{w1plus, w1minus, w1minus}, s1])/(243*ubar) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1minus, w1plus}, r])/(27*(r - s)*(r + s)) + 
 (8*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1minus, w1plus}, r])/(81*(r - s)*(r + s)) - 
 ((-333 + 270*r^2 - 243*r^4 + 230*r^6 + 891*s^2 - 54*r^2*s^2 - 339*r^4*s^2 - 
    378*r^6*s^2 - 1161*s^4 + 204*r^2*s^4 + 945*r^4*s^4 + 108*r^6*s^4 + 
    643*s^6 - 648*r^2*s^6 - 243*r^4*s^6 + 108*r^2*s^8)*
   HPL[{w1plus, w1minus, w1plus}, r])/(162*(r - s)^3*(r + s)^3) - 
 (8*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1minus, w1plus}, s])/(81*(r - s)*(r + s)) - 
 ((-8 + 209*r^2 - 185*s^2 + 54*r^2*s^2 - 78*s^4 + 9*r^2*s^4 - s^6)*
   HPL[{w1plus, w1minus, w1plus}, s])/(54*(r - s)*(r + s)) + 
 ((243 + 102*r^2 - 366*r^4 + 685*r^6 - 831*s^2 + 54*r^2*s^2 - 903*r^4*s^2 - 
    528*r^6*s^2 + 960*s^4 + 903*r^2*s^4 + 648*r^4*s^4 + 129*r^6*s^4 - 
    703*s^6 - 336*r^2*s^6 - 291*r^4*s^6 + 18*r^6*s^6 + 27*s^8 + 189*r^2*s^8)*
   HPL[{w1plus, w1minus, w1plus}, s])/(162*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1plus, w1minus, w1plus}, s])/(3*(r - s)^3*(r + s)^3) - 
 (340*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/81 - 
 (160*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) + 
 (8*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/(27*ubar^2) + 
 (608*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/(81*ubar) + 
 (290*HPL[{w1plus, w1minus, w1plus}, s1])/243 + 
 (320*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1minus, w1plus}, s1])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (274*HPL[{w1plus, w1minus, w1plus}, s1])/(243*(-1 + ubar)^3) - 
 (158*HPL[{w1plus, w1minus, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (1190*HPL[{w1plus, w1minus, w1plus}, s1])/(81*(-1 + ubar)) - 
 (1022*HPL[{w1plus, w1minus, w1plus}, s1])/(81*ubar) + 
 (4*s*(-3 + s^2)*HPL[{w1plus, w1minus, w2minus}, s])/81 + 
 (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1minus, w3minus}, r])/((r - s)^3*(r + s)^3) - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1minus, w4minus}, r])/((r - s)^3*(r + s)^3) - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1minus, w5minus}, r])/((r - s)^3*(r + s)^3) + 
 (20*s1*HPL[{w1plus, w1minus, w6minus}, s1])/243 + 
 (40*s1*HPL[{w1plus, w1minus, w6minus}, s1])/(243*ubar) + 
 (((80*I)/9)*Pi*HPL[{w1plus, w1minus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((448*I)/81)*Pi*HPL[{w1plus, w1minus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^2 + 
 (2*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1plus, w1minus}, r])/(27*(r - s)*(r + s)) + 
 ((192 - 128*r^2 + 31*r^4 - 109*r^6 - 502*s^2 + 108*r^2*s^2 + 450*r^4*s^2 - 
    32*r^6*s^2 + 563*s^4 - 477*r^2*s^4 - 81*r^4*s^4 + 7*r^6*s^4 - 116*s^6 + 
    86*r^2*s^6 - 16*r^4*s^6 + 6*r^6*s^6 - 9*s^8 + 27*r^2*s^8)*
   HPL[{w1plus, w1plus, w1minus}, r])/(54*(r - s)^3*(r + s)^3) + 
 (16*HPL[{w1plus, w1plus, w1minus}, s])/81 + 
 (40*HPL[{w1plus, w1plus, w1minus}, s1])/243 - 
 (32*zc^2*HPL[{w1plus, w1plus, w1minus}, su])/(27*(-1 + ubar)^2) - 
 (64*zc^3*HPL[{w1plus, w1plus, w1minus}, su])/(81*(-1 + ubar)^3) - 
 (160*HPL[{w1plus, w1plus, w1minus}, su1])/(243*(-1 + ubar)^3) - 
 (80*HPL[{w1plus, w1plus, w1minus}, su1])/(81*(-1 + ubar)^2) - 
 (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1plus, w1plus}, r])/((r - s)^3*(r + s)^3) + 
 (188*s*(-3 + s^2)*HPL[{w1plus, w1plus, w1plus}, s])/81 + 
 (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1plus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 (4*s*(18 - 27*r^2 + 18*r^4 - 3*r^6 - 39*s^2 + 36*r^2*s^2 - 18*r^4*s^2 + 
    r^6*s^2 + 36*s^4 - 18*r^2*s^4 + 6*r^4*s^4 - 15*s^6 + 3*r^2*s^6 + 2*s^8)*
   HPL[{w1plus, w1plus, w1plus}, s])/(27*(-r + s)^3*(r + s)^3) + 
 (140*s1*HPL[{w1plus, w1plus, w1plus}, -s1^(-1)])/27 + 
 (280*s1*HPL[{w1plus, w1plus, w1plus}, -s1^(-1)])/(27*ubar) - 
 (50*s1*HPL[{w1plus, w1plus, w1plus}, s1])/81 + 
 (320*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus, w1plus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) - (((100*I)/9)*Pi*HPL[{w1plus, w1plus, w1plus}, s1])/
  (-1 + ubar)^3 - (50*s1*HPL[{w1plus, w1plus, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (((560*I)/81)*Pi*HPL[{w1plus, w1plus, w1plus}, s1])/
  (-1 + ubar)^2 - (880*s1*HPL[{w1plus, w1plus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - (580*s1*HPL[{w1plus, w1plus, w1plus}, s1])/
  (81*(-1 + ubar)) + (200*s1*HPL[{w1plus, w1plus, w1plus}, s1])/(81*ubar) - 
 (2*(-7 + 3*s^2)*HPL[{w1plus, w1plus, w2minus}, r])/9 - 
 (8*HPL[{w1plus, w1plus, w2minus}, s])/81 + 
 (32*zc^2*HPL[{w1plus, w1plus, w2minus}, su])/(27*(-1 + ubar)^2) + 
 (64*zc^3*HPL[{w1plus, w1plus, w2minus}, su])/(81*(-1 + ubar)^3) - 
 ((-1 + s)*(1 + s)*(-2 + 6*r^2 - 15*r^4 + 23*r^6 + 4*s^2 + 6*r^2*s^2 - 
    33*r^4*s^2 - 13*r^6*s^2 - 11*s^4 + 33*r^2*s^4 + 12*r^4*s^4 + 2*r^6*s^4 - 
    3*s^6 - 9*r^2*s^6)*HPL[{w1plus, w1plus, w2plus}, r])/
  (9*(r - s)^3*(r + s)^3) - 
 ((2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 15*s^4 + 
    57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 12*r^4*s^6 + 
    2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w1plus, w1plus, w3minus}, r])/
  (18*(r - s)^3*(r + s)^3) + (20*HPL[{w1plus, w1plus, w6minus}, I*Sqrt[3]])/
  27 + (224*HPL[{w1plus, w1plus, w6minus}, I*Sqrt[3]])/(81*ubar) - 
 (20*HPL[{w1plus, w1plus, w6minus}, s1])/243 + 
 (160*HPL[{w1plus, w1plus, w6minus}, su1])/(243*(-1 + ubar)^3) + 
 (80*HPL[{w1plus, w1plus, w6minus}, su1])/(81*(-1 + ubar)^2) - 
 (20*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/27 + 
 (116*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (496*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/(27*(-1 + ubar)) - 
 (1040*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/(81*ubar) + 
 (8*s*(-3 + s^2)*HPL[{w1plus, w2minus, w1minus}, s])/81 + 
 ((2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 15*s^4 + 
    57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 12*r^4*s^6 + 
    2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w1plus, w2minus, w1plus}, r])/
  (18*(r - s)^3*(r + s)^3) - 
 ((-1 + s)*(1 + s)*(-2 + 6*r^2 - 15*r^4 + 23*r^6 + 4*s^2 + 6*r^2*s^2 - 
    33*r^4*s^2 - 13*r^6*s^2 - 11*s^4 + 33*r^2*s^4 + 12*r^4*s^4 + 2*r^6*s^4 - 
    3*s^6 - 9*r^2*s^6)*HPL[{w1plus, w2minus, w1plus}, s])/
  (18*(r - s)^3*(r + s)^3) - 
 (4*s*(-3 + s^2)*HPL[{w1plus, w2minus, w2minus}, s])/81 - 
 ((-1 + s)*(1 + s)*(-2 + 6*r^2 - 15*r^4 + 23*r^6 + 4*s^2 + 6*r^2*s^2 - 
    33*r^4*s^2 - 13*r^6*s^2 - 11*s^4 + 33*r^2*s^4 + 12*r^4*s^4 + 2*r^6*s^4 - 
    3*s^6 - 9*r^2*s^6)*HPL[{w1plus, w2plus, w1plus}, r])/
  (18*(r - s)^3*(r + s)^3) + ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3minus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) + ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - 
 ((2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 15*s^4 + 
    57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 12*r^4*s^6 + 
    2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w1plus, w3minus, w1plus}, r])/
  (18*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w3minus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) - ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3plus, w1plus}, r])/((r - s)^3*(r + s)^3) + 
 ((I/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w3plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 ((2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 15*s^4 + 
    57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 12*r^4*s^6 + 
    2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w1plus, w3plus, w2plus}, r])/
  (36*(r - s)^3*(r + s)^3) - (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1plus, w4minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w4minus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1plus, w4plus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4plus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w5minus, w1minus}, s])/((r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1plus, w5minus, w1plus}, s])/(3*(r - s)^3*(r + s)^3) + 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w5plus, w1plus}, r])/((r - s)^3*(r + s)^3) - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w5plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (10*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/9 - 
 (58*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (248*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/(27*(-1 + ubar)) + 
 (248*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/(27*ubar) - 
 (10*HPL[{w1plus, w6minus, w1plus}, s1])/27 + 
 (58*HPL[{w1plus, w6minus, w1plus}, s1])/(9*(-1 + ubar)^3) + 
 (248*HPL[{w1plus, w6minus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (520*HPL[{w1plus, w6minus, w1plus}, s1])/(81*ubar) - 
 (20*s1*HPL[{w1plus, w6minus, w6minus}, s1])/243 - 
 (40*s1*HPL[{w1plus, w6minus, w6minus}, s1])/(243*ubar) - 
 (10*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/27 + 
 (58*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (248*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/(27*(-1 + ubar)) - 
 (520*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/(81*ubar) + 
 (((80*I)/9)*Pi*HPL[{w1plus, w7minus, w1minus}, s1])/(-1 + ubar)^3 + 
 (((448*I)/81)*Pi*HPL[{w1plus, w7minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (((80*I)/9)*Pi*HPL[{w1plus, w7plus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^3 - 
 (((448*I)/81)*Pi*HPL[{w1plus, w7plus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^2 + 
 (((80*I)/9)*Pi*HPL[{w1plus, w7plus, w1plus}, s1])/(-1 + ubar)^3 + 
 (((448*I)/81)*Pi*HPL[{w1plus, w7plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (8*HPL[{w2minus, w1minus, w1minus}, s])/81 - 
 (56*s*(-3 + s^2)*HPL[{w2minus, w1minus, w1plus}, s])/81 + 
 (8*HPL[{w2minus, w1minus, w2minus}, s])/81 + 
 (8*s*(-3 + s^2)*HPL[{w2minus, w1plus, w1minus}, s])/81 - 
 (2*(-7 + 3*s^2)*HPL[{w2minus, w1plus, w1plus}, s])/9 - 
 (4*s*(-3 + s^2)*HPL[{w2minus, w1plus, w2minus}, s])/81 + 
 (8*HPL[{w2minus, w2minus, w1minus}, s])/81 + 
 (64*s*(-3 + s^2)*HPL[{w2minus, w2minus, w1plus}, s])/81 - 
 (8*HPL[{w2minus, w2minus, w2minus}, s])/27 - 
 ((-1 + s)*(1 + s)*(72 - 54*r^2 + 15*r^4 + 23*r^6 - 120*s^2 + 6*r^2*s^2 - 
    9*r^4*s^2 - 13*r^6*s^2 + 99*s^4 - 3*r^2*s^4 + 6*r^4*s^4 + 2*r^6*s^4 - 
    15*s^6 - 9*r^2*s^6)*HPL[{w3minus, w1minus, w1minus}, r])/
  (36*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*s*(-6 + 3*r^2 - 3*r^4 + 13*s^2 + r^2*s^2 + r^4*s^2 - 
    12*s^4 + 3*s^6)*HPL[{w3minus, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - 
 ((-33 + 18*r^2 + 15*r^4 - 4*r^6 + 87*s^2 - 30*r^2*s^2 - 87*r^4*s^2 + 
    54*r^6*s^2 - 87*s^4 + 90*r^2*s^4 - 21*r^4*s^4 - 30*r^6*s^4 + 3*s^6 + 
    12*r^2*s^6 + 21*r^4*s^6 + 4*r^6*s^6 + 6*s^8 - 18*r^2*s^8)*
   HPL[{w3minus, w1plus, w1plus}, r])/(36*(r - s)^3*(r + s)^3) + 
 ((-37 + 6*r^2 + 9*r^4 - 28*r^6 + 123*s^2 - 6*r^2*s^2 + 39*r^4*s^2 + 
    12*r^6*s^2 - 165*s^4 - 42*r^2*s^4 + 3*r^4*s^4 + 113*s^6 - 6*r^2*s^6 - 
    3*r^4*s^6 - 18*s^8)*HPL[{w3minus, w1plus, w1plus}, s])/
  (36*(r - s)^3*(r + s)^3) - 
 (2*s*(-3 + s^2)*HPL[{w3minus, w2minus, w1plus}, s])/9 + 
 ((-35 + 24*r^2 - 9*r^6 + 93*s^2 - 30*r^2*s^2 - 21*r^4*s^2 + 30*r^6*s^2 - 
    102*s^4 + 33*r^2*s^4 - 12*r^4*s^4 - 15*r^6*s^4 + 39*s^6 + 6*r^2*s^6 + 
    9*r^4*s^6 + 2*r^6*s^6 - 3*s^8 - 9*r^2*s^8)*HPL[{w3plus, w1minus, w1plus}, 
    r])/(36*(r - s)^3*(r + s)^3) + 
 ((-37 + 6*r^2 + 9*r^4 - 28*r^6 + 123*s^2 - 6*r^2*s^2 + 39*r^4*s^2 + 
    12*r^6*s^2 - 165*s^4 - 42*r^2*s^4 + 3*r^4*s^4 + 113*s^6 - 6*r^2*s^6 - 
    3*r^4*s^6 - 18*s^8)*HPL[{w3plus, w1minus, w1plus}, s])/
  (36*(r - s)^3*(r + s)^3) + 
 ((-1 + s)*(1 + s)*(72 - 54*r^2 + 15*r^4 + 23*r^6 - 120*s^2 + 6*r^2*s^2 - 
    9*r^4*s^2 - 13*r^6*s^2 + 99*s^4 - 3*r^2*s^4 + 6*r^4*s^4 + 2*r^6*s^4 - 
    15*s^6 - 9*r^2*s^6)*HPL[{w3plus, w1plus, w1minus}, r])/
  (36*(r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*s*(-6 + 3*r^2 - 3*r^4 + 13*s^2 + r^2*s^2 + r^4*s^2 - 
    12*s^4 + 3*s^6)*HPL[{w3plus, w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + 
 ((2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 15*s^4 + 
    57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 12*r^4*s^6 + 
    2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w3plus, w1plus, w2plus}, r])/
  (36*(r - s)^3*(r + s)^3) - 
 ((2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 15*s^4 + 
    57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 12*r^4*s^6 + 
    2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w3plus, w2minus, w1plus}, r])/
  (36*(r - s)^3*(r + s)^3) + 
 ((2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 15*s^4 + 
    57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 12*r^4*s^6 + 
    2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w3plus, w2minus, w1plus}, s])/
  (36*(r - s)^3*(r + s)^3) + 
 ((2 - 6*r^2 + 15*r^4 + 5*r^6 - 6*s^2 - 66*r^4*s^2 + 24*r^6*s^2 + 15*s^4 + 
    57*r^2*s^4 - 9*r^4*s^4 - 15*r^6*s^4 - 36*s^6 + 6*r^2*s^6 + 12*r^4*s^6 + 
    2*r^6*s^6 + 9*s^8 - 9*r^2*s^8)*HPL[{w3plus, w2plus, w1plus}, r])/
  (36*(r - s)^3*(r + s)^3) - 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w4minus, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - 
 (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w4minus, w1plus, w1plus}, s])/
  (9*(r - s)^2*(r + s)^2) - 
 (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w4plus, w1minus, w1plus}, s])/
  (9*(r - s)^2*(r + s)^2) - 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w4plus, w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w5minus, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - 
 (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w5minus, w1plus, w1plus}, s])/
  (9*(r - s)^2*(r + s)^2) - 
 (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w5plus, w1minus, w1plus}, s])/
  (9*(r - s)^2*(r + s)^2) - 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w5plus, w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (40*s1*HPL[{w6minus, 0, w1plus}, s1])/27 - 
 (320*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, 0, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (80*s1*HPL[{w6minus, 0, w1plus}, s1])/(27*ubar) - 
 (20*HPL[{w6minus, w1minus, w1minus}, s1])/243 + 
 (500*s1*HPL[{w6minus, w1minus, w1plus}, s1])/243 - 
 (160*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, w1minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (1000*s1*HPL[{w6minus, w1minus, w1plus}, s1])/
  (243*ubar) - (20*HPL[{w6minus, w1minus, w6minus}, s1])/243 + 
 (20*HPL[{w6minus, w1plus, w1plus}, s1])/27 + 
 (224*HPL[{w6minus, w1plus, w1plus}, s1])/(81*ubar) - 
 (20*s1*HPL[{w6minus, w1plus, w6minus}, s1])/243 - 
 (40*s1*HPL[{w6minus, w1plus, w6minus}, s1])/(243*ubar) - 
 (20*HPL[{w6minus, w6minus, w1minus}, s1])/243 - 
 (40*s1*HPL[{w6minus, w6minus, w1plus}, s1])/27 - 
 (80*s1*HPL[{w6minus, w6minus, w1plus}, s1])/(27*ubar) + 
 (20*HPL[{w6minus, w6minus, w6minus}, s1])/243 + 
 (20*s1*HPL[{w7minus, w1minus, w1plus}, s1])/27 + 
 (40*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(3*(-1 + ubar)^3) + 
 (704*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (464*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(81*(-1 + ubar)) - 
 (40*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(27*ubar) + 
 (20*HPL[{w7minus, w1plus, w1plus}, s1])/27 + 
 (80*HPL[{w7minus, w1plus, w1plus}, s1])/(9*(-1 + ubar)^2) + 
 (88*HPL[{w7minus, w1plus, w1plus}, s1])/(81*(-1 + ubar)) + 
 (136*HPL[{w7minus, w1plus, w1plus}, s1])/(81*ubar) + 
 (20*HPL[{w7plus, w1minus, w1plus}, s1])/27 + 
 (80*HPL[{w7plus, w1minus, w1plus}, s1])/(9*(-1 + ubar)^2) + 
 (88*HPL[{w7plus, w1minus, w1plus}, s1])/(81*(-1 + ubar)) + 
 (136*HPL[{w7plus, w1minus, w1plus}, s1])/(81*ubar) + 
 (20*s1*HPL[{w7plus, w1plus, w1plus}, s1])/27 + 
 (40*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(3*(-1 + ubar)^3) + 
 (704*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (464*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(81*(-1 + ubar)) - 
 (40*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(27*ubar) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus, w3minus}, r])/((r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus, w4minus}, r])/((r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus, w5minus}, r])/((r - s)^3*(r + s)^3) + 
 (40*HPL[{w1minus, w1minus, w1minus, w7minus}, I*Sqrt[3]])/
  (3*(-1 + ubar)^3) + (224*HPL[{w1minus, w1minus, w1minus, w7minus}, 
    I*Sqrt[3]])/(27*(-1 + ubar)^2) + 
 (20*HPL[{w1minus, w1minus, w1plus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (112*HPL[{w1minus, w1minus, w1plus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^2) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus, w1plus}, r])/(3*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus, w1plus}, s])/(3*(r - s)^3*(r + s)^3) + 
 (100*HPL[{w1minus, w1minus, w1plus, w1plus}, s1])/(9*(-1 + ubar)^3) + 
 (560*HPL[{w1minus, w1minus, w1plus, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus, w3plus}, r])/(3*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus, w4plus}, r])/(3*(r - s)^3*(r + s)^3) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus, w5plus}, r])/(3*(r - s)^3*(r + s)^3) + 
 (40*HPL[{w1minus, w1minus, w1plus, w7plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (224*HPL[{w1minus, w1minus, w1plus, w7plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1minus, w3minus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1minus, w3plus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1minus, w4minus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1minus, w4plus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1minus, w5minus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1minus, w5plus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) + 
 (80*HPL[{w1minus, w1minus, w7minus, w1minus}, I*Sqrt[3]])/
  (9*(-1 + ubar)^3) + (448*HPL[{w1minus, w1minus, w7minus, w1minus}, 
    I*Sqrt[3]])/(81*(-1 + ubar)^2) - 
 (160*HPL[{w1minus, w1minus, w7plus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (896*HPL[{w1minus, w1minus, w7plus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, 0, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) - (160*HPL[{w1minus, w1plus, 0, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (896*HPL[{w1minus, w1plus, 0, w1plus}, s1])/
  (81*(-1 + ubar)^2) + (20*HPL[{w1minus, w1plus, w1minus, w1plus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (112*HPL[{w1minus, w1plus, w1minus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w1minus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w1minus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (20*HPL[{w1minus, w1plus, w1minus, w1plus}, s1])/
  (9*(-1 + ubar)^3) + (112*HPL[{w1minus, w1plus, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)^2) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w1minus, w3plus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w1minus, w4plus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w1minus, w5plus}, r])/
  (3*(r - s)^3*(r + s)^3) + 
 (40*HPL[{w1minus, w1plus, w1minus, w7plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (224*HPL[{w1minus, w1plus, w1minus, w7plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (160*HPL[{w1minus, w1plus, w1plus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (896*HPL[{w1minus, w1plus, w1plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w1plus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w3minus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w3plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w4minus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w4plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w5minus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w5plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - 
 (80*HPL[{w1minus, w1plus, w7minus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (448*HPL[{w1minus, w1plus, w7minus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (40*HPL[{w1minus, w1plus, w7plus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (224*HPL[{w1minus, w1plus, w7plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3minus, w1minus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) + ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3minus, w1plus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) - ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3minus, w1plus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) - ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3plus, w1minus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) - ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3plus, w1minus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3plus, w1plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4minus, w1minus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4minus, w1plus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4minus, w1plus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4plus, w1minus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4plus, w1plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5minus, w1minus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5minus, w1plus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5minus, w1plus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5plus, w1minus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5plus, w1plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) + 
 (40*HPL[{w1minus, w7minus, w1minus, w1minus}, I*Sqrt[3]])/
  (9*(-1 + ubar)^3) + (224*HPL[{w1minus, w7minus, w1minus, w1minus}, 
    I*Sqrt[3]])/(81*(-1 + ubar)^2) + 
 (80*HPL[{w1minus, w7minus, w1plus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (448*HPL[{w1minus, w7minus, w1plus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (80*HPL[{w1minus, w7minus, w1plus, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (448*HPL[{w1minus, w7minus, w1plus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - (80*HPL[{w1minus, w7plus, w1minus, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (448*HPL[{w1minus, w7plus, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - (80*HPL[{w1minus, w7plus, w1plus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (448*HPL[{w1minus, w7plus, w1plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, 0, w1minus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) - (160*HPL[{w1plus, 0, w1minus, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (896*HPL[{w1plus, 0, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - (160*HPL[{w1plus, 0, w1plus, w1minus}, I*Sqrt[3]])/
  (9*(-1 + ubar)^3) - (896*HPL[{w1plus, 0, w1plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, 0, w1plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, 0, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) - (160*HPL[{w1plus, w1minus, 0, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (896*HPL[{w1plus, w1minus, 0, w1plus}, s1])/
  (81*(-1 + ubar)^2) + (20*HPL[{w1plus, w1minus, w1minus, w1plus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (112*HPL[{w1plus, w1minus, w1minus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w1minus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w1minus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) - (220*HPL[{w1plus, w1minus, w1minus, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (1232*HPL[{w1plus, w1minus, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)^2) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w1minus, w3plus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w1minus, w4plus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w1minus, w5plus}, r])/
  (3*(r - s)^3*(r + s)^3) + 
 (40*HPL[{w1plus, w1minus, w1minus, w7plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (224*HPL[{w1plus, w1minus, w1minus, w7plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (80*HPL[{w1plus, w1minus, w1plus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (448*HPL[{w1plus, w1minus, w1plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w1plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w3minus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w3plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w4minus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w4plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w5minus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w5plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - 
 (80*HPL[{w1plus, w1minus, w7minus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (448*HPL[{w1plus, w1minus, w7minus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (40*HPL[{w1plus, w1minus, w7plus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (224*HPL[{w1plus, w1minus, w7plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (40*HPL[{w1plus, w1plus, w1minus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (224*HPL[{w1plus, w1plus, w1minus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1plus, w1minus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1plus, w1plus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1plus, w1plus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (100*HPL[{w1plus, w1plus, w1plus, w1plus}, s1])/
  (9*(-1 + ubar)^3) + (560*HPL[{w1plus, w1plus, w1plus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3minus, w1minus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) - ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3minus, w1minus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3minus, w1plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3plus, w1minus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) + ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3plus, w1plus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) - ((-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3plus, w1plus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4minus, w1minus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4minus, w1plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4plus, w1minus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4plus, w1plus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4plus, w1plus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w5minus, w1minus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w5minus, w1plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w5plus, w1minus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w5plus, w1plus, w1plus}, r])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w5plus, w1plus, w1plus}, s])/
  (3*(r - s)^3*(r + s)^3) - (80*HPL[{w1plus, w7minus, w1minus, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (448*HPL[{w1plus, w7minus, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - (80*HPL[{w1plus, w7minus, w1plus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (448*HPL[{w1plus, w7minus, w1plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (40*HPL[{w1plus, w7plus, w1minus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (224*HPL[{w1plus, w7plus, w1minus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (80*HPL[{w1plus, w7plus, w1plus, w1plus}, I*Sqrt[3]])/
  (9*(-1 + ubar)^3) + (448*HPL[{w1plus, w7plus, w1plus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (80*HPL[{w1plus, w7plus, w1plus, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (448*HPL[{w1plus, w7plus, w1plus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - (835*Log[2])/2187 - (658*L*Log[2])/729 + 
 (304*L^2*Log[2])/243 - ((113*I)/729)*Pi*Log[2] - ((80*I)/243)*L*Pi*Log[2] + 
 (530*Pi^2*Log[2])/243 - ((368*I)/243)*Pi*s*Log[2] + 
 (9856*(-1 + s)*(1 + s)*Log[2])/(729*(-1 + r)*(1 + r)) + 
 (1280*L*(-1 + s)*(1 + s)*Log[2])/(243*(-1 + r)*(1 + r)) + 
 (16*L*(58 - 49*r^2 - 12*s^2 + 3*r^2*s^2)*Log[2])/(81*(-1 + r)*(1 + r)) - 
 (16*L*(19 + 8*r^2 - 60*s^2 + 33*r^2*s^2)*Log[2])/(243*(-1 + r)*(1 + r)) + 
 ((10784 - 9506*r^2 - 5337*s^2 + 4059*r^2*s^2)*Log[2])/
  (243*(-1 + r)*(1 + r)) + ((32*I)/81)*L*Pi*(1 - 3*s + s^3)*Log[2] - 
 ((32*I)/81)*L*Pi*(1 - 27*s + 9*s^3)*Log[2] - 
 (4*Pi^2*(211 - 54*r^2 + 972*s + 45*s^2 + 54*r^2*s^2 - 324*s^3 - 9*s^4)*
   Log[2])/243 + (((2*I)/243)*Pi*(-432*r + 432*r^3 - 396*s + 31*r*s + 
    660*r^2*s + 23*r^3*s - 480*r^4*s + 31*s^2 - 4209*r*s^2 + 23*r^2*s^2 + 
    3993*r^3*s^2 - 4569*s^3 - 78*r*s^3 + 4305*r^2*s^3 + 24*r^3*s^3 + 
    480*r^4*s^3 - 78*s^4 + 1431*r*s^4 + 24*r^2*s^4 - 1215*r^3*s^4 + 
    1755*s^5 - 1755*r^2*s^5)*Log[2])/((-1 + r)*(1 + r)*s*(r + s)) - 
 ((-1620 + 5292*r^2 - 12806*r^4 + 12698*r^6 + 1944*s^2 + 8782*r^2*s^2 - 
    16537*r^4*s^2 - 4881*r^6*s^2 - 8288*s^4 + 13574*r^2*s^4 + 5244*r^4*s^4 + 
    162*r^6*s^4 - 15*s^6 - 3711*r^2*s^6 + 162*r^4*s^6)*Log[2])/
  (729*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (Pi^2*(-972 + 972*r^2 - 2047*r^4 - 864*r^4*s + 1944*s^2 + 2150*r^2*s^2 + 
    243*r^4*s^2 + 1728*r^2*s^3 + 288*r^4*s^3 - 3019*s^4 + 486*r^2*s^4 - 
    864*s^5 - 576*r^2*s^5 + 243*s^6 + 288*s^7)*Log[2])/
  (486*(r - s)^2*(r + s)^2) + 
 (((2*I)/243)*Pi*(-324*r^3 - 85*r^4 + 540*r^5 + 85*r^6 - 1647*s + 
    3618*r^2*s - 3702*r^4*s + 1731*r^6*s + 324*r*s^2 + 170*r^2*s^2 - 
    276*r^3*s^2 - 146*r^4*s^2 - 696*r^5*s^2 - 24*r^6*s^2 + 2376*s^3 - 
    2310*r^2*s^3 + 779*r^4*s^3 - 845*r^6*s^3 - 85*s^4 - 264*r*s^4 + 
    37*r^2*s^4 + 756*r^3*s^4 + 48*r^4*s^4 + 156*r^5*s^4 - 2142*s^5 + 
    1985*r^2*s^5 + 103*r^4*s^5 + 54*r^6*s^5 + 24*s^6 - 60*r*s^6 - 
    24*r^2*s^6 - 156*r^3*s^6 + 473*s^7 - 473*r^2*s^7)*Log[2])/
  ((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + ((10532*I)/729)*Pi*s1*Log[2] - 
 ((40*I)/243)*L*Pi*s1*Log[2] - (100*Pi^2*s1*Log[2])/81 - 
 (80*Pi^2*(18*s - 18*r^2*s - 6*s^3 + 6*r^2*s^3 + 57*s1 - 19*r^2*s1 - 
    38*s^2*s1)*Log[2])/(243*(-1 + r)*(1 + r)) + 
 (((64*I)/243)*L*Pi*(9*s - 9*r^2*s - 3*s^3 + 3*r^2*s^3 + 30*s1 - 10*r^2*s1 - 
    20*s^2*s1)*Log[2])/((-1 + r)*(1 + r)) - 
 (((4*I)/243)*Pi*(648*r^2 - 432*r^4 - 216*r^6 - 216*r*s + 504*r^3*s - 
    168*r^5*s - 120*r^7*s - 432*s^2 - 4563*r^2*s^2 + 3666*r^4*s^2 + 
    1329*r^6*s^2 + 216*r*s^3 - 1080*r^3*s^3 + 744*r^5*s^3 + 120*r^7*s^3 + 
    4275*s^4 + 4059*r^2*s^4 - 7739*r^4*s^4 - 595*r^6*s^4 + 384*r*s^5 + 
    192*r^3*s^5 - 576*r^5*s^5 - 6645*s^6 + 3694*r^2*s^6 + 2951*r^4*s^6 - 
    384*r*s^7 + 384*r^3*s^7 + 2284*s^8 - 2284*r^2*s^8 + 360*s*s1 - 
    9348*r^2*s*s1 - 480*r^4*s*s1 + 572*r^6*s*s1 + 8268*s^3*s1 + 
    19656*r^2*s^3*s1 - 1236*r^4*s^3*s1 - 18096*s^5*s1 - 8592*r^2*s^5*s1 + 
    8896*s^7*s1)*Log[2])/((-1 + r)*(1 + r)*(r - s)*s*(r + s)*
   (3 + r^2 - 4*s^2)) - (32*Pi^2*Log[2])/(81*(-1 + u)^2) - 
 (((368*I)/243)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*Log[2])/(-1 + u)^2 + 
 (16*Pi^2*Log[2])/(81*(-1 + u)) + (((152*I)/243)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[2])/(-1 + u) + (16*Pi^2*Log[2])/(81*u) - 
 (((64*I)/243)*Pi*Sqrt[4 + u]*Log[2])/u^(3/2) + 
 (((80*I)/243)*Pi*Sqrt[4 + u]*Log[2])/Sqrt[u] - 
 (((8*I)/9)*Pi*Log[2])/(-1 + ubar)^3 - (3406*Pi^2*Log[2])/
  (243*(-1 + ubar)^3) - (512*Pi^3*Log[2])/(81*Sqrt[3]*(-1 + ubar)^3) + 
 (((320*I)/27)*Pi*s1*Log[2])/(-1 + ubar)^3 - 
 (80*Pi^2*s1*Log[2])/(3*(-1 + ubar)^3) - (8*Log[2])/(9*(-1 + ubar)^2) + 
 (((8*I)/81)*Pi*Log[2])/(-1 + ubar)^2 + (158*Pi^2*Log[2])/
  (81*(-1 + ubar)^2) - (14336*Pi^3*Log[2])/(3645*Sqrt[3]*(-1 + ubar)^2) + 
 (((36640*I)/729)*Pi*s1*Log[2])/(-1 + ubar)^2 - 
 (1408*Pi^2*s1*Log[2])/(81*(-1 + ubar)^2) - (160*Log[2])/(729*(-1 + ubar)) - 
 (8*L*Log[2])/(243*(-1 + ubar)) - (((28*I)/243)*Pi*Log[2])/(-1 + ubar) - 
 (878*Pi^2*Log[2])/(81*(-1 + ubar)) + (((11726*I)/729)*Pi*s1*Log[2])/
  (-1 + ubar) - (928*Pi^2*s1*Log[2])/(81*(-1 + ubar)) - 
 (1256*Log[2])/(729*ubar) - (224*L*Log[2])/(243*ubar) - 
 (((88*I)/243)*Pi*Log[2])/ubar + (7510*Pi^2*Log[2])/(729*ubar) + 
 (((19940*I)/729)*Pi*s1*Log[2])/ubar - (((80*I)/243)*L*Pi*s1*Log[2])/ubar + 
 (280*Pi^2*s1*Log[2])/(81*ubar) + (((16*I)/243)*Pi*s1*(2 + ubar)*Log[2])/
  ubar - (((4*I)/243)*Pi*(-3 + 4*ubar)*Log[2])/ubar - (8*Log[2])/(27*zc) + 
 (32*u*Log[2])/(243*zc) + (16*L*u*Log[2])/(81*zc) - 
 (1168*zc*Log[2])/(243*(-1 + u)) - (((368*I)/243)*Pi*zc*Log[2])/(-1 + u) + 
 (272*zc*Log[2])/(243*u) + (((64*I)/243)*Pi*zc*Log[2])/u + 
 (256*L*zc*Log[2])/(27*ubar) - (((736*I)/243)*Pi*s*zc*Log[2])/ubar + 
 (16*(-144 + 191*ubar)*zc*Log[2])/(243*(-1 + ubar)*ubar) + 
 (512*L*zc^2*Log[2])/(27*ubar) + (64*(36 - 73*ubar + 36*ubar^2)*zc^2*Log[2])/
  (81*(-1 + ubar)^2*ubar) + (32*HPL[{0}, r]*Log[2])/243 - 
 ((32*I)/81)*Pi*HPL[{0}, r]*Log[2] + ((128*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, r]*
  Log[2] + (32*(-8 + 3*s^2)*HPL[{0}, r]*Log[2])/243 - 
 (16*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{0}, r]*Log[2])/
  (243*(-1 + r)*(1 + r)) + ((320*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, s]*Log[2] - 
 ((200*I)/81)*Pi*s1*HPL[{0}, s1]*Log[2] + 
 (((3040*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1]*Log[2])/
  ((-1 + r)*(1 + r)) - (((160*I)/3)*Pi*s1*HPL[{0}, s1]*Log[2])/
  (-1 + ubar)^3 - (((2816*I)/81)*Pi*s1*HPL[{0}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((1856*I)/81)*Pi*s1*HPL[{0}, s1]*Log[2])/(-1 + ubar) + 
 (((560*I)/81)*Pi*s1*HPL[{0}, s1]*Log[2])/ubar + 
 (80*Pi^2*HPL[{w1minus}, -3]*Log[2])/(27*(-1 + ubar)^3) - 
 (((20*I)/3)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/(-1 + ubar)^3 + 
 (448*Pi^2*HPL[{w1minus}, -3]*Log[2])/(243*(-1 + ubar)^2) - 
 (((352*I)/81)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/(-1 + ubar)^2 - 
 (((232*I)/81)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/(-1 + ubar) + 
 (((40*I)/27)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/ubar + 
 (128*L*HPL[{w1minus}, r]*Log[2])/81 + ((64*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1minus}, r]*Log[2] - (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*Log[2])/((r - s)^3*(r + s)^3) - 
 ((32*I)/81)*Pi*(1 - 27*s + 9*s^3)*HPL[{w1minus}, r]*Log[2] + 
 (4*(-6 + 653*r^2 - 566*r^4 - 641*s^2 + 449*r^2*s^2 + 30*r^4*s^2 + 111*s^4 - 
    30*r^2*s^4)*HPL[{w1minus}, r]*Log[2])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + ((3240 - 6042*r^2 + 2284*r^4 - 2182*r^6 + 108*r^8 - 6972*s^2 + 
    12565*r^2*s^2 + 2375*r^4*s^2 - 57*r^6*s^2 - 135*r^8*s^2 + 4861*s^4 - 
    14884*r^2*s^4 + 2328*r^4*s^4 - 108*r^6*s^4 + 27*r^8*s^4 + 1191*s^6 + 
    1401*r^2*s^6 - 27*r^4*s^6 + 27*r^6*s^6)*HPL[{w1minus}, r]*Log[2])/
  (486*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (((8*I)/81)*Pi*(-2*r^6 + 162*s - 243*r^2*s + 162*r^4*s - 36*r^6*s + 
    6*r^4*s^2 - 351*s^3 + 324*r^2*s^3 - 135*r^4*s^3 + 12*r^6*s^3 - 
    6*r^2*s^4 + 324*s^5 - 189*r^2*s^5 + 45*r^4*s^5 + 2*s^6 - 126*s^7 + 
    36*r^2*s^7 + 15*s^9)*HPL[{w1minus}, r]*Log[2])/((r - s)^3*(r + s)^3) + 
 (4*(-147 + 2*ubar)*HPL[{w1minus}, r]*Log[2])/(243*ubar) + 
 (128*zc*HPL[{w1minus}, r]*Log[2])/(27*ubar) + 
 (16*(30 - 65*ubar + 33*ubar^2)*zc^2*HPL[{w1minus}, r]*Log[2])/
  (27*(-1 + ubar)^2*ubar) + (32*(1 + ubar)*zc^3*HPL[{w1minus}, r]*Log[2])/
  (81*(-1 + ubar)^2*ubar) - (((4*I)/9)*Pi*(-1 + s)*s*(1 + s)*
   (-6 + 9*r^2 - 6*r^4 + 7*s^2 - 3*r^2*s^2 + 3*r^4*s^2 - 5*s^4 + s^6)*
   HPL[{w1minus}, r^2]*Log[2])/((-r + s)^3*(r + s)^3) - 
 ((224*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, s]*Log[2] + 
 (Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus}, s]*Log[2])/((r - s)^3*(r + s)^3) + 
 ((16*I)/81)*Pi*(1 - 108*s + 36*s^3)*HPL[{w1minus}, s]*Log[2] + 
 (2*(-12 - 149*r^2 + 161*s^2 + 48*r^2*s^2 - 48*s^4)*HPL[{w1minus}, s]*Log[2])/
  (243*(r - s)*(r + s)) - 
 (2*(-12 + 77*r^2 - 77*r^4 - 53*s^2 + 29*r^2*s^2 + 48*r^4*s^2 + 36*s^4 - 
    48*r^2*s^4)*HPL[{w1minus}, s]*Log[2])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (((16*I)/81)*Pi*(-r^6 + 54*s - 81*r^2*s + 54*r^4*s - 12*r^6*s + 
    3*r^4*s^2 - 117*s^3 + 108*r^2*s^3 - 45*r^4*s^3 + 4*r^6*s^3 - 3*r^2*s^4 + 
    108*s^5 - 63*r^2*s^5 + 15*r^4*s^5 + s^6 - 42*s^7 + 12*r^2*s^7 + 5*s^9)*
   HPL[{w1minus}, s]*Log[2])/((r - s)^3*(r + s)^3) - 
 (64*HPL[{0}, r]*HPL[{w1minus}, s]*Log[2])/81 + 
 (16*HPL[{w1minus}, r]*HPL[{w1minus}, s]*Log[2])/27 - 
 ((-216 + 306*r^2 - 189*r^4 + 47*r^6 + 432*s^2 - 324*r^2*s^2 + 12*r^4*s^2 + 
    72*r^6*s^2 - 369*s^4 + 231*r^2*s^4 - 81*r^4*s^4 - 45*r^6*s^4 + 82*s^6 + 
    54*r^2*s^6 + 18*r^4*s^6 + 6*r^6*s^6 - 9*s^8 - 27*r^2*s^8)*
   HPL[{w1minus}, r]*HPL[{w1minus}, s]*Log[2])/(54*(r - s)^3*(r + s)^3) + 
 (329*HPL[{w1minus}, s1]*Log[2])/729 + (80*L*HPL[{w1minus}, s1]*Log[2])/243 + 
 ((80*I)/243)*Pi*HPL[{w1minus}, s1]*Log[2] - 
 ((1420*I)/243)*Pi*s1*HPL[{w1minus}, s1]*Log[2] + 
 (((1520*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1]*Log[2])/
  ((-1 + r)*(1 + r)) + (8*HPL[{w1minus}, s1]*Log[2])/(9*(-1 + ubar)^3) - 
 (20*Pi^2*HPL[{w1minus}, s1]*Log[2])/(9*(-1 + ubar)^3) - 
 (((220*I)/3)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/(-1 + ubar)^3 - 
 (8*HPL[{w1minus}, s1]*Log[2])/(81*(-1 + ubar)^2) - 
 (112*Pi^2*HPL[{w1minus}, s1]*Log[2])/(81*(-1 + ubar)^2) - 
 (((3872*I)/81)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/(-1 + ubar)^2 + 
 (28*HPL[{w1minus}, s1]*Log[2])/(243*(-1 + ubar)) - 
 (((2552*I)/81)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/(-1 + ubar) + 
 (88*HPL[{w1minus}, s1]*Log[2])/(243*ubar) + 
 (((1120*I)/243)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/ubar + 
 (16*HPL[{w1minus}, su]*Log[2])/243 - (80*Pi^2*HPL[{w1plus}, -3]*Log[2])/
  (27*(-1 + ubar)^3) + (((20*I)/3)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/
  (-1 + ubar)^3 - (448*Pi^2*HPL[{w1plus}, -3]*Log[2])/(243*(-1 + ubar)^2) + 
 (((352*I)/81)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/(-1 + ubar)^2 + 
 (((232*I)/81)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/(-1 + ubar) - 
 (((40*I)/27)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/ubar + 
 (((4*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus}, r]*Log[2])/((r - s)*(r + s)) + 
 (8*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*HPL[{w1plus}, r]*
   Log[2])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((16*I)/81)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r]*Log[2])/((r - s)*(r + s)) + 
 (2*r*(-1 + s)*(1 + s)*(90 - 216*r^2 + 269*r^4 - 449*r^6 + 90*r^8 - 186*s^2 + 
    184*r^2*s^2 + 699*r^4*s^2 - 49*r^6*s^2 + 231*s^4 - 901*r^2*s^4 + 
    40*r^4*s^4 - 18*r^6*s^4 + 111*s^6 + 105*r^2*s^6)*HPL[{w1plus}, r]*Log[2])/
  (81*(-1 + r)*(1 + r)*(r - s)^3*(r + s)^3) + 
 ((I/81)*Pi*(-315 + 216*r^2 - 108*r^4 + 23*r^6 + 837*s^2 - 54*r^2*s^2 - 
    177*r^4*s^2 - 54*r^6*s^2 - 1026*s^4 - 39*r^2*s^4 + 540*r^4*s^4 - 
    27*r^6*s^4 + 571*s^6 - 270*r^2*s^6 - 135*r^4*s^6 + 18*r^6*s^6 - 27*s^8 + 
    27*r^2*s^8)*HPL[{w1plus}, r]*Log[2])/((r - s)^3*(r + s)^3) + 
 (8*r*(-81 + 223*ubar - 213*ubar^2 + 69*ubar^3)*HPL[{w1plus}, r]*Log[2])/
  (243*(-1 + ubar)^3*ubar) + (16*r*(-63 + 259*ubar - 267*ubar^2 + 87*ubar^3)*
   zc*HPL[{w1plus}, r]*Log[2])/(243*(-1 + ubar)^3*ubar) + 
 (64*r*zc^2*HPL[{w1plus}, r]*Log[2])/(81*(-1 + ubar)^3) + 
 (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus}, r^2]*HPL[{w1plus}, r]*Log[2])/((r - s)^3*(r + s)^3) + 
 (((4*I)/9)*Pi*(-1 + s)*s*(1 + s)*(-6 + 9*r^2 - 6*r^4 + 7*s^2 - 3*r^2*s^2 + 
    3*r^4*s^2 - 5*s^4 + s^6)*HPL[{w1plus}, r^2]*Log[2])/
  ((-r + s)^3*(r + s)^3) - (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1plus}, r]*HPL[{w1plus}, r^2]*Log[2])/
  ((r - s)^3*(r + s)^3) + (64*L*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[2])/81 + 
 (((16*I)/81)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus}, s]*Log[2])/((r - s)*(r + s)) + 
 ((I/81)*Pi*(-12 + 39*r^2 + 24*r^2*s - 3*s^2 + 186*r^2*s^2 - 24*s^3 - 
    8*r^2*s^3 - 222*s^4 + 15*r^2*s^4 + 8*s^5 - 3*s^6)*HPL[{w1plus}, s]*
   Log[2])/((r - s)*(r + s)) - 
 (8*(-72*r^2 + 75*s^2 + 300*r^2*s^2 - 308*s^4 - 133*r^2*s^4 + 138*s^6)*
   HPL[{w1plus}, s]*Log[2])/(81*s*(-r + s)*(r + s)) - 
 (2*s*(270 - 1116*r^2 + 1125*r^4 - 1056*r^6 - 90*s^2 + 1194*r^2*s^2 + 
    1008*r^4*s^2 + 436*r^6*s^2 - 267*s^4 - 2496*r^2*s^4 - 219*r^4*s^4 + 
    924*s^6 + 558*r^2*s^6 - 54*r^4*s^6 - 217*s^8)*HPL[{w1plus}, s]*Log[2])/
  (243*(r - s)^3*(r + s)^3) - 
 ((I/81)*Pi*(-315 + 864*r^2 - 756*r^4 + 721*r^6 + 24*r^6*s + 189*s^2 - 
    702*r^2*s^2 - 975*r^4*s^2 - 216*r^6*s^2 - 72*r^4*s^3 - 8*r^6*s^3 + 
    270*s^4 + 1407*r^2*s^4 + 378*r^4*s^4 - 27*r^6*s^4 + 72*r^2*s^5 + 
    24*r^4*s^5 - 775*s^6 - 108*r^2*s^6 - 135*r^4*s^6 + 18*r^6*s^6 - 24*s^7 - 
    24*r^2*s^7 + 135*s^8 + 27*r^2*s^8 + 8*s^9)*HPL[{w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) - (20*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus}, s]*
   Log[2])/81 + ((4*I)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + 
 (8*s*(-54 + 81*r^2 - 54*r^4 - 6*r^6 + 117*s^2 - 108*r^2*s^2 + 99*r^4*s^2 + 
    2*r^6*s^2 - 108*s^4 + 9*r^2*s^4 - 33*r^4*s^4 + 60*s^6 + 6*r^2*s^6 - 
    11*s^8)*HPL[{w1minus}, r]*HPL[{w1plus}, s]*Log[2])/
  (81*(r - s)^3*(r + s)^3) - (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r^2]*HPL[{w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus}, r^2]*HPL[{w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) - ((400*I)/243)*Pi*HPL[{w1plus}, s1]*Log[2] - 
 (((640*I)/243)*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus}, s1]*Log[2])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (224*s1*HPL[{w1plus}, s1]*Log[2])/729 + (80*L*s1*HPL[{w1plus}, s1]*Log[2])/
  243 - (((3680*I)/243)*Pi*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (160*Pi^2*HPL[{w1plus}, s1]*Log[2])/(9*(-1 + ubar)^3) + 
 (((316*I)/81)*Pi*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar)^2 + 
 (896*Pi^2*HPL[{w1plus}, s1]*Log[2])/(81*(-1 + ubar)^2) - 
 (((3868*I)/81)*Pi*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar) + 
 (40*s1*HPL[{w1plus}, s1]*Log[2])/(81*(-1 + ubar)) + 
 (((1028*I)/27)*Pi*HPL[{w1plus}, s1]*Log[2])/ubar + 
 (616*s1*HPL[{w1plus}, s1]*Log[2])/(729*ubar) + 
 (160*L*s1*HPL[{w1plus}, s1]*Log[2])/(243*ubar) + 
 (((40*I)/9)*Pi*HPL[{w1minus}, -3]*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((224*I)/81)*Pi*HPL[{w1minus}, -3]*HPL[{w1plus}, s1]*Log[2])/
  (-1 + ubar)^2 - (((40*I)/9)*Pi*HPL[{w1plus}, -3]*HPL[{w1plus}, s1]*Log[2])/
  (-1 + ubar)^3 - (((224*I)/81)*Pi*HPL[{w1plus}, -3]*HPL[{w1plus}, s1]*
   Log[2])/(-1 + ubar)^2 - (16*su*HPL[{w1plus}, su]*Log[2])/243 - 
 (256*su*zc*HPL[{w1plus}, su]*Log[2])/(243*(-1 + ubar)) + 
 (64*su*zc^2*HPL[{w1plus}, su]*Log[2])/(81*(-1 + ubar)^2) + 
 ((16*I)/81)*Pi*HPL[{w2minus}, s]*Log[2] - ((64*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w2minus}, s]*Log[2] - (16*(-8 + 3*s^2)*HPL[{w2minus}, s]*Log[2])/243 + 
 (8*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*HPL[{w2minus}, s]*Log[2])/
  (243*(-1 + r)*(1 + r)) + (32*HPL[{0}, r]*HPL[{w2minus}, s]*Log[2])/81 - 
 (16*HPL[{w1minus}, r]*HPL[{w2minus}, s]*Log[2])/81 - 
 (16*HPL[{w2minus}, su]*Log[2])/243 - ((64*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w2plus}, s]*Log[2] - (64*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w2plus}, s]*Log[2])/27 - 
 (((4*I)/9)*Pi*(-1 + s)*s*(1 + s)*(-6 + 9*r^2 - 6*r^4 + 7*s^2 - 3*r^2*s^2 + 
    3*r^4*s^2 - 5*s^4 + s^6)*HPL[{w3minus}, s]*Log[2])/
  ((-r + s)^3*(r + s)^3) + 
 ((-72 + 6*r^2 + 33*r^4 - 51*r^6 + 240*s^2 - 12*r^2*s^2 + 12*r^4*s^2 + 
    48*r^6*s^2 - 315*s^4 - 27*r^2*s^4 - 3*r^4*s^4 - 15*r^6*s^4 + 190*s^6 - 
    6*r^2*s^6 + 6*r^4*s^6 + 2*r^6*s^6 - 27*s^8 - 9*r^2*s^8)*HPL[{w1minus}, r]*
   HPL[{w3minus}, s]*Log[2])/(18*(r - s)^3*(r + s)^3) - 
 ((I/18)*Pi*(-35 + 24*r^2 - 9*r^6 + 93*s^2 - 30*r^2*s^2 - 21*r^4*s^2 + 
    30*r^6*s^2 - 102*s^4 + 33*r^2*s^4 - 12*r^4*s^4 - 15*r^6*s^4 + 39*s^6 + 
    6*r^2*s^6 + 9*r^4*s^6 + 2*r^6*s^6 - 3*s^8 - 9*r^2*s^8)*HPL[{w3plus}, r]*
   Log[2])/((r - s)^3*(r + s)^3) + 
 ((I/18)*Pi*(-1 + s)*(1 + s)*(35 - 24*r^4 + 23*r^6 - 82*s^2 + 6*r^2*s^2 + 
    3*r^4*s^2 - 13*r^6*s^2 + 68*s^4 - 9*r^2*s^4 + 9*r^4*s^4 + 2*r^6*s^4 - 
    9*s^6 - 9*r^2*s^6)*HPL[{w3plus}, s]*Log[2])/((r - s)^3*(r + s)^3) + 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w3plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) - 
 (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w1minus}, r]*HPL[{w4minus}, s]*Log[2])/
  (9*(r - s)^2*(r + s)^2) - 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w4plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) - 
 (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w1minus}, r]*HPL[{w5minus}, s]*Log[2])/
  (9*(r - s)^2*(r + s)^2) - 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w5plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (224*HPL[{w6minus}, s1]*Log[2])/729 + 
 (80*L*HPL[{w6minus}, s1]*Log[2])/243 - ((280*I)/243)*Pi*s1*
  HPL[{w6minus}, s1]*Log[2] + (((320*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w6minus}, s1]*Log[2])/((-1 + r)*(1 + r)) - 
 (40*HPL[{w6minus}, s1]*Log[2])/(243*(-1 + ubar)) + 
 (136*HPL[{w6minus}, s1]*Log[2])/(243*ubar) - 
 (((560*I)/243)*Pi*s1*HPL[{w6minus}, s1]*Log[2])/ubar - 
 ((40*I)/27)*Pi*s1*HPL[{w7minus}, s1]*Log[2] - 
 (((80*I)/3)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/(-1 + ubar)^3 - 
 (((1408*I)/81)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((928*I)/81)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/(-1 + ubar) + 
 (((80*I)/27)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/ubar - 
 ((40*I)/27)*Pi*HPL[{w7plus}, s1]*Log[2] - 
 (((160*I)/9)*Pi*HPL[{w7plus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((176*I)/81)*Pi*HPL[{w7plus}, s1]*Log[2])/(-1 + ubar) - 
 (((272*I)/81)*Pi*HPL[{w7plus}, s1]*Log[2])/ubar - 
 (64*HPL[{0, 0}, r]*Log[2])/81 + (32*HPL[{0, w1minus}, r]*Log[2])/81 + 
 (80*HPL[{0, w1plus}, 1/3]*Log[2])/27 + (320*HPL[{0, w1plus}, 1/3]*Log[2])/
  (9*(-1 + ubar)^2) + (352*HPL[{0, w1plus}, 1/3]*Log[2])/(81*(-1 + ubar)) + 
 (544*HPL[{0, w1plus}, 1/3]*Log[2])/(81*ubar) - 
 (320*HPL[{w1minus}, s1]*HPL[{0, w1plus}, 1/3]*Log[2])/(9*(-1 + ubar)^3) - 
 (1792*HPL[{w1minus}, s1]*HPL[{0, w1plus}, 1/3]*Log[2])/(81*(-1 + ubar)^2) + 
 (200*s*(-3 + s^2)*HPL[{0, w1plus}, s]*Log[2])/27 - 
 (8*s*(216 - 324*r^2 + 216*r^4 - 51*r^6 - 468*s^2 + 432*r^2*s^2 - 
    171*r^4*s^2 + 17*r^6*s^2 + 432*s^4 - 261*r^2*s^4 + 57*r^4*s^4 - 165*s^6 + 
    51*r^2*s^6 + 19*s^8)*HPL[{0, w1plus}, s]*Log[2])/
  (81*(-r + s)^3*(r + s)^3) - (160*s1*HPL[{0, w1plus}, s1]*Log[2])/243 - 
 (320*s1*HPL[{0, w1plus}, s1]*Log[2])/(243*ubar) + 
 (8*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*Log[2])/
  (9*(r - s)^2*(r + s)^2) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*
   Log[2])/(3*(r - s)^3*(r + s)^3) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, s]*
   HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*Log[2])/(3*(r - s)^3*(r + s)^3) - 
 (8*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{0, w1plus}, (1 + 2*Sqrt[zc])^(-1)]*Log[2])/
  (9*(r - s)^2*(r + s)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, (1 + 2*Sqrt[zc])^(-1)]*
   Log[2])/(3*(r - s)^3*(r + s)^3) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, s]*
   HPL[{0, w1plus}, (1 + 2*Sqrt[zc])^(-1)]*Log[2])/(3*(r - s)^3*(r + s)^3) - 
 (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (9*(r - s)^2*(r + s)^2) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, s]*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (32*HPL[{w1minus, 0}, r]*Log[2])/81 - 
 (8*HPL[{w1minus, w1minus}, r]*Log[2])/9 + 
 ((-648 + 486*r^2 - 135*r^4 - 55*r^6 + 1728*s^2 - 540*r^2*s^2 - 240*r^4*s^2 + 
    324*r^6*s^2 - 1971*s^4 + 537*r^2*s^4 - 135*r^4*s^4 - 135*r^6*s^4 + 
    874*s^6 + 54*r^2*s^6 + 54*r^4*s^6 + 18*r^6*s^6 - 135*s^8 - 81*r^2*s^8)*
   HPL[{w1minus, w1minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (32*HPL[{w1minus, w1minus}, s]*Log[2])/81 - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1minus, w1minus}, s]*Log[2])/(3*(r - s)^3*(r + s)^3) + 
 (316*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s]*Log[2])/81 - 
 ((4*I)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1plus}, s]*Log[2])/((r - s)^3*(r + s)^3) - 
 (4*s*(216 - 324*r^2 + 216*r^4 - 39*r^6 - 468*s^2 + 432*r^2*s^2 - 
    207*r^4*s^2 + 13*r^6*s^2 + 432*s^4 - 225*r^2*s^4 + 69*r^4*s^4 - 177*s^6 + 
    39*r^2*s^6 + 23*s^8)*HPL[{w1minus, w1plus}, s]*Log[2])/
  (81*(-r + s)^3*(r + s)^3) - (40*s1*HPL[{w1minus, w1plus}, s1]*Log[2])/81 - 
 (((40*I)/9)*Pi*HPL[{w1minus, w1plus}, s1]*Log[2])/(-1 + ubar)^3 - 
 (((224*I)/81)*Pi*HPL[{w1minus, w1plus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (80*s1*HPL[{w1minus, w1plus}, s1]*Log[2])/(81*ubar) + 
 (32*HPL[{w1minus, w2minus}, s]*Log[2])/81 - 
 ((-1 + s)*(1 + s)*(72 - 54*r^2 + 15*r^4 + 23*r^6 - 120*s^2 + 6*r^2*s^2 - 
    9*r^4*s^2 - 13*r^6*s^2 + 99*s^4 - 3*r^2*s^4 + 6*r^4*s^4 + 2*r^6*s^4 - 
    15*s^6 - 9*r^2*s^6)*HPL[{w1minus, w3minus}, r]*Log[2])/
  (18*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w3minus}, s]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus, w3plus}, r]*Log[2])/
  ((r - s)^3*(r + s)^3) - (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3plus}, s]*Log[2])/((r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1minus, w4minus}, s]*Log[2])/(3*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1minus, w5minus}, s]*Log[2])/(3*(r - s)^3*(r + s)^3) - 
 (80*HPL[{w1minus, w6minus}, s1]*Log[2])/243 + 
 (((160*I)/9)*Pi*HPL[{w1minus, w7plus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((896*I)/81)*Pi*HPL[{w1minus, w7plus}, s1]*Log[2])/(-1 + ubar)^2 + 
 (((320*I)/9)*Pi*HPL[{w1plus, 0}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((1792*I)/81)*Pi*HPL[{w1plus, 0}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1minus}, r]*Log[2])/((r - s)^3*(r + s)^3) - 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1minus}, s]*Log[2])/((r - s)^3*(r + s)^3) - 
 (40*s1*HPL[{w1plus, w1minus}, s1]*Log[2])/243 + 
 (((440*I)/9)*Pi*HPL[{w1plus, w1minus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((2464*I)/81)*Pi*HPL[{w1plus, w1minus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (80*s1*HPL[{w1plus, w1minus}, s1]*Log[2])/(243*ubar) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1plus}, r]*Log[2])/(27*(r - s)*(r + s)) + 
 (2*(93 - 55*r^2 - 7*r^4 - 20*r^6 - 242*s^2 + 54*r^2*s^2 + 198*r^4*s^2 - 
    70*r^6*s^2 + 259*s^4 - 198*r^2*s^4 + 27*r^4*s^4 + 26*r^6*s^4 - 46*s^6 - 
    20*r^2*s^6 - 26*r^4*s^6 + 27*r^2*s^8)*HPL[{w1plus, w1plus}, r]*Log[2])/
  (27*(r - s)^3*(r + s)^3) + 
 (4*(-1 + 49*r^2 - 46*s^2 - 2*r^2*s^2 - s^4 + r^2*s^4)*
   HPL[{w1plus, w1plus}, s]*Log[2])/(27*(r - s)*(r + s)) - 
 (2*(279 - 381*r^2 + 195*r^4 - 34*r^6 - 510*s^2 + 378*r^2*s^2 + 84*r^4*s^2 - 
    156*r^6*s^2 + 345*s^4 - 300*r^2*s^4 + 135*r^4*s^4 + 78*r^6*s^4 + 52*s^6 - 
    114*r^2*s^6 - 78*r^4*s^6 - 54*s^8 + 81*r^2*s^8)*HPL[{w1plus, w1plus}, s]*
   Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1plus, w1plus}, s]*Log[2])/(3*(r - s)^3*(r + s)^3) + 
 (40*HPL[{w1plus, w1plus}, s1]*Log[2])/243 - 
 (64*zc^2*HPL[{w1plus, w1plus}, su]*Log[2])/(27*(-1 + ubar)^2) - 
 (128*zc^3*HPL[{w1plus, w1plus}, su]*Log[2])/(81*(-1 + ubar)^3) + 
 (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w3minus}, r]*Log[2])/((r - s)^3*(r + s)^3) - 
 (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w3minus}, s]*Log[2])/((r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1plus, w3plus}, s]*Log[2])/(3*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1plus, w4plus}, s]*Log[2])/(3*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1plus, w5plus}, s]*Log[2])/(3*(r - s)^3*(r + s)^3) - 
 (40*s1*HPL[{w1plus, w6minus}, s1]*Log[2])/243 - 
 (80*s1*HPL[{w1plus, w6minus}, s1]*Log[2])/(243*ubar) + 
 (((160*I)/9)*Pi*HPL[{w1plus, w7minus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((896*I)/81)*Pi*HPL[{w1plus, w7minus}, s1]*Log[2])/(-1 + ubar)^2 + 
 (32*HPL[{w2minus, w1minus}, s]*Log[2])/81 + 
 (64*s*(-3 + s^2)*HPL[{w2minus, w1plus}, s]*Log[2])/27 - 
 (16*HPL[{w2minus, w2minus}, s]*Log[2])/81 - 
 ((-1 + s)*(1 + s)*(72 - 54*r^2 + 15*r^4 + 23*r^6 - 120*s^2 + 6*r^2*s^2 - 
    9*r^4*s^2 - 13*r^6*s^2 + 99*s^4 - 3*r^2*s^4 + 6*r^4*s^4 + 2*r^6*s^4 - 
    15*s^6 - 9*r^2*s^6)*HPL[{w3minus, w1minus}, r]*Log[2])/
  (18*(r - s)^3*(r + s)^3) - 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w3minus, w1plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + 
 ((-1 + s)*(1 + s)*(72 - 54*r^2 + 15*r^4 + 23*r^6 - 120*s^2 + 6*r^2*s^2 - 
    9*r^4*s^2 - 13*r^6*s^2 + 99*s^4 - 3*r^2*s^4 + 6*r^4*s^4 + 2*r^6*s^4 - 
    15*s^6 - 9*r^2*s^6)*HPL[{w3plus, w1plus}, r]*Log[2])/
  (18*(r - s)^3*(r + s)^3) - 
 ((-72 + 6*r^2 + 33*r^4 - 51*r^6 + 240*s^2 - 12*r^2*s^2 + 12*r^4*s^2 + 
    48*r^6*s^2 - 315*s^4 - 27*r^2*s^4 - 3*r^4*s^4 - 15*r^6*s^4 + 190*s^6 - 
    6*r^2*s^6 + 6*r^4*s^6 + 2*r^6*s^6 - 27*s^8 - 9*r^2*s^8)*
   HPL[{w3plus, w1plus}, s]*Log[2])/(18*(r - s)^3*(r + s)^3) + 
 (8*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w4minus, w1plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + 
 (4*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w4plus, w1plus}, s]*Log[2])/
  (9*(r - s)^2*(r + s)^2) + 
 (8*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w5minus, w1plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + 
 (4*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w5plus, w1plus}, s]*Log[2])/
  (9*(r - s)^2*(r + s)^2) - (80*HPL[{w6minus, w1minus}, s1]*Log[2])/243 - 
 (40*s1*HPL[{w6minus, w1plus}, s1]*Log[2])/243 - 
 (80*s1*HPL[{w6minus, w1plus}, s1]*Log[2])/(243*ubar) - 
 (640*HPL[{0, w1plus, 0}, 1/3]*Log[2])/(9*(-1 + ubar)^3) - 
 (3584*HPL[{0, w1plus, 0}, 1/3]*Log[2])/(81*(-1 + ubar)^2) - 
 (320*HPL[{0, w1plus, w1minus}, 1/3]*Log[2])/(9*(-1 + ubar)^3) - 
 (1792*HPL[{0, w1plus, w1minus}, 1/3]*Log[2])/(81*(-1 + ubar)^2) - 
 (320*HPL[{0, w1plus, w1plus}, 1/3]*Log[2])/(9*(-1 + ubar)^3) - 
 (1792*HPL[{0, w1plus, w1plus}, 1/3]*Log[2])/(81*(-1 + ubar)^2) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus}, r]*Log[2])/((r - s)^3*(r + s)^3) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w3minus}, r]*Log[2])/(3*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w4minus}, r]*Log[2])/(3*(r - s)^3*(r + s)^3) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus, w5minus}, r]*Log[2])/(3*(r - s)^3*(r + s)^3) + 
 (160*HPL[{w1minus, w1minus, w7minus}, I*Sqrt[3]]*Log[2])/(9*(-1 + ubar)^3) + 
 (896*HPL[{w1minus, w1minus, w7minus}, I*Sqrt[3]]*Log[2])/
  (81*(-1 + ubar)^2) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w1plus}, r]*Log[2])/
  ((r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w1plus}, s]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w3plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w4plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1plus, w5plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (80*HPL[{w1minus, w1plus, w7plus}, I*Sqrt[3]]*
   Log[2])/(9*(-1 + ubar)^3) + (448*HPL[{w1minus, w1plus, w7plus}, I*Sqrt[3]]*
   Log[2])/(81*(-1 + ubar)^2) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3minus, w1minus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3plus, w1plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3plus, w1plus}, s]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4minus, w1minus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4plus, w1plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4plus, w1plus}, s]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5minus, w1minus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5plus, w1plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5plus, w1plus}, s]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (80*HPL[{w1minus, w7minus, w1minus}, I*Sqrt[3]]*
   Log[2])/(9*(-1 + ubar)^3) + 
 (448*HPL[{w1minus, w7minus, w1minus}, I*Sqrt[3]]*Log[2])/
  (81*(-1 + ubar)^2) - (160*HPL[{w1minus, w7plus, w1plus}, I*Sqrt[3]]*Log[2])/
  (9*(-1 + ubar)^3) - (896*HPL[{w1minus, w7plus, w1plus}, I*Sqrt[3]]*Log[2])/
  (81*(-1 + ubar)^2) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, 0, w1plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, 0, w1plus}, s]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w1plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w1plus}, s]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w3plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w4plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1minus, w5plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (80*HPL[{w1plus, w1minus, w7plus}, I*Sqrt[3]]*
   Log[2])/(9*(-1 + ubar)^3) + (448*HPL[{w1plus, w1minus, w7plus}, I*Sqrt[3]]*
   Log[2])/(81*(-1 + ubar)^2) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1plus, w1minus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3minus, w1plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3minus, w1plus}, s]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3plus, w1minus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4minus, w1plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4minus, w1plus}, s]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4plus, w1minus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w5minus, w1plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w5minus, w1plus}, s]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w5plus, w1minus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) - (160*HPL[{w1plus, w7minus, w1plus}, I*Sqrt[3]]*
   Log[2])/(9*(-1 + ubar)^3) - (896*HPL[{w1plus, w7minus, w1plus}, I*Sqrt[3]]*
   Log[2])/(81*(-1 + ubar)^2) + (80*HPL[{w1plus, w7plus, w1minus}, I*Sqrt[3]]*
   Log[2])/(9*(-1 + ubar)^3) + (448*HPL[{w1plus, w7plus, w1minus}, I*Sqrt[3]]*
   Log[2])/(81*(-1 + ubar)^2) + (337*Log[2]^2)/729 + (544*L*Log[2]^2)/243 + 
 ((80*I)/243)*Pi*Log[2]^2 + (2*(439 - 385*r^2 - 66*s^2 + 12*r^2*s^2)*
   Log[2]^2)/(81*(-1 + r)*(1 + r)) - ((16*I)/81)*Pi*(-1 - 6*s + 2*s^3)*
  Log[2]^2 + ((16*I)/81)*Pi*(-1 - 54*s + 18*s^3)*Log[2]^2 + 
 ((3240 - 5994*r^2 + 2576*r^4 - 2522*r^6 + 108*r^8 - 7020*s^2 + 
    11885*r^2*s^2 + 3007*r^4*s^2 + 39*r^6*s^2 - 135*r^8*s^2 + 5249*s^4 - 
    15080*r^2*s^4 + 2136*r^4*s^4 - 108*r^6*s^4 + 27*r^8*s^4 + 1095*s^6 + 
    1497*r^2*s^6 - 27*r^4*s^6 + 27*r^6*s^6)*Log[2]^2)/
  (486*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 ((2060*I)/243)*Pi*s1*Log[2]^2 - 
 (((32*I)/243)*Pi*(63*s - 63*r^2*s - 21*s^3 + 21*r^2*s^3 + 165*s1 - 
    55*r^2*s1 - 110*s^2*s1)*Log[2]^2)/((-1 + r)*(1 + r)) + 
 (((32*I)/27)*Pi*Log[2]^2)/(-1 + u)^2 + 
 (184*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]^2)/(243*(-1 + u)^2) - 
 (76*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]^2)/(243*(-1 + u)) + 
 (32*Sqrt[4 + u]*Log[2]^2)/(243*u^(3/2)) - (40*Sqrt[4 + u]*Log[2]^2)/
  (243*Sqrt[u]) + (8*Log[2]^2)/(9*(-1 + ubar)^3) + 
 (2140*Pi^2*Log[2]^2)/(81*(-1 + ubar)^3) - (((320*I)/3)*Pi*s1*Log[2]^2)/
  (-1 + ubar)^3 - (8*Log[2]^2)/(81*(-1 + ubar)^2) + 
 (11984*Pi^2*Log[2]^2)/(729*(-1 + ubar)^2) - (((5632*I)/81)*Pi*s1*Log[2]^2)/
  (-1 + ubar)^2 - (4*Log[2]^2)/(81*(-1 + ubar)) - 
 (((3712*I)/81)*Pi*s1*Log[2]^2)/(-1 + ubar) + (224*Log[2]^2)/(243*ubar) + 
 (((1640*I)/243)*Pi*s1*Log[2]^2)/ubar + (4*(-147 + 2*ubar)*Log[2]^2)/
  (243*ubar) + (4*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[2]^2)/(81*zc) + 
 (368*zc*Log[2]^2)/(243*(-1 + u)) - (64*zc*Log[2]^2)/(243*u) + 
 (128*zc*Log[2]^2)/(27*ubar) - (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[2]^2)/
  (27*(-1 + u)^2) + (16*(30 - 65*ubar + 33*ubar^2)*zc^2*Log[2]^2)/
  (27*(-1 + ubar)^2*ubar) + (32*(1 + ubar)*zc^3*Log[2]^2)/
  (81*(-1 + ubar)^2*ubar) + (76*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]^2)/
  (243*(-1 + u)) - (4*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]^2)/(81*zc) - 
 (112*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[2]^2)/(243*(-1 + u)^2) + 
 (40*Sqrt[u + 4*zc]*Log[2]^2)/(243*Sqrt[u]) + 
 (4*Sqrt[u]*Sqrt[u + 4*zc]*Log[2]^2)/(81*zc) - 
 (32*zc*Sqrt[u + 4*zc]*Log[2]^2)/(243*u^(3/2)) - 
 (4*Sqrt[u^3*(u + 4*zc)]*Log[2]^2)/(81*u*zc) - 
 (40*HPL[{w1minus}, r]*Log[2]^2)/81 + 
 ((-648 + 486*r^2 - 135*r^4 + r^6 + 1728*s^2 - 540*r^2*s^2 - 408*r^4*s^2 + 
    324*r^6*s^2 - 1971*s^4 + 705*r^2*s^4 - 135*r^4*s^4 - 135*r^6*s^4 + 
    818*s^6 + 54*r^2*s^6 + 54*r^4*s^6 + 18*r^6*s^6 - 135*s^8 - 81*r^2*s^8)*
   HPL[{w1minus}, r]*Log[2]^2)/(162*(r - s)^3*(r + s)^3) + 
 (32*HPL[{w1minus}, s]*Log[2]^2)/81 - 
 ((-648 + 918*r^2 - 567*r^4 + 109*r^6 + 1296*s^2 - 972*r^2*s^2 + 
    132*r^4*s^2 + 216*r^6*s^2 - 1107*s^4 + 597*r^2*s^4 - 243*r^4*s^4 - 
    135*r^6*s^4 + 278*s^6 + 162*r^2*s^6 + 54*r^4*s^6 + 18*r^6*s^6 - 27*s^8 - 
    81*r^2*s^8)*HPL[{w1minus}, s]*Log[2]^2)/(162*(r - s)^3*(r + s)^3) - 
 (80*HPL[{w1minus}, s1]*Log[2]^2)/243 - 
 (4*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[2]^2)/27 + 
 (8*s*(-54 + 81*r^2 - 54*r^4 - 3*r^6 + 117*s^2 - 108*r^2*s^2 + 90*r^4*s^2 + 
    r^6*s^2 - 108*s^4 + 18*r^2*s^4 - 30*r^4*s^4 + 57*s^6 + 3*r^2*s^6 - 
    10*s^8)*HPL[{w1plus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (80*s1*HPL[{w1plus}, s1]*Log[2]^2)/243 + 
 (((640*I)/9)*Pi*HPL[{w1plus}, s1]*Log[2]^2)/(-1 + ubar)^3 + 
 (((3584*I)/81)*Pi*HPL[{w1plus}, s1]*Log[2]^2)/(-1 + ubar)^2 - 
 (160*s1*HPL[{w1plus}, s1]*Log[2]^2)/(243*ubar) - 
 ((-1 + s)*(1 + s)*(72 - 54*r^2 + 15*r^4 + 23*r^6 - 120*s^2 + 6*r^2*s^2 - 
    9*r^4*s^2 - 13*r^6*s^2 + 99*s^4 - 3*r^2*s^4 + 6*r^4*s^4 + 2*r^6*s^4 - 
    15*s^6 - 9*r^2*s^6)*HPL[{w3minus}, r]*Log[2]^2)/
  (18*(r - s)^3*(r + s)^3) + 
 ((-72 + 6*r^2 + 33*r^4 - 51*r^6 + 240*s^2 - 12*r^2*s^2 + 12*r^4*s^2 + 
    48*r^6*s^2 - 315*s^4 - 27*r^2*s^4 - 3*r^4*s^4 - 15*r^6*s^4 + 190*s^6 - 
    6*r^2*s^6 + 6*r^4*s^6 + 2*r^6*s^6 - 27*s^8 - 9*r^2*s^8)*HPL[{w3minus}, s]*
   Log[2]^2)/(18*(r - s)^3*(r + s)^3) + 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w3plus}, s]*Log[2]^2)/
  (9*(r - s)^3*(r + s)^3) - 
 (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w4minus}, s]*Log[2]^2)/(9*(r - s)^2*(r + s)^2) - 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w4plus}, s]*Log[2]^2)/
  (9*(r - s)^3*(r + s)^3) - 
 (2*(-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w5minus}, s]*Log[2]^2)/(9*(r - s)^2*(r + s)^2) - 
 (4*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w5plus}, s]*Log[2]^2)/
  (9*(r - s)^3*(r + s)^3) - (80*HPL[{w6minus}, s1]*Log[2]^2)/243 - 
 (640*HPL[{0, w1plus}, 1/3]*Log[2]^2)/(9*(-1 + ubar)^3) - 
 (3584*HPL[{0, w1plus}, 1/3]*Log[2]^2)/(81*(-1 + ubar)^2) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w1minus}, s]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w3minus}, r]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w3minus}, s]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w4minus}, r]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w4minus}, s]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w5minus}, r]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1minus, w5minus}, s]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) + 
 (80*HPL[{w1minus, w7minus}, I*Sqrt[3]]*Log[2]^2)/(9*(-1 + ubar)^3) + 
 (448*HPL[{w1minus, w7minus}, I*Sqrt[3]]*Log[2]^2)/(81*(-1 + ubar)^2) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1plus}, r]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w1plus}, s]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w3plus}, r]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w3plus}, s]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w4plus}, r]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w4plus}, s]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w5plus}, r]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*
   HPL[{w1plus, w5plus}, s]*Log[2]^2)/(3*(r - s)^3*(r + s)^3) + 
 (80*HPL[{w1plus, w7plus}, I*Sqrt[3]]*Log[2]^2)/(9*(-1 + ubar)^3) + 
 (448*HPL[{w1plus, w7plus}, I*Sqrt[3]]*Log[2]^2)/(81*(-1 + ubar)^2) + 
 (64*Log[2]^3)/729 + (64*Log[2]^3)/(81*(-1 + u)^2) + 
 (4*Sqrt[u^2 + 4*zc - 4*u*zc]*(-16*u^2 + 19*u^3 - 16*zc + 62*u*zc - 
    46*u^2*zc)*(I*Pi*HPL[{w1plus}, p] - 2*HPL[{0}, r]*HPL[{w1plus}, p] - 
    HPL[{w1minus}, r]*HPL[{w1plus}, p] - I*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 
    2*HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 
    HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/2)*Pi*HPL[{w3minus}, p] - HPL[{0}, r]*HPL[{w3minus}, p] - 
    (I/2)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (I/2)*Pi*HPL[{w3plus}, p] - 
    HPL[{0}, r]*HPL[{w3plus}, p] - (I/2)*Pi*HPL[{w3plus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3plus}, 1 - 2*Sqrt[zc]] - HPL[{w1plus, w1minus}, p] + 
    HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + HPL[{w1plus, w4minus}, p]/2 - 
    HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w4plus}, p]/2 - 
    HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5minus}, p]/2 - 
    HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5plus}, p]/2 - 
    HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - HPL[{w3minus, w1minus}, p]/2 + 
    HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w3minus, w4minus}, p]/
     4 - HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus}, p]/4 - HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus}, p]/4 - HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3minus, w5plus}, p]/4 - HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]]/
     4 - HPL[{w3plus, w1minus}, p]/2 + HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]]/
     2 + HPL[{w3plus, w4minus}, p]/4 - HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3plus, w4plus}, p]/4 - HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3plus, w5minus}, p]/4 - HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3plus, w5plus}, p]/4 - HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]]/
     4 - 2*HPL[{w1plus}, p]*Log[2] + 2*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2]))/
  (243*(-1 + u)*u^3) + (8*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   (3 - u - 7*u^2 + 5*u^3 + 12*u*zc - 4*u^2*zc)*(I*Pi*HPL[{w1plus}, pu] - 
    2*HPL[{0}, r]*HPL[{w1plus}, pu] - HPL[{w1minus}, r]*HPL[{w1plus}, pu] - 
    I*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 2*HPL[{0}, r]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + HPL[{w1minus}, r]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + (I/2)*Pi*HPL[{w3minus}, pu] - 
    HPL[{0}, r]*HPL[{w3minus}, pu] - 
    (I/2)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (I/2)*Pi*HPL[{w3plus}, pu] - 
    HPL[{0}, r]*HPL[{w3plus}, pu] - (I/2)*Pi*HPL[{w3plus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3plus}, 1 - 2*Sqrt[zc]] - HPL[{w1plus, w1minus}, pu] + 
    HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + HPL[{w1plus, w4minus}, pu]/2 - 
    HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w4plus}, pu]/2 - 
    HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5minus}, pu]/2 - 
    HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5plus}, pu]/2 - 
    HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - HPL[{w3minus, w1minus}, pu]/2 + 
    HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w3minus, w4minus}, pu]/
     4 - HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus}, pu]/4 - HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus}, pu]/4 - HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3minus, w5plus}, pu]/4 - 
    HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]]/4 - HPL[{w3plus, w1minus}, pu]/2 + 
    HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w3plus, w4minus}, pu]/4 - 
    HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + HPL[{w3plus, w4plus}, pu]/4 - 
    HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + HPL[{w3plus, w5minus}, pu]/4 - 
    HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + HPL[{w3plus, w5plus}, pu]/4 - 
    HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 2*HPL[{w1plus}, pu]*Log[2] + 
    2*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2]))/(243*(-1 + u)^3*u) - 
 (8*(u^3 + 6*zc^2 - 6*u*zc^2)*(-(Pi^2*HPL[{w1minus}, p])/6 + 
    (Pi^2*HPL[{w1minus}, 1 - 2*Sqrt[zc]])/6 - (Pi^2*HPL[{w1plus}, p])/2 + 
    (Pi^2*HPL[{w1plus}, 1 - 2*Sqrt[zc]])/2 - I*Pi*HPL[{w1plus}, p]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 2*HPL[{0}, r]*HPL[{w1plus}, p]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + HPL[{w1minus}, r]*HPL[{w1plus}, p]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] - (Pi^2*HPL[{w3minus}, p])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p])/2 + 
    (Pi^2*HPL[{w3minus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, p]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, p]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, p]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, p]*
      HPL[{w3minus}, 1 - 2*Sqrt[zc]])/2 - (Pi^2*HPL[{w3plus}, p])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p])/2 - 
    (I/4)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p] + 
    (HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p])/2 + 
    (Pi^2*HPL[{w3plus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, p]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - (I/4)*Pi*HPL[{w3plus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3plus}, p]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - 2*HPL[{w1minus}, p]*
     HPL[{0, 0}, Sqrt[zc]] + 2*HPL[{w1minus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] + HPL[{w3minus}, p]*HPL[{0, 0}, Sqrt[zc]] - 
    HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{0, 0}, Sqrt[zc]] + 
    HPL[{w3plus}, p]*HPL[{0, 0}, Sqrt[zc]] - HPL[{w3plus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] - HPL[{w1minus}, p]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    HPL[{w1minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    (HPL[{w3minus}, p]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, p]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    HPL[{w1plus}, p]*HPL[{w1plus, 0}, Sqrt[zc]] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]] - 
    (HPL[{w3minus}, p]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    HPL[{w1plus}, p]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + 
    (HPL[{w3minus}, p]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3plus}, p]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    I*Pi*HPL[{w1plus, w1plus}, p] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, p] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, p] + 
    I*Pi*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, p] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, p] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, p] - HPL[{0}, r]*
     HPL[{w1plus, w3plus}, p] + (I/2)*Pi*HPL[{w1plus, w3plus}, 
      1 - 2*Sqrt[zc]] - HPL[{0}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w1plus}, p]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, p]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, p]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, p] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, p] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, p])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, p] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, p])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, p] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, p])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 + 
    (HPL[{w1plus}, p]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, p]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, p]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, p] - HPL[{0}, r]*
     HPL[{w3plus, w1plus}, p] - (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, p])/
     2 + (I/2)*Pi*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, p] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, p])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, p] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, p])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    HPL[{w1plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1plus, w1minus}, p] - HPL[{w1plus, w1plus, w1minus}, 
     1 - 2*Sqrt[zc]] + HPL[{w1plus, w1plus, w4minus}, p]/2 + 
    HPL[{w1plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w4plus}, p]/2 + 
    HPL[{w1plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5minus}, p]/2 + 
    HPL[{w1plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5plus}, p]/2 + 
    HPL[{w1plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w3minus, w1minus}, p]/2 - 
    HPL[{w1plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3minus, w4minus}, p]/4 + 
    HPL[{w1plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w4plus}, p]/4 + 
    HPL[{w1plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5minus}, p]/4 + 
    HPL[{w1plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5plus}, p]/4 + 
    HPL[{w1plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w1plus, w3plus, w1minus}, p]/2 - 
    HPL[{w1plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3plus, w4minus}, p]/4 + 
    HPL[{w1plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w4plus}, p]/4 + 
    HPL[{w1plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5minus}, p]/4 + 
    HPL[{w1plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5plus}, p]/4 + 
    HPL[{w1plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3minus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1plus, w1minus}, p]/2 - 
    HPL[{w3minus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3minus, w1plus, w4minus}, p]/4 + 
    HPL[{w3minus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w4plus}, p]/4 + 
    HPL[{w3minus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5minus}, p]/4 + 
    HPL[{w3minus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5plus}, p]/4 + 
    HPL[{w3minus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w3minus, w1minus}, p]/4 - 
    HPL[{w3minus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3minus, w4minus}, p]/8 + 
    HPL[{w3minus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w4plus}, p]/8 + 
    HPL[{w3minus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5minus}, p]/8 + 
    HPL[{w3minus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5plus}, p]/8 + 
    HPL[{w3minus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3minus, w3plus, w1minus}, p]/4 - 
    HPL[{w3minus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3plus, w4minus}, p]/8 + 
    HPL[{w3minus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w4plus}, p]/8 + 
    HPL[{w3minus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5minus}, p]/8 + 
    HPL[{w3minus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5plus}, p]/8 + 
    HPL[{w3minus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1plus, w1minus}, p]/2 - 
    HPL[{w3plus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3plus, w1plus, w4minus}, p]/4 + 
    HPL[{w3plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w4plus}, p]/4 + 
    HPL[{w3plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5minus}, p]/4 + 
    HPL[{w3plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5plus}, p]/4 + 
    HPL[{w3plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w3minus, w1minus}, p]/4 - 
    HPL[{w3plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3minus, w4minus}, p]/8 + 
    HPL[{w3plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w4plus}, p]/8 + 
    HPL[{w3plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5minus}, p]/8 + 
    HPL[{w3plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5plus}, p]/8 + 
    HPL[{w3plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w3plus, w1minus}, p]/4 - 
    HPL[{w3plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3plus, w4minus}, p]/8 + 
    HPL[{w3plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w4plus}, p]/8 + 
    HPL[{w3plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5minus}, p]/8 + 
    HPL[{w3plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5plus}, p]/8 + 
    HPL[{w3plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    2*HPL[{w1plus}, p]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p]*Log[2] - 
    2*HPL[{w1plus, w1plus}, p]*Log[2] - 
    2*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w3minus, w1plus}, p]*Log[2] - HPL[{w3plus, w1plus}, p]*Log[2]))/
  (81*u^3) + (8*(-(Pi^2*HPL[{w1minus}, pu])/6 + 
    (Pi^2*HPL[{w1minus}, 1 - 2*Sqrt[zc]])/6 - (Pi^2*HPL[{w1plus}, pu])/2 + 
    (Pi^2*HPL[{w1plus}, 1 - 2*Sqrt[zc]])/2 - I*Pi*HPL[{w1plus}, pu]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 2*HPL[{0}, r]*HPL[{w1plus}, pu]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + HPL[{w1minus}, r]*HPL[{w1plus}, pu]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] - (Pi^2*HPL[{w3minus}, pu])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu])/2 + 
    (Pi^2*HPL[{w3minus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, pu]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, pu]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, pu]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, pu]*
      HPL[{w3minus}, 1 - 2*Sqrt[zc]])/2 - (Pi^2*HPL[{w3plus}, pu])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu])/2 - 
    (I/4)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu] + 
    (HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu])/2 + 
    (Pi^2*HPL[{w3plus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, pu]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - (I/4)*Pi*HPL[{w3plus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3plus}, pu]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - 2*HPL[{w1minus}, pu]*
     HPL[{0, 0}, Sqrt[zc]] + 2*HPL[{w1minus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] + HPL[{w3minus}, pu]*HPL[{0, 0}, Sqrt[zc]] - 
    HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{0, 0}, Sqrt[zc]] + 
    HPL[{w3plus}, pu]*HPL[{0, 0}, Sqrt[zc]] - HPL[{w3plus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] - HPL[{w1minus}, pu]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    HPL[{w1minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    (HPL[{w3minus}, pu]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, pu]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    HPL[{w1plus}, pu]*HPL[{w1plus, 0}, Sqrt[zc]] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]] - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    HPL[{w1plus}, pu]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    I*Pi*HPL[{w1plus, w1plus}, pu] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 
      pu] - HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, pu] + 
    I*Pi*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, pu] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, pu] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, pu] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, pu] + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, pu] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, pu] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, pu])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, pu] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, pu] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 + 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, pu] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, pu] - 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, pu])/2 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, pu] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, pu] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    HPL[{w1plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1plus, w1minus}, pu] - HPL[{w1plus, w1plus, w1minus}, 
     1 - 2*Sqrt[zc]] + HPL[{w1plus, w1plus, w4minus}, pu]/2 + 
    HPL[{w1plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w4plus}, pu]/2 + 
    HPL[{w1plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5minus}, pu]/2 + 
    HPL[{w1plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5plus}, pu]/2 + 
    HPL[{w1plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w3minus, w1minus}, pu]/2 - 
    HPL[{w1plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3minus, w4minus}, pu]/4 + 
    HPL[{w1plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w4plus}, pu]/4 + 
    HPL[{w1plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5minus}, pu]/4 + 
    HPL[{w1plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5plus}, pu]/4 + 
    HPL[{w1plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w1plus, w3plus, w1minus}, pu]/2 - 
    HPL[{w1plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3plus, w4minus}, pu]/4 + 
    HPL[{w1plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w4plus}, pu]/4 + 
    HPL[{w1plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5minus}, pu]/4 + 
    HPL[{w1plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5plus}, pu]/4 + 
    HPL[{w1plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3minus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1plus, w1minus}, pu]/2 - 
    HPL[{w3minus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3minus, w1plus, w4minus}, pu]/4 + 
    HPL[{w3minus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w4plus}, pu]/4 + 
    HPL[{w3minus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5minus}, pu]/4 + 
    HPL[{w3minus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5plus}, pu]/4 + 
    HPL[{w3minus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w3minus, w1minus}, pu]/4 - 
    HPL[{w3minus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3minus, w4minus}, pu]/8 + 
    HPL[{w3minus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w4plus}, pu]/8 + 
    HPL[{w3minus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5minus}, pu]/8 + 
    HPL[{w3minus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5plus}, pu]/8 + 
    HPL[{w3minus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3minus, w3plus, w1minus}, pu]/4 - 
    HPL[{w3minus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3plus, w4minus}, pu]/8 + 
    HPL[{w3minus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w4plus}, pu]/8 + 
    HPL[{w3minus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5minus}, pu]/8 + 
    HPL[{w3minus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5plus}, pu]/8 + 
    HPL[{w3minus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1plus, w1minus}, pu]/2 - 
    HPL[{w3plus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3plus, w1plus, w4minus}, pu]/4 + 
    HPL[{w3plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w4plus}, pu]/4 + 
    HPL[{w3plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5minus}, pu]/4 + 
    HPL[{w3plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5plus}, pu]/4 + 
    HPL[{w3plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w3minus, w1minus}, pu]/4 - 
    HPL[{w3plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3minus, w4minus}, pu]/8 + 
    HPL[{w3plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w4plus}, pu]/8 + 
    HPL[{w3plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5minus}, pu]/8 + 
    HPL[{w3plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5plus}, pu]/8 + 
    HPL[{w3plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w3plus, w1minus}, pu]/4 - 
    HPL[{w3plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3plus, w4minus}, pu]/8 + 
    HPL[{w3plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w4plus}, pu]/8 + 
    HPL[{w3plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5minus}, pu]/8 + 
    HPL[{w3plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5plus}, pu]/8 + 
    HPL[{w3plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    2*HPL[{w1plus}, pu]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu]*Log[2] - 
    2*HPL[{w1plus, w1plus}, pu]*Log[2] - 
    2*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w3minus, w1plus}, pu]*Log[2] - HPL[{w3plus, w1plus}, pu]*Log[2]))/
  81 - (268*Log[3])/2187 - (184*L*Log[3])/729 - (40*L^2*Log[3])/243 + 
 (1070*Pi^2*Log[3])/2187 - ((244*I)/81)*Pi*s1*Log[3] - 
 ((40*I)/27)*L*Pi*s1*Log[3] + (20*Pi^2*s1*Log[3])/27 + 
 (((160*I)/243)*L*Pi*(-3 + r^2 + 2*s^2)*s1*Log[3])/((-1 + r)*(1 + r)) - 
 (160*Pi^2*(-3 + r^2 + 2*s^2)*s1*Log[3])/(243*(-1 + r)*(1 + r)) + 
 (16*Pi*(-15*Sqrt[3] + 55*Sqrt[3]*r^2 - 25*Sqrt[3]*s^2 - 55*Sqrt[3]*r^2*s^2 + 
    40*Sqrt[3]*s^4 - (210*I)*r^2*s1 + (56*I)*r^4*s1 + (210*I)*s^2*s1 + 
    (98*I)*r^2*s^2*s1 - (154*I)*s^4*s1)*Log[3])/
  (729*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (9476*Pi^2*Log[3])/(2187*(-1 + ubar)^3) - (80*Log[3])/(243*(-1 + ubar)^2) + 
 (6520*Pi^2*Log[3])/(729*(-1 + ubar)^2) + (((58*I)/27)*Pi*s1*Log[3])/
  (-1 + ubar)^2 + (940*Log[3])/(729*(-1 + ubar)) + 
 (1855*Pi*Log[3])/(216*Sqrt[3]*(-1 + ubar)) - 
 (15*Sqrt[3]*Pi*Log[3])/(8*(-1 + ubar)) + 
 (584*Pi^2*Log[3])/(81*(-1 + ubar)) + (((29*I)/27)*Pi*s1*Log[3])/
  (-1 + ubar) - (1096*Log[3])/(729*ubar) - (136*L*Log[3])/(243*ubar) - 
 (332*Pi*Log[3])/(81*Sqrt[3]*ubar) + (4*Sqrt[3]*Pi*Log[3])/ubar - 
 (632*Pi^2*Log[3])/(243*ubar) - (((580*I)/81)*Pi*s1*Log[3])/ubar - 
 (((80*I)/27)*L*Pi*s1*Log[3])/ubar + (40*Pi^2*s1*Log[3])/(27*ubar) + 
 ((40*I)/27)*Pi*s1*HPL[{0}, s1]*Log[3] - 
 (((320*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1]*Log[3])/
  ((-1 + r)*(1 + r)) + (((80*I)/27)*Pi*s1*HPL[{0}, s1]*Log[3])/ubar + 
 ((50*I)/27)*Pi*s1*HPL[{w1minus}, s1]*Log[3] - 
 (((160*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1]*Log[3])/
  ((-1 + r)*(1 + r)) - (80*Pi^2*HPL[{w1minus}, s1]*Log[3])/
  (9*(-1 + ubar)^3) - (448*Pi^2*HPL[{w1minus}, s1]*Log[3])/
  (81*(-1 + ubar)^2) + (20*HPL[{w1minus}, s1]*Log[3])/(243*(-1 + ubar)) + 
 (((100*I)/27)*Pi*s1*HPL[{w1minus}, s1]*Log[3])/ubar - 
 (20*HPL[{w1minus}, su1]*Log[3])/729 - ((10*I)/27)*Pi*HPL[{w1plus}, s1]*
  Log[3] + (112*s1*HPL[{w1plus}, s1]*Log[3])/729 + 
 (40*L*s1*HPL[{w1plus}, s1]*Log[3])/243 + 
 (((58*I)/9)*Pi*HPL[{w1plus}, s1]*Log[3])/(-1 + ubar)^3 + 
 (((248*I)/27)*Pi*HPL[{w1plus}, s1]*Log[3])/(-1 + ubar) - 
 (((520*I)/81)*Pi*HPL[{w1plus}, s1]*Log[3])/ubar + 
 (548*s1*HPL[{w1plus}, s1]*Log[3])/(729*ubar) + 
 (80*L*s1*HPL[{w1plus}, s1]*Log[3])/(243*ubar) - 
 (20*su1*HPL[{w1plus}, su1]*Log[3])/729 + (80*su1*HPL[{w1plus}, su1]*Log[3])/
  (243*(-1 + ubar)^2) - (320*su1*HPL[{w1plus}, su1]*Log[3])/
  (729*(-1 + ubar)) - (112*HPL[{w6minus}, s1]*Log[3])/729 - 
 (40*L*HPL[{w6minus}, s1]*Log[3])/243 - ((40*I)/27)*Pi*s1*HPL[{w6minus}, s1]*
  Log[3] - (68*HPL[{w6minus}, s1]*Log[3])/(243*ubar) - 
 (((80*I)/27)*Pi*s1*HPL[{w6minus}, s1]*Log[3])/ubar + 
 (20*HPL[{w6minus}, su1]*Log[3])/729 + ((160*I)/243)*Pi*s1*HPL[{w6plus}, s1]*
  Log[3] - (((160*I)/729)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6plus}, s1]*Log[3])/
  ((-1 + r)*(1 + r)) + (((320*I)/243)*Pi*s1*HPL[{w6plus}, s1]*Log[3])/ubar - 
 (80*s1*HPL[{0, w1plus}, s1]*Log[3])/243 - 
 (160*s1*HPL[{0, w1plus}, s1]*Log[3])/(243*ubar) + 
 (20*HPL[{w1minus, w1minus}, s1]*Log[3])/243 - 
 (20*s1*HPL[{w1minus, w1plus}, s1]*Log[3])/81 - 
 (40*s1*HPL[{w1minus, w1plus}, s1]*Log[3])/(81*ubar) + 
 (20*HPL[{w1minus, w6minus}, s1]*Log[3])/243 - 
 (20*s1*HPL[{w1plus, w1minus}, s1]*Log[3])/243 - 
 (40*s1*HPL[{w1plus, w1minus}, s1]*Log[3])/(243*ubar) + 
 (20*HPL[{w1plus, w1plus}, s1]*Log[3])/243 - 
 (160*HPL[{w1plus, w1plus}, su1]*Log[3])/(243*(-1 + ubar)^3) - 
 (80*HPL[{w1plus, w1plus}, su1]*Log[3])/(81*(-1 + ubar)^2) + 
 (20*s1*HPL[{w1plus, w6minus}, s1]*Log[3])/243 + 
 (40*s1*HPL[{w1plus, w6minus}, s1]*Log[3])/(243*ubar) + 
 (20*HPL[{w6minus, w1minus}, s1]*Log[3])/243 + 
 (20*s1*HPL[{w6minus, w1plus}, s1]*Log[3])/243 + 
 (40*s1*HPL[{w6minus, w1plus}, s1]*Log[3])/(243*ubar) - 
 (20*HPL[{w6minus, w6minus}, s1]*Log[3])/243 - (224*Log[2]*Log[3])/729 - 
 (80*L*Log[2]*Log[3])/243 + ((40*I)/27)*Pi*s1*Log[2]*Log[3] - 
 (((320*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*Log[2]*Log[3])/((-1 + r)*(1 + r)) - 
 (160*Pi^2*Log[2]*Log[3])/(9*(-1 + ubar)^3) - 
 (896*Pi^2*Log[2]*Log[3])/(81*(-1 + ubar)^2) + 
 (40*Log[2]*Log[3])/(243*(-1 + ubar)) - (136*Log[2]*Log[3])/(243*ubar) + 
 (((80*I)/27)*Pi*s1*Log[2]*Log[3])/ubar + 
 (80*HPL[{w1minus}, s1]*Log[2]*Log[3])/243 + (80*Log[2]^2*Log[3])/243 + 
 (46*Log[3]^2)/729 + (20*L*Log[3]^2)/243 + ((500*I)/243)*Pi*s1*Log[3]^2 - 
 (320*Pi^2*Log[3]^2)/(27*(-1 + ubar)^3) + (((80*I)/3)*Pi*s1*Log[3]^2)/
  (-1 + ubar)^3 - (1792*Pi^2*Log[3]^2)/(243*(-1 + ubar)^2) + 
 (((1408*I)/81)*Pi*s1*Log[3]^2)/(-1 + ubar)^2 + 
 (((928*I)/81)*Pi*s1*Log[3]^2)/(-1 + ubar) + (34*Log[3]^2)/(243*ubar) - 
 (((440*I)/243)*Pi*s1*Log[3]^2)/ubar - (10*HPL[{w1minus}, s1]*Log[3]^2)/243 + 
 (10*s1*HPL[{w1plus}, s1]*Log[3]^2)/243 - 
 (((160*I)/9)*Pi*HPL[{w1plus}, s1]*Log[3]^2)/(-1 + ubar)^3 - 
 (((896*I)/81)*Pi*HPL[{w1plus}, s1]*Log[3]^2)/(-1 + ubar)^2 + 
 (20*s1*HPL[{w1plus}, s1]*Log[3]^2)/(243*ubar) + 
 (10*HPL[{w6minus}, s1]*Log[3]^2)/243 - (10*Log[3]^3)/729 - 
 (16*Pi^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/243 + 
 (32*Pi^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/(81*(-1 + u)^2) + 
 (((368*I)/243)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]])/
  (-1 + u)^2 - (((152*I)/243)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]])/(-1 + u) + 
 ((32*I)/81)*Pi*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]] - 
 (((64*I)/27)*Pi*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]])/(-1 + u)^2 - 
 (368*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]])/
  (243*(-1 + u)^2) + (152*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]])/(243*(-1 + u)) + 
 (32*Log[2]^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/81 - 
 (64*Log[2]^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/(27*(-1 + u)^2) - 
 ((16*I)/81)*Pi*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2 + 
 (((32*I)/27)*Pi*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/(-1 + u)^2 + 
 (184*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/
  (243*(-1 + u)^2) - (76*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/(243*(-1 + u)) - 
 (32*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/81 + 
 (64*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/(27*(-1 + u)^2) + 
 (32*Log[Sqrt[1 - u] + Sqrt[5 - u]]^3)/243 - 
 (64*Log[Sqrt[1 - u] + Sqrt[5 - u]]^3)/(81*(-1 + u)^2) - 
 (3329*Log[1 - u])/162 - (1484*L*Log[1 - u])/243 + (16*L^2*Log[1 - u])/27 - 
 ((3091*I)/243)*Pi*Log[1 - u] - ((344*I)/81)*L*Pi*Log[1 - u] + 
 ((32*I)/81)*L^2*Pi*Log[1 - u] + (89*Pi^2*Log[1 - u])/27 - 
 (160*L*Pi^2*Log[1 - u])/243 - ((40*I)/243)*Pi^3*Log[1 - u] - 
 (128*Log[1 - u])/(243*(-1 + u)^2) + (Pi^2*Log[1 - u])/(81*(-1 + u)^2) - 
 (760*Log[1 - u])/(243*(-1 + u)) - (64*L*Log[1 - u])/(81*(-1 + u)) - 
 (64*L^2*Log[1 - u])/(27*(-1 + u)) + (113*Pi^2*Log[1 - u])/(81*(-1 + u)) + 
 (4408*Log[1 - u])/(243*u) + (8*L*Log[1 - u])/u - 
 (32*L^2*Log[1 - u])/(81*u) + (((152*I)/81)*Pi*Log[1 - u])/u + 
 (((32*I)/81)*L*Pi*Log[1 - u])/u + (4*Pi^2*Log[1 - u])/(81*u) - 
 ((20*I)/81)*Pi*u*Log[1 - u] + (20*Pi^2*u*Log[1 - u])/243 + 
 (10*Pi^2*u^2*Log[1 - u])/243 - (172*zc*Log[1 - u])/(243*(-1 + u)) + 
 (368*L*zc*Log[1 - u])/(243*(-1 + u)) + (((184*I)/243)*Pi*zc*Log[1 - u])/
  (-1 + u) + (64*zc*Log[1 - u])/(243*u) - (128*zc*Log[1 - u])/
  (243*(-1 + u)^2*u) - (64*zc*Log[1 - u])/(243*(-1 + u)*u) + 
 (368*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[1 - u])/(243*(-1 + u)^2) - 
 (152*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[1 - u])/(243*(-1 + u)) - 
 (368*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[1 - u])/
  (243*(-1 + u)^2) + (152*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[1 - u])/(243*(-1 + u)) + 
 (535*Log[1 - u]^2)/486 - (172*L*Log[1 - u]^2)/81 + 
 (16*L^2*Log[1 - u]^2)/81 + ((244*I)/81)*Pi*Log[1 - u]^2 + 
 ((16*I)/81)*L*Pi*Log[1 - u]^2 + (19*Pi^2*Log[1 - u]^2)/81 - 
 (52*Pi^2*Log[1 - u]^2)/(81*(-1 + u)^2) + (32*Log[1 - u]^2)/(81*(-1 + u)) + 
 (64*L*Log[1 - u]^2)/(27*(-1 + u)) - (20*Pi^2*Log[1 - u]^2)/(81*(-1 + u)) + 
 (268*Pi^2*Log[1 - u]^2)/(243*u^3) + (40*Log[1 - u]^2)/(81*u^2) - 
 (380*Pi^2*Log[1 - u]^2)/(243*u^2) - (590*Log[1 - u]^2)/(81*u) + 
 (16*L*Log[1 - u]^2)/(81*u) - (((76*I)/81)*Pi*Log[1 - u]^2)/u + 
 (46*Pi^2*Log[1 - u]^2)/(81*u) + (10*u*Log[1 - u]^2)/81 - 
 ((20*I)/81)*Pi*u*Log[1 - u]^2 - ((10*I)/81)*Pi*u^2*Log[1 - u]^2 + 
 (8*Log[1 - u]^2)/(81*zc) - (4*Log[1 - u]^2)/(81*u*zc) - 
 (4*u*Log[1 - u]^2)/(81*zc) - (92*zc*Log[1 - u]^2)/(243*(-1 + u)) + 
 (451*Log[1 - u]^3)/243 + (16*L*Log[1 - u]^3)/243 - 
 (64*Log[1 - u]^3)/(81*(-1 + u)) - (8*Log[1 - u]^3)/(243*u) + 
 (20*u*Log[1 - u]^3)/243 + (10*u^2*Log[1 - u]^3)/243 + Log[1 - u]^4/486 - 
 (26*Log[1 - u]^4)/(81*(-1 + u)^2) - (10*Log[1 - u]^4)/(81*(-1 + u)) + 
 (134*Log[1 - u]^4)/(243*u^3) - (190*Log[1 - u]^4)/(243*u^2) + 
 (23*Log[1 - u]^4)/(81*u) + (19*Pi^2*Log[2 - u])/243 + 
 (Pi^2*Log[2 - u])/(27*(-1 + u)^2) - (20*Pi^2*Log[2 - u])/(243*(-1 + u)) + 
 (8*Pi^2*Log[2 - u])/(243*u^2) - (20*Pi^2*Log[2 - u])/(243*u) + 
 (Log[1 - u]^2*Log[2 - u])/27 + (Log[1 - u]^2*Log[2 - u])/(27*(-1 + u)^2) - 
 (2*Log[1 - u]^2*Log[2 - u])/(27*(-1 + u)) - 
 (184*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[5 - u])/(243*(-1 + u)^2) + 
 (76*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[5 - u])/(243*(-1 + u)) + 
 (184*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[5 - u])/
  (243*(-1 + u)^2) - (76*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[5 - u])/(243*(-1 + u)) - 
 (46*Sqrt[1 - u]*Sqrt[5 - u]*Log[5 - u]^2)/(243*(-1 + u)^2) + 
 (19*Sqrt[1 - u]*Sqrt[5 - u]*Log[5 - u]^2)/(243*(-1 + u)) - 
 (9919*Log[u])/486 - (1252*L*Log[u])/243 + (16*L^2*Log[u])/27 + 
 ((1423*I)/243)*Pi*Log[u] + ((392*I)/81)*L*Pi*Log[u] - 
 ((32*I)/81)*L^2*Pi*Log[u] - (1061*Pi^2*Log[u])/243 + (32*L*Pi^2*Log[u])/81 - 
 ((64*I)/243)*Pi^3*Log[u] - (6257*Log[u])/(486*(-1 + u)) - 
 (4*L*Log[u])/(-1 + u) + (16*L^2*Log[u])/(81*(-1 + u)) + 
 (((23*I)/81)*Pi*Log[u])/(-1 + u) + (((32*I)/81)*L*Pi*Log[u])/(-1 + u) - 
 (28*Pi^2*Log[u])/(243*(-1 + u)) + (128*Log[u])/(243*u^2) - 
 (184*Pi^2*Log[u])/(81*u^2) - (760*Log[u])/(243*u) - (64*L*Log[u])/(81*u) - 
 (64*L^2*Log[u])/(27*u) + (356*Pi^2*Log[u])/(243*u) + 
 ((20*I)/81)*Pi*u*Log[u] + (10*Pi^2*u*Log[u])/81 + 
 (152*u*Log[u])/(243*(-1 + u)) + (10*Pi^2*u^2*Log[u])/243 + 
 (8*Log[u])/(81*zc) + (8*Log[u])/(81*(-1 + u)*zc) + (8*u*Log[u])/(81*zc) - 
 (8*u^2*Log[u])/(81*(-1 + u)*zc) - (224*zc*Log[u])/(243*(-1 + u)) - 
 (128*zc*Log[u])/(243*(-1 + u)*u^2) - (400*zc*Log[u])/(243*u) - 
 (64*L*zc*Log[u])/(243*u) - (((32*I)/243)*Pi*zc*Log[u])/u + 
 (352*zc*Log[u])/(243*(-1 + u)*u) + (64*Sqrt[4 + u]*Log[2]*Log[u])/
  (243*u^(3/2)) - (80*Sqrt[4 + u]*Log[2]*Log[u])/(243*Sqrt[u]) - 
 (3820*Log[1 - u]*Log[u])/243 - (440*L*Log[1 - u]*Log[u])/81 + 
 (32*L^2*Log[1 - u]*Log[u])/81 - ((100*I)/81)*Pi*Log[1 - u]*Log[u] + 
 ((64*I)/81)*L*Pi*Log[1 - u]*Log[u] - (124*Pi^2*Log[1 - u]*Log[u])/243 - 
 (2*Log[1 - u]*Log[u])/(-1 + u) + (16*L*Log[1 - u]*Log[u])/(81*(-1 + u)) + 
 (((2*I)/81)*Pi*Log[1 - u]*Log[u])/(-1 + u) + 
 (128*Log[1 - u]*Log[u])/(243*u^3) - (1088*Pi^2*Log[1 - u]*Log[u])/
  (243*u^3) - (472*Log[1 - u]*Log[u])/(81*u^2) + 
 (512*Pi^2*Log[1 - u]*Log[u])/(81*u^2) + (247*Log[1 - u]*Log[u])/(27*u) - 
 (160*L*Log[1 - u]*Log[u])/(81*u) + (((56*I)/81)*Pi*Log[1 - u]*Log[u])/u - 
 (548*Pi^2*Log[1 - u]*Log[u])/(243*u) + (20*u*Log[1 - u]*Log[u])/81 + 
 ((20*I)/27)*Pi*u*Log[1 - u]*Log[u] + ((20*I)/81)*Pi*u^2*Log[1 - u]*Log[u] + 
 (4*Log[1 - u]*Log[u])/(81*zc) + (4*Log[1 - u]*Log[u])/(81*(-1 + u)*zc) + 
 (4*u*Log[1 - u]*Log[u])/(81*zc) - (8*zc*Log[1 - u]*Log[u])/(27*u) + 
 (26*Log[1 - u]^2*Log[u])/81 + (32*L*Log[1 - u]^2*Log[u])/27 + 
 ((56*I)/81)*Pi*Log[1 - u]^2*Log[u] - (Log[1 - u]^2*Log[u])/(27*(-1 + u)^2) - 
 (17*Log[1 - u]^2*Log[u])/(9*(-1 + u)) - (52*Log[1 - u]^2*Log[u])/(27*u) - 
 (20*u*Log[1 - u]^2*Log[u])/81 - (10*u^2*Log[1 - u]^2*Log[u])/81 - 
 (506*Log[1 - u]^3*Log[u])/243 + (104*Log[1 - u]^3*Log[u])/(81*(-1 + u)^2) + 
 (40*Log[1 - u]^3*Log[u])/(81*(-1 + u)) - (536*Log[1 - u]^3*Log[u])/
  (243*u^3) + (760*Log[1 - u]^3*Log[u])/(243*u^2) - 
 (92*Log[1 - u]^3*Log[u])/(81*u) + (2698*Log[u]^2)/243 + 
 (196*L*Log[u]^2)/81 - (16*L^2*Log[u]^2)/81 - (2*I)*Pi*Log[u]^2 - 
 ((16*I)/81)*L*Pi*Log[u]^2 + (29*Pi^2*Log[u]^2)/243 + 
 (335*Log[u]^2)/(81*(-1 + u)) + (16*L*Log[u]^2)/(81*(-1 + u)) - 
 (((19*I)/81)*Pi*Log[u]^2)/(-1 + u) - (44*Log[u]^2)/(27*u) + 
 (64*L*Log[u]^2)/(27*u) - (10*u*Log[u]^2)/81 - ((10*I)/27)*Pi*u*Log[u]^2 - 
 ((10*I)/81)*Pi*u^2*Log[u]^2 - (4*Log[u]^2)/(81*zc) - 
 (4*Log[u]^2)/(81*(-1 + u)*zc) - (4*u*Log[u]^2)/(81*zc) + 
 (88*zc*Log[u]^2)/(243*u) + (421*Log[1 - u]*Log[u]^2)/81 + 
 (32*L*Log[1 - u]*Log[u]^2)/81 - ((8*I)/27)*Pi*Log[1 - u]*Log[u]^2 + 
 (22*Log[1 - u]*Log[u]^2)/(81*(-1 + u)) - (10*Log[1 - u]*Log[u]^2)/(27*u^3) - 
 (268*Log[1 - u]*Log[u]^2)/(81*u^2) + (110*Log[1 - u]*Log[u]^2)/(27*u) - 
 (10*u*Log[1 - u]*Log[u]^2)/27 - (10*u^2*Log[1 - u]*Log[u]^2)/81 + 
 (46*Log[1 - u]^2*Log[u]^2)/27 + (134*Log[1 - u]^2*Log[u]^2)/(27*u^3) - 
 (190*Log[1 - u]^2*Log[u]^2)/(27*u^2) + (206*Log[1 - u]^2*Log[u]^2)/(81*u) - 
 (677*Log[u]^3)/243 - (16*L*Log[u]^3)/243 + ((44*I)/243)*Pi*Log[u]^3 - 
 (10*Log[u]^3)/(27*(-1 + u)) - (64*Log[u]^3)/(81*u) + (10*u*Log[u]^3)/81 + 
 (10*u^2*Log[u]^3)/243 - (130*Log[1 - u]*Log[u]^3)/243 + (41*Log[u]^4)/162 - 
 (4*Pi^2*Log[1 + u])/243 - (16*Pi^2*Log[1 + u])/(243*(-1 + u)) - 
 (10*Pi^2*Log[1 + u])/(27*u^3) + (34*Pi^2*Log[1 + u])/(243*u) - 
 (10*Log[u]^2*Log[1 + u])/(27*u^3) + (10*Log[u]^2*Log[1 + u])/(81*u) - 
 (32*Sqrt[4 + u]*Log[2]*Log[4 + u])/(243*u^(3/2)) + 
 (40*Sqrt[4 + u]*Log[2]*Log[4 + u])/(243*Sqrt[u]) - 
 (8*Sqrt[4 + u]*Log[4 + u]^2)/(243*u^(3/2)) + (10*Sqrt[4 + u]*Log[4 + u]^2)/
  (243*Sqrt[u]) + (16*Pi^2*Log[Sqrt[u] + Sqrt[4 + u]])/243 + 
 (((64*I)/243)*Pi*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/u^(3/2) - 
 (((80*I)/243)*Pi*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/Sqrt[u] - 
 ((32*I)/81)*Pi*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]] - 
 (64*Sqrt[4 + u]*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]])/(243*u^(3/2)) + 
 (80*Sqrt[4 + u]*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]])/(243*Sqrt[u]) - 
 (32*Log[2]^2*Log[Sqrt[u] + Sqrt[4 + u]])/81 - 
 (64*Sqrt[4 + u]*Log[u]*Log[Sqrt[u] + Sqrt[4 + u]])/(243*u^(3/2)) + 
 (80*Sqrt[4 + u]*Log[u]*Log[Sqrt[u] + Sqrt[4 + u]])/(243*Sqrt[u]) + 
 (32*Sqrt[4 + u]*Log[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/(243*u^(3/2)) - 
 (40*Sqrt[4 + u]*Log[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/(243*Sqrt[u]) + 
 ((16*I)/81)*Pi*Log[Sqrt[u] + Sqrt[4 + u]]^2 + 
 (32*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]]^2)/(243*u^(3/2)) - 
 (40*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]]^2)/(243*Sqrt[u]) + 
 (32*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]]^2)/81 - 
 (32*Log[Sqrt[u] + Sqrt[4 + u]]^3)/243 + (6182*Log[1 - ubar])/2187 + 
 (1016*L*Log[1 - ubar])/729 + (40*L^2*Log[1 - ubar])/243 - 
 ((46*I)/729)*Pi*Log[1 - ubar] - ((136*I)/243)*L*Pi*Log[1 - ubar] + 
 ((32*I)/81)*L^2*Pi*Log[1 - ubar] + (472*Pi^2*Log[1 - ubar])/729 - 
 (128*L*Pi^2*Log[1 - ubar])/243 - (((4*I)/243)*L*Pi*(-95 + 107*r^2 - 12*s^2)*
   Log[1 - ubar])/((-1 + r)*(1 + r)) + 
 (((4*I)/81)*Pi*(-17 + 15*r^2 + 2*s^2)*Log[1 - ubar])/((-1 + r)*(1 + r)) - 
 (16*L^2*(12 - 14*r^2 + 3*r^4 - 10*s^2 + 8*r^2*s^2 + s^4)*Log[1 - ubar])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (2*L*(-96 + 290*r^2 + 105*r^4 - 98*s^2 - 500*r^2*s^2 + 299*s^4)*
   Log[1 - ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (40*Log[1 - ubar])/(243*ubar^2) + (20*Log[1 - ubar])/(81*ubar) + 
 (16*L*Log[1 - ubar])/(81*ubar) - (((34*I)/243)*Pi*Log[1 - ubar])/ubar + 
 (202*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/729 + 
 (40*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/243 - 
 (20*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/(243*ubar^2) + 
 (458*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/(729*ubar) + 
 (80*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/(243*ubar) - 
 (20*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[1 - ubar])/243 - 
 (40*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[1 - ubar])/(243*ubar) - 
 (76*Log[1 - ubar]^2)/81 - (4*L*Log[1 - ubar]^2)/9 + 
 (16*L^2*Log[1 - ubar]^2)/81 - (2*L*(288 + 71*r^2 - 359*s^2)*Log[1 - ubar]^2)/
  (243*(r - s)*(r + s)) + (((2*I)/243)*Pi*(-107 + 119*r^2 - 12*s^2)*
   Log[1 - ubar]^2)/((-1 + r)*(1 + r)) - (8*Log[1 - ubar]^2)/(81*ubar) - 
 (20*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar]^2)/243 - 
 (40*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar]^2)/(243*ubar) + 
 (142*Log[1 - ubar]^3)/729 - (16*L*Log[1 - ubar]^3)/243 - 
 (22*Log[1 - ubar]^4)/243 + (40*Pi^2*(-3 + r^2 + 2*s^2)*s1*
   Log[-4/(-4 + ubar)])/(243*(-1 + r)*(1 + r)) + 
 (((80*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1]*Log[-4/(-4 + ubar)])/
  ((-1 + r)*(1 + r)) + (((40*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus}, s1]*Log[-4/(-4 + ubar)])/((-1 + r)*(1 + r)) - 
 (80*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1]*Log[-4/(-4 + ubar)])/
  (243*(-1 + r)*(1 + r)) - (40*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus, w1plus}, s1]*Log[-4/(-4 + ubar)])/(243*(-1 + r)*(1 + r)) + 
 (((80*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*Log[2]*Log[-4/(-4 + ubar)])/
  ((-1 + r)*(1 + r)) + (173399*Log[ubar])/4374 + (8137*L*Log[ubar])/729 - 
 (56*L^2*Log[ubar])/27 + ((22657*I)/1458)*Pi*Log[ubar] - 
 ((368*I)/243)*L*Pi*Log[ubar] - ((32*I)/81)*L^2*Pi*Log[ubar] - 
 (914*Pi^2*Log[ubar])/729 + (32*L*Pi^2*Log[ubar])/81 - 
 (((2*I)/243)*Pi*(-88 + 361*r^2 - 273*s^2)*Log[ubar])/((r - s)*(r + s)) + 
 (((4*I)/81)*L*Pi*(-4 + 69*r^2 - 65*s^2)*Log[ubar])/((r - s)*(r + s)) - 
 (8*Pi^2*(1 - 11*r^2 + 8*r^4 + 9*s^2 - 5*r^2*s^2 - 2*s^4)*Log[ubar])/
  (27*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (16*L^2*(-6 + 17*r^2 + 25*r^4 - 5*s^2 - 67*r^2*s^2 + 36*s^4)*Log[ubar])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (2*(1579 + 4313*r^2 - (12*I)*Pi^3*r^2 - 2852*r^4 + (12*I)*Pi^3*r^4 - 
    7471*s^2 + (12*I)*Pi^3*s^2 + 623*r^2*s^2 - (12*I)*Pi^3*r^2*s^2 + 
    768*r^4*s^2 + 3808*s^4 - 768*r^2*s^4)*Log[ubar])/
  (729*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (2*L*(1278 + 247*r^2 - 421*r^4 - 2803*s^2 + 307*r^2*s^2 + 288*r^4*s^2 + 
    1392*s^4 - 288*r^2*s^4)*Log[ubar])/(729*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - (((68*I)/81)*Pi*Log[ubar])/(-1 + ubar)^3 - 
 (68*Log[ubar])/(81*(-1 + ubar)^2) + (((34*I)/243)*Pi*Log[ubar])/
  (-1 + ubar)^2 + (7586*Log[ubar])/(729*(-1 + ubar)) + 
 (724*L*Log[ubar])/(243*(-1 + ubar)) + (((566*I)/243)*Pi*Log[ubar])/
  (-1 + ubar) - (2555*Log[ubar])/(729*ubar) - (80*L*Log[ubar])/(243*ubar) - 
 (((40*I)/243)*Pi*Log[ubar])/ubar - (544*zc*Log[ubar])/(243*ubar) - 
 (136*s*HPL[{w1plus}, -s^(-1)]*Log[ubar])/243 - 
 (272*s*zc*HPL[{w1plus}, -s^(-1)]*Log[ubar])/(243*ubar) - 
 (566*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/729 + 
 (40*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/243 + 
 ((20*I)/243)*Pi*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar] - 
 (1048*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/(729*ubar) + 
 (80*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/(243*ubar) + 
 (((40*I)/243)*Pi*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/ubar - 
 (20*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[ubar])/243 - 
 (40*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[ubar])/(243*ubar) + 
 (5654*Log[1 - ubar]*Log[ubar])/729 + (952*L*Log[1 - ubar]*Log[ubar])/243 + 
 (32*L^2*Log[1 - ubar]*Log[ubar])/81 + ((620*I)/243)*Pi*Log[1 - ubar]*
  Log[ubar] + ((32*I)/81)*L*Pi*Log[1 - ubar]*Log[ubar] - 
 (4*L*(8 - 121*r^2 + 69*r^4 + 105*s^2 - 17*r^2*s^2 - 44*s^4)*Log[1 - ubar]*
   Log[ubar])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (4*(-483 + 328*r^2 + 245*r^4 + 638*s^2 - 818*r^2*s^2 + 90*s^4)*Log[1 - ubar]*
   Log[ubar])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (68*Log[1 - ubar]*Log[ubar])/(243*(-1 + ubar)) + 
 (34*Log[1 - ubar]*Log[ubar])/(243*ubar) - (2*Log[1 - ubar]^2*Log[ubar])/9 + 
 (64*L*Log[1 - ubar]^2*Log[ubar])/81 + 
 (4*(84 - 25*r^2 - (12*I)*Pi*r^2 - 83*r^4 + (12*I)*Pi*r^4 - 143*s^2 + 
    (12*I)*Pi*s^2 + 191*r^2*s^2 - (12*I)*Pi*r^2*s^2 - 24*s^4)*Log[1 - ubar]^2*
   Log[ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (11291*Log[ubar]^2)/972 - (224*L*Log[ubar]^2)/243 - 
 (16*L^2*Log[ubar]^2)/81 - ((452*I)/243)*Pi*Log[ubar]^2 - 
 (((2*I)/81)*Pi*(-4 + 23*r^2 - 19*s^2)*Log[ubar]^2)/((r - s)*(r + s)) + 
 (2*L*(36 - 431*r^2 + 107*r^4 + 359*s^2 + 217*r^2*s^2 - 288*s^4)*Log[ubar]^2)/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 ((2388 - 797*r^2 - 132*Pi^2*r^2 - 1303*r^4 + 132*Pi^2*r^4 - 3979*s^2 + 
    132*Pi^2*s^2 + 3403*r^2*s^2 - 132*Pi^2*r^2*s^2 + 288*s^4)*Log[ubar]^2)/
  (729*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (34*Log[ubar]^2)/(81*(-1 + ubar)^3) - (17*Log[ubar]^2)/(243*(-1 + ubar)^2) - 
 (385*Log[ubar]^2)/(243*(-1 + ubar)) + (20*Log[ubar]^2)/(243*ubar) - 
 (10*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar]^2)/243 - 
 (20*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar]^2)/(243*ubar) - 
 (34*Log[1 - ubar]*Log[ubar]^2)/81 + 
 (4*(-229 + (12*I)*Pi + 169*r^2 - (12*I)*Pi*r^2 + 60*s^2)*Log[1 - ubar]*
   Log[ubar]^2)/(243*(-1 + r)*(1 + r)) + (452*Log[ubar]^3)/729 + 
 (16*L*Log[ubar]^3)/243 + 
 (2*(4 + 261*r^2 - (20*I)*Pi*r^2 - 169*r^4 + (20*I)*Pi*r^4 - 269*s^2 + 
    (20*I)*Pi*s^2 + 77*r^2*s^2 - (20*I)*Pi*r^2*s^2 + 96*s^4)*Log[ubar]^3)/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - (2*Log[ubar]^4)/27 - 
 (4*Pi^2*Log[1 - ubar]*(40 + 45*r^2 - 98*r^4 - 125*s^2 + 151*r^2*s^2 - 
    13*s^4 - 6*r^2*Log[ubar] + 6*r^4*Log[ubar] + 6*s^2*Log[ubar] - 
    6*r^2*s^2*Log[ubar]))/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (2*Log[1 - ubar]^3*(-96 - 27*r^2 + (20*I)*Pi*r^2 + 143*r^4 - (20*I)*Pi*r^4 + 
    219*s^2 - (20*I)*Pi*s^2 - 259*r^2*s^2 + (20*I)*Pi*r^2*s^2 + 20*s^4 + 
    48*r^2*Log[ubar] - 48*r^4*Log[ubar] - 48*s^2*Log[ubar] + 
    48*r^2*s^2*Log[ubar]))/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (2*Log[1 - ubar]^2*(-48 + 5*r^2 - 2*Pi^2*r^2 + 312*r^4 + 2*Pi^2*r^4 + 
    91*s^2 + 2*Pi^2*s^2 - 629*r^2*s^2 - 2*Pi^2*r^2*s^2 + 269*s^4 + 
    36*r^2*Log[ubar]^2 - 36*r^4*Log[ubar]^2 - 36*s^2*Log[ubar]^2 + 
    36*r^2*s^2*Log[ubar]^2))/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (2*Log[1 - ubar]*(-192 + 581*r^2 + (4*I)*Pi^3*r^2 + 294*r^4 - 
    (4*I)*Pi^3*r^4 - 197*s^2 - (4*I)*Pi^3*s^2 - 1169*r^2*s^2 + 
    (4*I)*Pi^3*r^2*s^2 + 683*s^4 - 32*r^2*Log[ubar]^3 + 32*r^4*Log[ubar]^3 + 
    32*s^2*Log[ubar]^3 - 32*r^2*s^2*Log[ubar]^3))/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (4*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[2]*Log[1 + (1 - u)/(4*zc)])/(81*zc) - 
 (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[2]*Log[1 + (1 - u)/(4*zc)])/
  (27*(-1 + u)^2) + (76*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[1 + (1 - u)/(4*zc)])/(243*(-1 + u)) - 
 (4*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*Log[1 + (1 - u)/(4*zc)])/(81*zc) - 
 (112*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[2]*Log[1 + (1 - u)/(4*zc)])/
  (243*(-1 + u)^2) + (Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   Log[1 + (1 - u)/(4*zc)]^2)/(81*zc) - 
 (2*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[1 + (1 - u)/(4*zc)]^2)/
  (27*(-1 + u)^2) + (19*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[1 + (1 - u)/(4*zc)]^2)/(243*(-1 + u)) - 
 (Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]^2)/(81*zc) - 
 (28*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]^2)/
  (243*(-1 + u)^2) + (40*Sqrt[u + 4*zc]*Log[2]*Log[1 + u/(4*zc)])/
  (243*Sqrt[u]) - (32*zc*Sqrt[u + 4*zc]*Log[2]*Log[1 + u/(4*zc)])/
  (243*u^(3/2)) + (10*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]^2)/(243*Sqrt[u]) - 
 (8*zc*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]^2)/(243*u^(3/2)) + 
 (152*Log[(1 - u)/(4*zc)])/243 + ((76*I)/243)*Pi*Log[(1 - u)/(4*zc)] - 
 (4*Log[(1 - u)/(4*zc)])/(27*zc) + (4*u*Log[(1 - u)/(4*zc)])/(27*zc) - 
 (584*zc*Log[(1 - u)/(4*zc)])/(243*(-1 + u)) - 
 (((184*I)/243)*Pi*zc*Log[(1 - u)/(4*zc)])/(-1 + u) - 
 (152*Log[2]*Log[(1 - u)/(4*zc)])/243 + (368*zc*Log[2]*Log[(1 - u)/(4*zc)])/
  (243*(-1 + u)) - (38*Log[(1 - u)/(4*zc)]^2)/243 + 
 (92*zc*Log[(1 - u)/(4*zc)]^2)/(243*(-1 + u)) + (46*Log[(1 - u)/zc])/243 + 
 (152*L*Log[(1 - u)/zc])/243 + (4*Log[(1 - u)/zc])/(27*zc) - 
 (4*u*Log[(1 - u)/zc])/(27*zc) + (316*zc*Log[(1 - u)/zc])/(243*(-1 + u)) - 
 (368*L*zc*Log[(1 - u)/zc])/(243*(-1 + u)) - (32*Log[u/(4*zc)])/81 - 
 ((40*I)/243)*Pi*Log[u/(4*zc)] - (20*u*Log[u/(4*zc)])/(243*zc) + 
 (8*L*u*Log[u/(4*zc)])/(81*zc) + (136*zc*Log[u/(4*zc)])/(243*u) + 
 (((32*I)/243)*Pi*zc*Log[u/(4*zc)])/u + (80*Log[2]*Log[u/(4*zc)])/243 - 
 (64*zc*Log[2]*Log[u/(4*zc)])/(243*u) + (20*Log[u/(4*zc)]^2)/243 - 
 (16*zc*Log[u/(4*zc)]^2)/(243*u) + (4*Log[u/zc])/9 - (80*L*Log[u/zc])/243 + 
 (20*u*Log[u/zc])/(243*zc) - (8*L*u*Log[u/zc])/(81*zc) + 
 (112*zc*Log[u/zc])/(243*u) + (64*L*zc*Log[u/zc])/(243*u) - 
 (2618*Log[zc])/729 - (568*L*Log[zc])/243 + (64*L^2*Log[zc])/81 - 
 ((64*I)/243)*Pi*Log[zc] + (4*Pi^2*Log[zc])/243 - 
 ((280*I)/243)*Pi*s*Log[zc] - ((32*I)/81)*L*Pi*s*(-3 + s^2)*Log[zc] - 
 (4*L*(-13 + 48*s^2)*Log[zc])/243 + (4*(-601 + 435*s^2)*Log[zc])/243 - 
 (4*Pi^2*(29 - 9*r^2 - 36*s - 9*s^2 + 9*r^2*s^2 + 12*s^3)*Log[zc])/243 - 
 (((2*I)/81)*Pi*(-144*r - 120*s - 40*r^2*s + 355*r*s^2 + 363*s^3 + 
    40*r^2*s^3 - 145*r*s^4 - 177*s^5)*Log[zc])/(s*(r + s)) - 
 ((88*I)/243)*Pi*s1*Log[zc] - (448*Log[zc])/(243*ubar) - 
 (((16*I)/81)*Pi*Log[zc])/ubar - (((176*I)/243)*Pi*s1*Log[zc])/ubar + 
 (((8*I)/243)*Pi*s1*(2 + ubar)*Log[zc])/ubar + 
 (64*zc*Log[zc])/(243*(-1 + u)^2) + (52*zc*Log[zc])/(81*(-1 + u)) - 
 (368*L*zc*Log[zc])/(243*(-1 + u)) - (((184*I)/243)*Pi*zc*Log[zc])/(-1 + u) - 
 (64*zc*Log[zc])/(243*u^2) + (140*zc*Log[zc])/(81*u) + 
 (64*L*zc*Log[zc])/(243*u) + (((32*I)/243)*Pi*zc*Log[zc])/u - 
 (1664*zc*Log[zc])/(243*ubar) + (128*L*zc*Log[zc])/(27*ubar) - 
 (((560*I)/243)*Pi*s*zc*Log[zc])/ubar + (8*(-117 + 118*ubar)*zc*Log[zc])/
  (243*(-1 + ubar)*ubar) + (256*L*zc^2*Log[zc])/(27*ubar) + 
 (16*(-79 + 80*ubar)*zc^2*Log[zc])/(81*(-1 + ubar)*ubar) + 
 ((64*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, r]*Log[zc] - 
 ((32*I)/27)*Pi*s*(-3 + s^2)*HPL[{0}, s]*Log[zc] - 
 (64*(-1 + s)*(1 + s)*HPL[{w1minus}, r]*Log[zc])/81 + 
 ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*Log[zc] + 
 (64*(-1 + s)*(1 + s)*HPL[{w1minus}, s]*Log[zc])/81 - 
 ((16*I)/27)*Pi*s*(-3 + s^2)*HPL[{w1minus}, s]*Log[zc] - 
 (128*HPL[{w1minus}, Sqrt[zc]]*Log[zc])/(81*ubar) - 
 (128*zc^3*HPL[{w1minus}, Sqrt[zc]]*Log[zc])/(81*ubar) + 
 (16*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{w1plus}, r]*Log[zc])/
  (81*(r - s)*(r + s)) - (((8*I)/81)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 
    6*r^2*s^2 + 3*r^4*s^2)*HPL[{w1plus}, r]*Log[zc])/((r - s)*(r + s)) - 
 (136*s*HPL[{w1plus}, -s^(-1)]*Log[zc])/243 - 
 (272*s*zc*HPL[{w1plus}, -s^(-1)]*Log[zc])/(243*ubar) + 
 (280*s*HPL[{w1plus}, s]*Log[zc])/243 + 
 (32*L*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[zc])/81 + 
 (((8*I)/81)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus}, s]*Log[zc])/((r - s)*(r + s)) - 
 (2*(144*r^2 - 120*s^2 - 395*r^2*s^2 + 363*s^4 + 185*r^2*s^4 - 177*s^6)*
   HPL[{w1plus}, s]*Log[zc])/(81*(r - s)*s*(r + s)) + 
 (560*s*zc*HPL[{w1plus}, s]*Log[zc])/(243*ubar) + 
 (88*s1*HPL[{w1plus}, s1]*Log[zc])/243 + (176*s1*HPL[{w1plus}, s1]*Log[zc])/
  (243*ubar) - (8*s1*(2 + ubar)*HPL[{w1plus}, s1]*Log[zc])/(243*ubar) + 
 (256*zc^(3/2)*HPL[{w1plus}, Sqrt[zc]]*Log[zc])/(81*ubar) - 
 ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{w2minus}, s]*Log[zc] + 
 ((32*I)/81)*Pi*s*(-3 + s^2)*HPL[{w2plus}, s]*Log[zc] - 
 (32*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{w2plus}, s]*Log[zc])/81 + 
 (32*s*(-3 + s^2)*HPL[{0, w1plus}, s]*Log[zc])/27 + 
 (16*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s]*Log[zc])/27 + 
 (8*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1plus}, r]*Log[zc])/(81*(r - s)*(r + s)) - 
 (8*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1plus}, s]*Log[zc])/(81*(r - s)*(r + s)) + 
 (32*s*(-3 + s^2)*HPL[{w2minus, w1plus}, s]*Log[zc])/81 - 
 ((32*I)/27)*Pi*s*(-3 + s^2)*Log[2]*Log[zc] - (16*u*Log[2]*Log[zc])/(81*zc) + 
 (40*Log[1 - u]*Log[zc])/243 - ((8*I)/81)*Pi*Log[1 - u]*Log[zc] + 
 (8*Log[1 - u]*Log[zc])/(81*u) - (8*Log[1 - u]*Log[zc])/(81*zc) + 
 (4*Log[1 - u]*Log[zc])/(81*u*zc) + (4*u*Log[1 - u]*Log[zc])/(81*zc) - 
 (184*zc*Log[1 - u]*Log[zc])/(243*(-1 + u)) - (4*Log[1 - u]^2*Log[zc])/81 - 
 (76*Log[u]*Log[zc])/243 + ((8*I)/81)*Pi*Log[u]*Log[zc] - 
 (4*Log[u]*Log[zc])/(81*(-1 + u)) + (4*Log[u]*Log[zc])/(81*zc) + 
 (4*Log[u]*Log[zc])/(81*(-1 + u)*zc) + (4*u*Log[u]*Log[zc])/(81*zc) - 
 (40*zc*Log[u]*Log[zc])/(243*u) - (8*Log[1 - u]*Log[u]*Log[zc])/81 + 
 (4*Log[u]^2*Log[zc])/81 + (136*Log[ubar]*Log[zc])/243 - 
 (64*(-1 + s)*(1 + s)*Log[ubar]*Log[zc])/81 + (8*Log[1 + Sqrt[zc]]*Log[zc])/
  (81*Sqrt[zc]) - (16*u*Log[1 + Sqrt[zc]]*Log[zc])/(81*Sqrt[zc]) + 
 (8*Sqrt[zc]*Log[1 + Sqrt[zc]]*Log[zc])/27 + 
 (16*Sqrt[zc]*Log[1 + Sqrt[zc]]*Log[zc])/(243*(-1 + u)) + 
 (16*Sqrt[zc]*Log[1 + Sqrt[zc]]*Log[zc])/(243*u) - 
 (64*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(243*(-1 + u)^2) + 
 (16*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(243*(-1 + u)) - 
 (224*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(243*u^2) + 
 (16*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(243*u) + 
 (4*Log[1 - zc]*Log[zc])/27 + (4*Log[1 - zc]*Log[zc])/(81*zc) - 
 (8*u*Log[1 - zc]*Log[zc])/(81*zc) - (4*Log[1 - zc]*Log[zc])/(81*Sqrt[zc]) + 
 (8*u*Log[1 - zc]*Log[zc])/(81*Sqrt[zc]) - (4*Sqrt[zc]*Log[1 - zc]*Log[zc])/
  27 - (8*Sqrt[zc]*Log[1 - zc]*Log[zc])/(243*(-1 + u)) - 
 (8*Sqrt[zc]*Log[1 - zc]*Log[zc])/(243*u) - (32*zc*Log[1 - zc]*Log[zc])/
  (243*(-1 + u)^2) + (16*zc*Log[1 - zc]*Log[zc])/(243*(-1 + u)) - 
 (40*zc*Log[1 - zc]*Log[zc])/(243*u^2) - (20*zc*Log[1 - zc]*Log[zc])/
  (243*u) + (32*zc^(3/2)*Log[1 - zc]*Log[zc])/(243*(-1 + u)^2) - 
 (8*zc^(3/2)*Log[1 - zc]*Log[zc])/(243*(-1 + u)) + 
 (112*zc^(3/2)*Log[1 - zc]*Log[zc])/(243*u^2) - 
 (8*zc^(3/2)*Log[1 - zc]*Log[zc])/(243*u) - (8*zc^2*Log[1 - zc]*Log[zc])/
  (27*u^2) + (4*zc^2*Log[1 - zc]*Log[zc])/(27*u) - 
 (152*Log[(1 - u)/zc]*Log[zc])/243 + (368*zc*Log[(1 - u)/zc]*Log[zc])/
  (243*(-1 + u)) - (8*u*Log[u/(4*zc)]*Log[zc])/(81*zc) + 
 (80*Log[u/zc]*Log[zc])/243 + (8*u*Log[u/zc]*Log[zc])/(81*zc) - 
 (64*zc*Log[u/zc]*Log[zc])/(243*u) + (172*Log[zc]^2)/243 - 
 (32*L*Log[zc]^2)/81 + ((8*I)/81)*Pi*s*(-3 + s^2)*Log[zc]^2 + 
 (2*(25 + 8*s^2)*Log[zc]^2)/81 + (2*(-9 + 2*ubar)*Log[zc]^2)/(243*ubar) - 
 (2*Log[zc]^2)/(81*zc) + (4*u*Log[zc]^2)/(81*zc) + 
 (16*zc*Log[zc]^2)/(243*(-1 + u)^2) + (268*zc*Log[zc]^2)/(243*(-1 + u)) + 
 (20*zc*Log[zc]^2)/(243*u^2) - (38*zc*Log[zc]^2)/(243*u) - 
 (32*zc*Log[zc]^2)/(27*ubar) + (4*zc^2*Log[zc]^2)/(27*u^2) - 
 (2*zc^2*Log[zc]^2)/(27*u) - (128*zc^2*Log[zc]^2)/(27*ubar) - 
 (64*zc^3*Log[zc]^2)/(81*ubar) - (8*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[zc]^2)/
  81 + (16*Log[zc]^3)/243 - 
 (16*Pi^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/243 - 
 (((8*I)/81)*Pi*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/zc + 
 (((16*I)/27)*Pi*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(-1 + u)^2 + 
 (32*Pi^2*zc^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/
  (81*(-1 + u)^2) - (((152*I)/243)*Pi*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(-1 + u) + 
 (((8*I)/81)*Pi*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/zc + 
 (((224*I)/243)*Pi*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(-1 + u)^2 + 
 (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*zc) - 
 (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*(-1 + u)^2) + 
 (152*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(243*(-1 + u)) - 
 (8*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*zc) - 
 (224*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(243*(-1 + u)^2) - 
 (4*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*zc) + 
 (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*(-1 + u)^2) - 
 (76*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(243*(-1 + u)) + 
 (4*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*zc) + 
 (112*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(243*(-1 + u)^2) + 
 (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*zc) - 
 (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*(-1 + u)^2) + 
 (152*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(243*(-1 + u)) - 
 (8*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*zc) - 
 (224*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(243*(-1 + u)^2) - 
 ((16*I)/81)*Pi*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2 - 
 (4*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(81*zc) + 
 (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(27*(-1 + u)^2) + 
 (((32*I)/27)*Pi*zc^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/
  (-1 + u)^2 - (76*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(243*(-1 + u)) + 
 (4*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(81*zc) + 
 (112*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(243*(-1 + u)^2) + 
 (32*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^3)/243 - 
 (64*zc^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^3)/
  (81*(-1 + u)^2) + (16*Pi^2*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/
  243 - (((80*I)/243)*Pi*Sqrt[u + 4*zc]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/Sqrt[u] + 
 (((64*I)/243)*Pi*zc*Sqrt[u + 4*zc]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/
     (2*Sqrt[zc])])/u^(3/2) + 
 (80*Sqrt[u + 4*zc]*Log[2]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/
  (243*Sqrt[u]) - (64*zc*Sqrt[u + 4*zc]*Log[2]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(243*u^(3/2)) - 
 (40*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(243*Sqrt[u]) + 
 (32*zc*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(243*u^(3/2)) + 
 (80*Sqrt[u + 4*zc]*Log[u/(4*zc)]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/
     (2*Sqrt[zc])])/(243*Sqrt[u]) - 
 (64*zc*Sqrt[u + 4*zc]*Log[u/(4*zc)]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(243*u^(3/2)) + 
 ((16*I)/81)*Pi*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^2 - 
 (40*Sqrt[u + 4*zc]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^2)/
  (243*Sqrt[u]) + (32*zc*Sqrt[u + 4*zc]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^2)/(243*u^(3/2)) - 
 (32*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^3)/243 - 
 (124*Pi*PolyGamma[1, 1/6])/(2187*Sqrt[3]) + 
 (32*PolyGamma[1, 1/6])/(27*(-1 + ubar)^3) + (2332*Pi*PolyGamma[1, 1/6])/
  (10935*Sqrt[3]*(-1 + ubar)^3) + (2*PolyGamma[1, 1/6])/(27*(-1 + ubar)^2) - 
 (80*Pi*PolyGamma[1, 1/6])/(729*Sqrt[3]*(-1 + ubar)^2) + 
 (194*PolyGamma[1, 1/6])/(405*(-1 + ubar)) + (496*Pi*PolyGamma[1, 1/6])/
  (1215*Sqrt[3]*(-1 + ubar)) - (434*PolyGamma[1, 1/6])/(405*ubar) - 
 (1712*Pi*PolyGamma[1, 1/6])/(3645*Sqrt[3]*ubar) + 
 (((64*I)/729)*(-3 + r^2 + 2*s^2)*s1*HPL[{w6plus}, s1]*PolyGamma[1, 1/6])/
  (Sqrt[3]*(-1 + r)*(1 + r)) + (256*Pi*Log[2]*PolyGamma[1, 1/6])/
  (81*Sqrt[3]*(-1 + ubar)^3) + (7168*Pi*Log[2]*PolyGamma[1, 1/6])/
  (3645*Sqrt[3]*(-1 + ubar)^2) - 
 (2*(-1728 + 26663*r^2 - 21257*r^4 - 23207*s^2 + 3089*r^2*s^2 + 
    12762*r^4*s^2 + 16440*s^4 - 12762*r^2*s^4 - 144*PolyGamma[1, 1/6] + 
    528*r^2*PolyGamma[1, 1/6] - 240*s^2*PolyGamma[1, 1/6] - 
    528*r^2*s^2*PolyGamma[1, 1/6] + 384*s^4*PolyGamma[1, 1/6]))/
  (2187*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (2*Pi*((23328*I)*r^2 - (15552*I)*r^4 - (7776*I)*r^6 + 15012*Sqrt[3]*s - 
    (20412*I)*r*s - (56268*I)*r^2*s - 32184*Sqrt[3]*r^2*s + (46332*I)*r^3*s + 
    (37512*I)*r^4*s - 12396*Sqrt[3]*r^4*s - (15012*I)*r^5*s + 
    (18756*I)*r^6*s - (10908*I)*r^7*s - (2916*I)*s^2 - (169533*I)*r^2*s^2 + 
    (125658*I)*r^4*s^2 + (46791*I)*r^6*s^2 + (56268*I)*s^3 - 
    12852*Sqrt[3]*s^3 + (26892*I)*r*s^3 + (37512*I)*r^2*s^3 + 
    89160*Sqrt[3]*r^2*s^3 - (103356*I)*r^3*s^3 - (93780*I)*r^4*s^3 + 
    12396*Sqrt[3]*r^4*s^3 + (65556*I)*r^5*s^3 + (10908*I)*r^7*s^3 + 
    (111861*I)*s^4 + (201447*I)*r^2*s^4 - (283257*I)*r^4*s^4 - 
    (30051*I)*r^6*s^4 - (75024*I)*s^5 - 31728*Sqrt[3]*s^5 + (21168*I)*r*s^5 + 
    (75024*I)*r^2*s^5 - 56976*Sqrt[3]*r^2*s^5 + (29376*I)*r^3*s^5 - 
    (50544*I)*r^5*s^5 - (222129*I)*s^6 + (75870*I)*r^2*s^6 + 
    (146259*I)*r^4*s^6 + 29568*Sqrt[3]*s^7 - (27648*I)*r*s^7 + 
    (27648*I)*r^3*s^7 + (104220*I)*s^8 - (104220*I)*r^2*s^8 + 
    (45036*I)*s*s1 - (324486*I)*r^2*s*s1 - (49716*I)*r^4*s*s1 + 
    (8766*I)*r^6*s*s1 + (189378*I)*s^3*s1 + (748404*I)*r^2*s^3*s1 + 
    (23418*I)*r^4*s^3*s1 - (563580*I)*s^5*s1 - (397620*I)*r^2*s^5*s1 + 
    (320400*I)*s^7*s1 - 576*Sqrt[3]*s*PolyGamma[1, 1/6] + 
    288*Sqrt[3]*r^2*s*PolyGamma[1, 1/6] + 256*Sqrt[3]*r^4*s*
     PolyGamma[1, 1/6] + 32*Sqrt[3]*r^6*s*PolyGamma[1, 1/6] + 
    1440*Sqrt[3]*s^3*PolyGamma[1, 1/6] - 1088*Sqrt[3]*r^2*s^3*
     PolyGamma[1, 1/6] - 352*Sqrt[3]*r^4*s^3*PolyGamma[1, 1/6] - 
    896*Sqrt[3]*s^5*PolyGamma[1, 1/6] + 896*Sqrt[3]*r^2*s^5*
     PolyGamma[1, 1/6]))/(6561*(-1 + r)*(1 + r)*(r - s)*s*(r + s)*
   (3 + r^2 - 4*s^2)) + ((640*I)/243)*Pi*s1*PolyLog[2, 1/3] - 
 (640*Pi^2*PolyLog[2, 1/3])/(27*(-1 + ubar)^3) + 
 (((160*I)/3)*Pi*s1*PolyLog[2, 1/3])/(-1 + ubar)^3 - 
 (3584*Pi^2*PolyLog[2, 1/3])/(243*(-1 + ubar)^2) + 
 (((2816*I)/81)*Pi*s1*PolyLog[2, 1/3])/(-1 + ubar)^2 + 
 (((1856*I)/81)*Pi*s1*PolyLog[2, 1/3])/(-1 + ubar) - 
 (((1600*I)/243)*Pi*s1*PolyLog[2, 1/3])/ubar + 
 (40*s1*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/243 - 
 (((320*I)/9)*Pi*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/(-1 + ubar)^3 - 
 (((1792*I)/81)*Pi*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/(-1 + ubar)^2 + 
 (80*s1*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/(243*ubar) + 
 ((-1 + s)*(1 + s)*(-120 + 222*r^2 - 36*r^4 + 18*r^6 - 4*r^8 + 140*s^2 - 
    337*r^2*s^2 + 39*r^4*s^2 - 3*r^6*s^2 + r^8*s^2 + 5*s^4 + 75*r^2*s^4 - 
    r^4*s^4 + r^6*s^4)*PolyLog[2, (3 + r^2)/4])/
  (36*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 ((-1 + s)*(1 + s)*(72 - 54*r^2 + 15*r^4 + 23*r^6 - 120*s^2 + 6*r^2*s^2 - 
    9*r^4*s^2 - 13*r^6*s^2 + 99*s^4 - 3*r^2*s^4 + 6*r^4*s^4 + 2*r^6*s^4 - 
    15*s^6 - 9*r^2*s^6)*HPL[{w1minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (36*(r - s)^3*(r + s)^3) - 
 ((-72 + 102*r^2 - 63*r^4 + 5*r^6 + 144*s^2 - 108*r^2*s^2 + 36*r^4*s^2 + 
    24*r^6*s^2 - 123*s^4 + 45*r^2*s^4 - 27*r^4*s^4 - 15*r^6*s^4 + 38*s^6 + 
    18*r^2*s^6 + 6*r^4*s^6 + 2*r^6*s^6 - 3*s^8 - 9*r^2*s^8)*HPL[{w1minus}, s]*
   PolyLog[2, (3 + r^2)/4])/(36*(r - s)^3*(r + s)^3) - 
 (2*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w1plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - 
 ((-1 + s)*(1 + s)*(72 - 54*r^2 + 15*r^4 + 23*r^6 - 120*s^2 + 6*r^2*s^2 - 
    9*r^4*s^2 - 13*r^6*s^2 + 99*s^4 - 3*r^2*s^4 + 6*r^4*s^4 + 2*r^6*s^4 - 
    15*s^6 - 9*r^2*s^6)*HPL[{w3minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (36*(r - s)^3*(r + s)^3) + 
 ((-72 + 6*r^2 + 33*r^4 - 51*r^6 + 240*s^2 - 12*r^2*s^2 + 12*r^4*s^2 + 
    48*r^6*s^2 - 315*s^4 - 27*r^2*s^4 - 3*r^4*s^4 - 15*r^6*s^4 + 190*s^6 - 
    6*r^2*s^6 + 6*r^4*s^6 + 2*r^6*s^6 - 27*s^8 - 9*r^2*s^8)*HPL[{w3minus}, s]*
   PolyLog[2, (3 + r^2)/4])/(36*(r - s)^3*(r + s)^3) + 
 (2*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w3plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - 
 ((-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w4minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^2*(r + s)^2) - 
 (2*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w4plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - 
 ((-12 + 12*r^2 - 7*r^4 + 24*s^2 - 10*r^2*s^2 + 3*r^4*s^2 - 19*s^4 + 
    6*r^2*s^4 + 3*s^6)*HPL[{w5minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^2*(r + s)^2) - 
 (2*s*(-2 + r^2 + s^2)*(-6 + 6*r^2 - 3*r^4 + 10*s^2 - 4*r^2*s^2 + r^4*s^2 - 
    7*s^4 + 2*r^2*s^4 + s^6)*HPL[{w5plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w1minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w3minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w4minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1minus, w5minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w1plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w3plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w4plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w5plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-2 + r^2 + s^2)*HPL[{w1plus, w5plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^3*(r + s)^3) - (16*L*PolyLog[2, (1 - r^2)/(1 - s^2)])/81 + 
 ((4*I)/81)*Pi*s*(-3 + s^2)*PolyLog[2, (1 - r^2)/(1 - s^2)] + 
 (4*(22 - 25*r^2 - 3*s^2 + 6*r^2*s^2)*PolyLog[2, (1 - r^2)/(1 - s^2)])/
  (243*(-1 + r)*(1 + r)) - 
 (8*HPL[{w1minus}, r]*PolyLog[2, (1 - r^2)/(1 - s^2)])/81 - 
 (4*s*(-3 + s^2)*HPL[{w1plus}, s]*PolyLog[2, (1 - r^2)/(1 - s^2)])/81 - 
 (16*Log[2]*PolyLog[2, (1 - r^2)/(1 - s^2)])/81 - 
 (16*L*PolyLog[2, (-1 + r^2)/(-1 + s^2)])/81 + 
 (8*(-3 - 8*r^2 + 11*s^2 + 3*r^2*s^2 - 3*s^4)*
   PolyLog[2, (-1 + r^2)/(-1 + s^2)])/(243*(r - s)*(r + s)) - 
 (8*HPL[{w1minus}, r]*PolyLog[2, (-1 + r^2)/(-1 + s^2)])/81 - 
 (16*Log[2]*PolyLog[2, (-1 + r^2)/(-1 + s^2)])/81 - 
 (368*Sqrt[1 - u]*Sqrt[5 - u]*PolyLog[2, (1 + Sqrt[(1 - u)/(5 - u)])/2])/
  (243*(-1 + u)^2) + (152*Sqrt[1 - u]*Sqrt[5 - u]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(5 - u)])/2])/(243*(-1 + u)) + 
 (4*u^2*(Log[u]^2 - Log[u]*Log[zc] + PolyLog[2, 1 - u]))/(81*(-1 + u)*zc) - 
 (8*zc*(Log[u]^2 - Log[u]*Log[zc] + PolyLog[2, 1 - u]))/(27*(-1 + u)) + 
 (8*zc*(Log[u]^2 - Log[u]*Log[zc] + PolyLog[2, 1 - u]))/(27*(-1 + u)*u) - 
 (368*Sqrt[1 - u]*Sqrt[5 - u]*PolyLog[2, -Sqrt[(1 - u)/(5 - u)]])/
  (243*(-1 + u)^2) + (152*Sqrt[1 - u]*Sqrt[5 - u]*
   PolyLog[2, -Sqrt[(1 - u)/(5 - u)]])/(243*(-1 + u)) + 
 (368*Sqrt[1 - u]*Sqrt[5 - u]*PolyLog[2, Sqrt[(1 - u)/(5 - u)]])/
  (243*(-1 + u)^2) - (152*Sqrt[1 - u]*Sqrt[5 - u]*
   PolyLog[2, Sqrt[(1 - u)/(5 - u)]])/(243*(-1 + u)) + 
 (4*Pi^2*PolyLog[2, -1 + u])/243 - (8*Pi^2*PolyLog[2, -1 + u])/(243*u^3) + 
 (8*Pi^2*PolyLog[2, -1 + u])/(243*u^2) + (2*Log[1 - u]*PolyLog[2, -1 + u])/
  27 + (2*Log[1 - u]*PolyLog[2, -1 + u])/(27*(-1 + u)^2) - 
 (4*Log[1 - u]*PolyLog[2, -1 + u])/(27*(-1 + u)) - 
 (4*Pi^2*PolyLog[2, -u])/243 - (20*Log[u]*PolyLog[2, -u])/(27*u^3) + 
 (20*Log[u]*PolyLog[2, -u])/(81*u) - (5093*PolyLog[2, u])/243 - 
 (736*L*PolyLog[2, u])/81 + (64*L^2*PolyLog[2, u])/81 - 
 ((4*I)/27)*Pi*PolyLog[2, u] + ((128*I)/81)*L*Pi*PolyLog[2, u] - 
 (188*Pi^2*PolyLog[2, u])/243 - (128*PolyLog[2, u])/(243*(-1 + u)^3) + 
 (26*Pi^2*PolyLog[2, u])/(27*(-1 + u)^2) - 
 (151*PolyLog[2, u])/(27*(-1 + u)) + (176*L*PolyLog[2, u])/(81*(-1 + u)) - 
 (((4*I)/81)*Pi*PolyLog[2, u])/(-1 + u) + (40*Pi^2*PolyLog[2, u])/
  (81*(-1 + u)) + (128*PolyLog[2, u])/(243*u^3) - 
 (184*Pi^2*PolyLog[2, u])/(81*u^3) - (472*PolyLog[2, u])/(81*u^2) + 
 (776*Pi^2*PolyLog[2, u])/(243*u^2) + (139*PolyLog[2, u])/(27*u) - 
 (128*L*PolyLog[2, u])/(81*u) - (((8*I)/27)*Pi*PolyLog[2, u])/u - 
 (272*Pi^2*PolyLog[2, u])/(243*u) + (40*u*PolyLog[2, u])/81 + 
 ((20*I)/81)*Pi*u*PolyLog[2, u] + (4*PolyLog[2, u])/(27*zc) + 
 (4*PolyLog[2, u])/(81*(-1 + u)*zc) - (4*PolyLog[2, u])/(81*u*zc) - 
 (8*zc*PolyLog[2, u])/(27*u) + (380*Log[1 - u]*PolyLog[2, u])/81 + 
 (128*L*Log[1 - u]*PolyLog[2, u])/81 + ((40*I)/27)*Pi*Log[1 - u]*
  PolyLog[2, u] - (2*Log[1 - u]*PolyLog[2, u])/(27*(-1 + u)^2) - 
 (38*Log[1 - u]*PolyLog[2, u])/(9*(-1 + u)) - (224*Log[1 - u]*PolyLog[2, u])/
  (81*u) - (16*Log[1 - u]^2*PolyLog[2, u])/9 + 
 (260*Log[u]*PolyLog[2, u])/81 + (128*L*Log[u]*PolyLog[2, u])/81 - 
 ((56*I)/81)*Pi*Log[u]*PolyLog[2, u] + (10*Log[u]*PolyLog[2, u])/
  (27*(-1 + u)) - (20*Log[u]*PolyLog[2, u])/(27*u^3) - 
 (268*Log[u]*PolyLog[2, u])/(27*u^2) + (238*Log[u]*PolyLog[2, u])/(27*u) + 
 (80*Log[1 - u]*Log[u]*PolyLog[2, u])/27 + 
 (268*Log[1 - u]*Log[u]*PolyLog[2, u])/(81*u^3) - 
 (380*Log[1 - u]*Log[u]*PolyLog[2, u])/(81*u^2) + 
 (136*Log[1 - u]*Log[u]*PolyLog[2, u])/(81*u) - 
 (100*Log[u]^2*PolyLog[2, u])/81 - (16*Log[zc]*PolyLog[2, u])/81 + 
 (88*PolyLog[2, u]^2)/81 + (26*PolyLog[2, u]^2)/(27*(-1 + u)^2) + 
 (40*PolyLog[2, u]^2)/(81*(-1 + u)) + (134*PolyLog[2, u]^2)/(81*u^3) - 
 (190*PolyLog[2, u]^2)/(81*u^2) + (68*PolyLog[2, u]^2)/(81*u) + 
 (4*(-1 + u)*(Log[1 - u]^2 - Log[1 - u]*Log[zc] + PolyLog[2, u]))/(81*zc) - 
 (4*(-1 + u)*(Log[1 - u]^2 - Log[1 - u]*Log[zc] + PolyLog[2, u]))/(81*u*zc) - 
 (64*Sqrt[4 + u]*PolyLog[2, -Sqrt[u/(4 + u)]])/(243*u^(3/2)) + 
 (80*Sqrt[4 + u]*PolyLog[2, -Sqrt[u/(4 + u)]])/(243*Sqrt[u]) + 
 (64*Sqrt[4 + u]*PolyLog[2, Sqrt[u/(4 + u)]])/(243*u^(3/2)) - 
 (80*Sqrt[4 + u]*PolyLog[2, Sqrt[u/(4 + u)]])/(243*Sqrt[u]) - 
 (64*Sqrt[4 + u]*PolyLog[2, (1 + Sqrt[u/(4 + u)])/2])/(243*u^(3/2)) + 
 (80*Sqrt[4 + u]*PolyLog[2, (1 + Sqrt[u/(4 + u)])/2])/(243*Sqrt[u]) + 
 (4988*PolyLog[2, ubar])/729 + (736*L*PolyLog[2, ubar])/243 + 
 (64*L^2*PolyLog[2, ubar])/81 + ((484*I)/243)*Pi*PolyLog[2, ubar] + 
 ((64*I)/81)*L*Pi*PolyLog[2, ubar] - 
 (8*L*(-54 - 175*r^2 + 157*r^4 + 283*s^2 - 139*r^2*s^2 - 72*s^4)*
   PolyLog[2, ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (88*PolyLog[2, ubar])/(243*(-1 + ubar)) - (92*PolyLog[2, ubar])/(243*ubar) - 
 (20*s1*HPL[{w1plus}, -s1^(-1)]*PolyLog[2, ubar])/243 - 
 (40*s1*HPL[{w1plus}, -s1^(-1)]*PolyLog[2, ubar])/(243*ubar) + 
 (64*L*Log[1 - ubar]*PolyLog[2, ubar])/81 + (68*Log[ubar]*PolyLog[2, ubar])/
  81 + (64*L*Log[ubar]*PolyLog[2, ubar])/81 - 
 (32*(-1 + s)*(1 + s)*(-1 + 2*r^2 - s^2)*Log[ubar]*PolyLog[2, ubar])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (32*Log[1 - ubar]*(1 - 5*r^2 + 3*r^4 + 3*s^2 - r^2*s^2 - s^4 - 
    4*r^2*Log[ubar] + 4*r^4*Log[ubar] + 4*s^2*Log[ubar] - 
    4*r^2*s^2*Log[ubar])*PolyLog[2, ubar])/(81*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - (2*(-894 - 4*r^2 - 216*Pi^2*r^2 + 1615*r^4 + 216*Pi^2*r^4 + 
    1792*s^2 + 216*Pi^2*s^2 - 3226*r^2*s^2 - 216*Pi^2*r^2*s^2 + 717*s^4 - 
    288*r^2*Log[1 - ubar]^2 + 288*r^4*Log[1 - ubar]^2 + 
    288*s^2*Log[1 - ubar]^2 - 288*r^2*s^2*Log[1 - ubar]^2 - 
    288*r^2*Log[ubar]^2 + 288*r^4*Log[ubar]^2 + 288*s^2*Log[ubar]^2 - 
    288*r^2*s^2*Log[ubar]^2)*PolyLog[2, ubar])/(729*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - (s1*(5 - 5*ubar + ubar^3)*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (486*(-1 + ubar)^3) - ((-4 + 5*ubar - ubar^2 - 2*ubar^3 + ubar^4)*
   Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + 
    (4*I)*Pi*HPL[{w1minus}, r] - (4*I)*Pi*HPL[{w1plus}, t] + 
    8*HPL[{0}, r]*HPL[{w1plus}, t] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - 
    (2*I)*Pi*HPL[{w3minus}, t] + 4*HPL[{0}, r]*HPL[{w3minus}, t] - 
    (2*I)*Pi*HPL[{w3plus}, t] + 4*HPL[{0}, r]*HPL[{w3plus}, t] - 
    4*HPL[{-1, 0}, r^2] - 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, t] - 
    2*HPL[{w1plus, w4minus}, t] - 2*HPL[{w1plus, w4plus}, t] - 
    2*HPL[{w1plus, w5minus}, t] - 2*HPL[{w1plus, w5plus}, t] + 
    2*HPL[{w3minus, w1minus}, t] - HPL[{w3minus, w4minus}, t] - 
    HPL[{w3minus, w4plus}, t] - HPL[{w3minus, w5minus}, t] - 
    HPL[{w3minus, w5plus}, t] + 2*HPL[{w3plus, w1minus}, t] - 
    HPL[{w3plus, w4minus}, t] - HPL[{w3plus, w4plus}, t] - 
    HPL[{w3plus, w5minus}, t] - HPL[{w3plus, w5plus}, t] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(486*(-1 + ubar)^3*ubar) + 
 (s1*(7 + 15*ubar - 20*ubar^2 + 6*ubar^3)*zc*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (243*(-1 + ubar)^3) - ((13 + 5*ubar - 16*ubar^2 + 6*ubar^3)*zc*
   Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + 
    (4*I)*Pi*HPL[{w1minus}, r] - (4*I)*Pi*HPL[{w1plus}, t] + 
    8*HPL[{0}, r]*HPL[{w1plus}, t] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - 
    (2*I)*Pi*HPL[{w3minus}, t] + 4*HPL[{0}, r]*HPL[{w3minus}, t] - 
    (2*I)*Pi*HPL[{w3plus}, t] + 4*HPL[{0}, r]*HPL[{w3plus}, t] - 
    4*HPL[{-1, 0}, r^2] - 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, t] - 
    2*HPL[{w1plus, w4minus}, t] - 2*HPL[{w1plus, w4plus}, t] - 
    2*HPL[{w1plus, w5minus}, t] - 2*HPL[{w1plus, w5plus}, t] + 
    2*HPL[{w3minus, w1minus}, t] - HPL[{w3minus, w4minus}, t] - 
    HPL[{w3minus, w4plus}, t] - HPL[{w3minus, w5minus}, t] - 
    HPL[{w3minus, w5plus}, t] + 2*HPL[{w3plus, w1minus}, t] - 
    HPL[{w3plus, w4minus}, t] - HPL[{w3plus, w4plus}, t] - 
    HPL[{w3plus, w5minus}, t] - HPL[{w3plus, w5plus}, t] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3) + 
 (2*(-2 + ubar)*zc^2*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (81*(-1 + ubar)^3) + (2*s1*ubar*zc^2*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (81*(-1 + ubar)^3) + (s1*(5 - 5*ubar + ubar^3)*
   Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 
    16*HPL[{-1}, r^2]*HPL[{0}, r] - 4*HPL[{-1}, r^2]*HPL[{0}, r^4] - 
    (4*I)*Pi*HPL[{w1minus}, r] - 4*HPL[{0}, r^4]*HPL[{w1minus}, r] + 
    (4*I)*Pi*HPL[{w1plus}, v] - 8*HPL[{0}, r]*HPL[{w1plus}, v] + 
    4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + 
    (2*I)*Pi*HPL[{w3minus}, v] - 4*HPL[{0}, r]*HPL[{w3minus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3minus}, v] + (2*I)*Pi*HPL[{w3plus}, v] - 
    4*HPL[{0}, r]*HPL[{w3plus}, v] + 2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 
    4*HPL[{-1, 0}, r^2] + 16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(486*(-1 + ubar)^3) - 
 ((-4 + 5*ubar - ubar^2 - 2*ubar^3 + ubar^4)*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(486*(-1 + ubar)^3*ubar) - 
 (s1*(7 + 15*ubar - 20*ubar^2 + 6*ubar^3)*zc*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3) - 
 ((13 + 5*ubar - 16*ubar^2 + 6*ubar^3)*zc*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3) + 
 (2*(-2 + ubar)*zc^2*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(81*(-1 + ubar)^3) - 
 (2*s1*ubar*zc^2*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(81*(-1 + ubar)^3) - (4*PolyLog[2, 1 - zc])/243 + 
 (8*(-2 + ubar)*(1 + ubar)*zc^2*PolyLog[2, 1 - zc])/(27*(-1 + ubar)^2*ubar) + 
 (16*(1 + ubar)*zc^3*PolyLog[2, 1 - zc])/(81*(-1 + ubar)^2*ubar) - 
 (10*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/729 - 
 (16*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(729*(-1 + u)) - 
 (2*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*u) + 
 (19*u*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(729*(-1 + u)) + 
 (2*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*zc) - 
 (Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc])/(243*u*zc) - 
 (u*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*zc) - 
 ((-2 + u)*u*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*(-1 + u)*zc) - 
 (u^2*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*(-1 + u)*zc) - 
 ((1 + u)*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*zc) + 
 ((1 + u)*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*u*zc) - 
 (28*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(729*(-1 + u)) - 
 (16*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(729*(-1 + u)*u^2) - 
 (2*(-2 + u)*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (81*(-1 + u)*u^2) + (8*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (729*u) - (16*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (729*(-1 + u)^2*u) + (4*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (81*(-1 + u)*u) + (2*(-2 + u)*zc*(Pi^2 + 3*Log[zc]^2 + 
    6*PolyLog[2, 1 - zc]))/(81*(-1 + u)*u) + 
 (32*(-2 + ubar)*zc^2*(-(Pi^2*HPL[{w1minus}, s1])/12 - 
    (5*Pi^2*HPL[{w1plus}, t])/12 - I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, t] + (5*Pi^2*HPL[{w1plus}, t0])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t0] + I*Pi*HPL[{w1minus}, r]*
     HPL[{w1plus}, t0] - (5*Pi^2*HPL[{w1plus}, v])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v] - 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v] + HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v] + HPL[{0}, r^4]*HPL[{w1minus}, r]*
     HPL[{w1plus}, v] + (5*Pi^2*HPL[{w1plus}, v0])/12 - 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v0] + 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v0] - HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v0] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    (5*Pi^2*HPL[{w3minus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t] - (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t] + 
    (5*Pi^2*HPL[{w3minus}, t0])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t0] + (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t0] - 
    (5*Pi^2*HPL[{w3minus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v] - 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v])/2 + 
    (5*Pi^2*HPL[{w3minus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v0])/2 - 
    (5*Pi^2*HPL[{w3plus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t] - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t] + (5*Pi^2*HPL[{w3plus}, t0])/
     24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t0] + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t0] - 
    (5*Pi^2*HPL[{w3plus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, v] - 
    2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v])/2 + 
    (5*Pi^2*HPL[{w3plus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3plus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v0])/2 + 
    HPL[{w1plus}, t]*HPL[{-1, 0}, r^2] - HPL[{w1plus}, t0]*
     HPL[{-1, 0}, r^2] + HPL[{w1plus}, v]*HPL[{-1, 0}, r^2] - 
    HPL[{w1plus}, v0]*HPL[{-1, 0}, r^2] + 
    (HPL[{w3minus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3minus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, v0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, v0]*HPL[{-1, 0}, r^2])/2 - 4*HPL[{w1plus}, v]*
     HPL[{0, w1minus}, r] + 4*HPL[{w1plus}, v0]*HPL[{0, w1minus}, r] - 
    2*HPL[{w3minus}, v]*HPL[{0, w1minus}, r] + 2*HPL[{w3minus}, v0]*
     HPL[{0, w1minus}, r] - 2*HPL[{w3plus}, v]*HPL[{0, w1minus}, r] + 
    2*HPL[{w3plus}, v0]*HPL[{0, w1minus}, r] + 2*HPL[{w1plus}, t]*
     HPL[{w1minus, 0}, r] - 2*HPL[{w1plus}, t0]*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1plus}, v]*HPL[{w1minus, 0}, r] + 2*HPL[{w1plus}, v0]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, t]*HPL[{w1minus, 0}, r] - 
    HPL[{w3minus}, t0]*HPL[{w1minus, 0}, r] - HPL[{w3minus}, v]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, v0]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, t]*HPL[{w1minus, 0}, r] - HPL[{w3plus}, t0]*
     HPL[{w1minus, 0}, r] - HPL[{w3plus}, v]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, v0]*HPL[{w1minus, 0}, r] - 
    (HPL[{w1minus}, s1]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, t]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, t0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, v]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, v0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w3minus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3minus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    I*Pi*HPL[{w1plus, w1plus}, t] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, t] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t] - 
    I*Pi*HPL[{w1plus, w1plus}, t0] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 
      t0] + HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t0] - 
    I*Pi*HPL[{w1plus, w1plus}, v] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v] - 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v] - HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v] + I*Pi*HPL[{w1plus, w1plus}, v0] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v0] + 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v0] + HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v0] + (I/2)*Pi*HPL[{w1plus, w3minus}, t] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v] - 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v0])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, t] - HPL[{0}, r]*
     HPL[{w1plus, w3plus}, t] - (I/2)*Pi*HPL[{w1plus, w3plus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v] + HPL[{0}, r]*
     HPL[{w1plus, w3plus}, v] - (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v0])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v] - 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v0])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, t] - HPL[{0}, r]*
     HPL[{w3plus, w1plus}, t] - (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t])/
     2 - (I/2)*Pi*HPL[{w3plus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v] + HPL[{0}, r]*
     HPL[{w3plus, w1plus}, v] - (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v0])/4 - 
    HPL[{w1plus, w1plus, w1minus}, t] + HPL[{w1plus, w1plus, w1minus}, t0] - 
    HPL[{w1plus, w1plus, w1minus}, v] + HPL[{w1plus, w1plus, w1minus}, v0] + 
    HPL[{w1plus, w1plus, w4minus}, t]/2 - HPL[{w1plus, w1plus, w4minus}, t0]/
     2 + HPL[{w1plus, w1plus, w4minus}, v]/2 - 
    HPL[{w1plus, w1plus, w4minus}, v0]/2 + HPL[{w1plus, w1plus, w4plus}, t]/
     2 - HPL[{w1plus, w1plus, w4plus}, t0]/2 + 
    HPL[{w1plus, w1plus, w4plus}, v]/2 - HPL[{w1plus, w1plus, w4plus}, v0]/
     2 + HPL[{w1plus, w1plus, w5minus}, t]/2 - 
    HPL[{w1plus, w1plus, w5minus}, t0]/2 + HPL[{w1plus, w1plus, w5minus}, v]/
     2 - HPL[{w1plus, w1plus, w5minus}, v0]/2 + 
    HPL[{w1plus, w1plus, w5plus}, t]/2 - HPL[{w1plus, w1plus, w5plus}, t0]/
     2 + HPL[{w1plus, w1plus, w5plus}, v]/2 - 
    HPL[{w1plus, w1plus, w5plus}, v0]/2 - HPL[{w1plus, w3minus, w1minus}, t]/
     2 + HPL[{w1plus, w3minus, w1minus}, t0]/2 - 
    HPL[{w1plus, w3minus, w1minus}, v]/2 + 
    HPL[{w1plus, w3minus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3minus, w4minus}, t]/4 - 
    HPL[{w1plus, w3minus, w4minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4minus}, v]/4 - 
    HPL[{w1plus, w3minus, w4minus}, v0]/4 + HPL[{w1plus, w3minus, w4plus}, t]/
     4 - HPL[{w1plus, w3minus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4plus}, v]/4 - HPL[{w1plus, w3minus, w4plus}, v0]/
     4 + HPL[{w1plus, w3minus, w5minus}, t]/4 - 
    HPL[{w1plus, w3minus, w5minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5minus}, v]/4 - 
    HPL[{w1plus, w3minus, w5minus}, v0]/4 + HPL[{w1plus, w3minus, w5plus}, t]/
     4 - HPL[{w1plus, w3minus, w5plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5plus}, v]/4 - HPL[{w1plus, w3minus, w5plus}, v0]/
     4 - HPL[{w1plus, w3plus, w1minus}, t]/2 + 
    HPL[{w1plus, w3plus, w1minus}, t0]/2 - HPL[{w1plus, w3plus, w1minus}, v]/
     2 + HPL[{w1plus, w3plus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3plus, w4minus}, t]/4 - HPL[{w1plus, w3plus, w4minus}, t0]/
     4 + HPL[{w1plus, w3plus, w4minus}, v]/4 - 
    HPL[{w1plus, w3plus, w4minus}, v0]/4 + HPL[{w1plus, w3plus, w4plus}, t]/
     4 - HPL[{w1plus, w3plus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3plus, w4plus}, v]/4 - HPL[{w1plus, w3plus, w4plus}, v0]/
     4 + HPL[{w1plus, w3plus, w5minus}, t]/4 - 
    HPL[{w1plus, w3plus, w5minus}, t0]/4 + HPL[{w1plus, w3plus, w5minus}, v]/
     4 - HPL[{w1plus, w3plus, w5minus}, v0]/4 + 
    HPL[{w1plus, w3plus, w5plus}, t]/4 - HPL[{w1plus, w3plus, w5plus}, t0]/
     4 + HPL[{w1plus, w3plus, w5plus}, v]/4 - 
    HPL[{w1plus, w3plus, w5plus}, v0]/4 - HPL[{w3minus, w1plus, w1minus}, t]/
     2 + HPL[{w3minus, w1plus, w1minus}, t0]/2 - 
    HPL[{w3minus, w1plus, w1minus}, v]/2 + 
    HPL[{w3minus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3minus, w1plus, w4minus}, t]/4 - 
    HPL[{w3minus, w1plus, w4minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4minus}, v]/4 - 
    HPL[{w3minus, w1plus, w4minus}, v0]/4 + HPL[{w3minus, w1plus, w4plus}, t]/
     4 - HPL[{w3minus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4plus}, v]/4 - HPL[{w3minus, w1plus, w4plus}, v0]/
     4 + HPL[{w3minus, w1plus, w5minus}, t]/4 - 
    HPL[{w3minus, w1plus, w5minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5minus}, v]/4 - 
    HPL[{w3minus, w1plus, w5minus}, v0]/4 + HPL[{w3minus, w1plus, w5plus}, t]/
     4 - HPL[{w3minus, w1plus, w5plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5plus}, v]/4 - HPL[{w3minus, w1plus, w5plus}, v0]/
     4 - HPL[{w3minus, w3minus, w1minus}, t]/4 + 
    HPL[{w3minus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3minus, w1minus}, v]/4 + 
    HPL[{w3minus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3minus, w4minus}, t]/8 - 
    HPL[{w3minus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4minus}, v]/8 - 
    HPL[{w3minus, w3minus, w4minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, t]/8 - 
    HPL[{w3minus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, v]/8 - 
    HPL[{w3minus, w3minus, w4plus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, t]/8 - 
    HPL[{w3minus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, v]/8 - 
    HPL[{w3minus, w3minus, w5minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, t]/8 - 
    HPL[{w3minus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, v]/8 - 
    HPL[{w3minus, w3minus, w5plus}, v0]/8 - 
    HPL[{w3minus, w3plus, w1minus}, t]/4 + 
    HPL[{w3minus, w3plus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3plus, w1minus}, v]/4 + 
    HPL[{w3minus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3plus, w4minus}, t]/8 - 
    HPL[{w3minus, w3plus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4minus}, v]/8 - 
    HPL[{w3minus, w3plus, w4minus}, v0]/8 + HPL[{w3minus, w3plus, w4plus}, t]/
     8 - HPL[{w3minus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4plus}, v]/8 - HPL[{w3minus, w3plus, w4plus}, v0]/
     8 + HPL[{w3minus, w3plus, w5minus}, t]/8 - 
    HPL[{w3minus, w3plus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5minus}, v]/8 - 
    HPL[{w3minus, w3plus, w5minus}, v0]/8 + HPL[{w3minus, w3plus, w5plus}, t]/
     8 - HPL[{w3minus, w3plus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5plus}, v]/8 - HPL[{w3minus, w3plus, w5plus}, v0]/
     8 - HPL[{w3plus, w1plus, w1minus}, t]/2 + 
    HPL[{w3plus, w1plus, w1minus}, t0]/2 - HPL[{w3plus, w1plus, w1minus}, v]/
     2 + HPL[{w3plus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3plus, w1plus, w4minus}, t]/4 - HPL[{w3plus, w1plus, w4minus}, t0]/
     4 + HPL[{w3plus, w1plus, w4minus}, v]/4 - 
    HPL[{w3plus, w1plus, w4minus}, v0]/4 + HPL[{w3plus, w1plus, w4plus}, t]/
     4 - HPL[{w3plus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3plus, w1plus, w4plus}, v]/4 - HPL[{w3plus, w1plus, w4plus}, v0]/
     4 + HPL[{w3plus, w1plus, w5minus}, t]/4 - 
    HPL[{w3plus, w1plus, w5minus}, t0]/4 + HPL[{w3plus, w1plus, w5minus}, v]/
     4 - HPL[{w3plus, w1plus, w5minus}, v0]/4 + 
    HPL[{w3plus, w1plus, w5plus}, t]/4 - HPL[{w3plus, w1plus, w5plus}, t0]/
     4 + HPL[{w3plus, w1plus, w5plus}, v]/4 - 
    HPL[{w3plus, w1plus, w5plus}, v0]/4 - HPL[{w3plus, w3minus, w1minus}, t]/
     4 + HPL[{w3plus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3plus, w3minus, w1minus}, v]/4 + 
    HPL[{w3plus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3minus, w4minus}, t]/8 - 
    HPL[{w3plus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4minus}, v]/8 - 
    HPL[{w3plus, w3minus, w4minus}, v0]/8 + HPL[{w3plus, w3minus, w4plus}, t]/
     8 - HPL[{w3plus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4plus}, v]/8 - HPL[{w3plus, w3minus, w4plus}, v0]/
     8 + HPL[{w3plus, w3minus, w5minus}, t]/8 - 
    HPL[{w3plus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5minus}, v]/8 - 
    HPL[{w3plus, w3minus, w5minus}, v0]/8 + HPL[{w3plus, w3minus, w5plus}, t]/
     8 - HPL[{w3plus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5plus}, v]/8 - HPL[{w3plus, w3minus, w5plus}, v0]/
     8 - HPL[{w3plus, w3plus, w1minus}, t]/4 + 
    HPL[{w3plus, w3plus, w1minus}, t0]/4 - HPL[{w3plus, w3plus, w1minus}, v]/
     4 + HPL[{w3plus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3plus, w4minus}, t]/8 - HPL[{w3plus, w3plus, w4minus}, t0]/
     8 + HPL[{w3plus, w3plus, w4minus}, v]/8 - 
    HPL[{w3plus, w3plus, w4minus}, v0]/8 + HPL[{w3plus, w3plus, w4plus}, t]/
     8 - HPL[{w3plus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3plus, w4plus}, v]/8 - HPL[{w3plus, w3plus, w4plus}, v0]/
     8 + HPL[{w3plus, w3plus, w5minus}, t]/8 - 
    HPL[{w3plus, w3plus, w5minus}, t0]/8 + HPL[{w3plus, w3plus, w5minus}, v]/
     8 - HPL[{w3plus, w3plus, w5minus}, v0]/8 + 
    HPL[{w3plus, w3plus, w5plus}, t]/8 - HPL[{w3plus, w3plus, w5plus}, t0]/
     8 + HPL[{w3plus, w3plus, w5plus}, v]/8 - 
    HPL[{w3plus, w3plus, w5plus}, v0]/8 - (Pi^2*Log[2])/6 - 
    HPL[{w1minus}, r]*HPL[{w1minus}, s1]*Log[2] + 
    HPL[{w1minus}, r]*HPL[{w1plus}, t]*Log[2] - HPL[{w1minus}, r]*
     HPL[{w1plus}, t0]*Log[2] + HPL[{w1minus}, r]*HPL[{w1plus}, v]*Log[2] - 
    HPL[{w1minus}, r]*HPL[{w1plus}, v0]*Log[2] + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v0]*Log[2])/2 - 
    HPL[{w1minus, w1minus}, r]*Log[2] - 2*HPL[{w1plus, w1plus}, t]*Log[2] + 
    2*HPL[{w1plus, w1plus}, t0]*Log[2] - 2*HPL[{w1plus, w1plus}, v]*Log[2] + 
    2*HPL[{w1plus, w1plus}, v0]*Log[2] - HPL[{w3minus, w1plus}, t]*Log[2] + 
    HPL[{w3minus, w1plus}, t0]*Log[2] - HPL[{w3minus, w1plus}, v]*Log[2] + 
    HPL[{w3minus, w1plus}, v0]*Log[2] - HPL[{w3plus, w1plus}, t]*Log[2] + 
    HPL[{w3plus, w1plus}, t0]*Log[2] - HPL[{w3plus, w1plus}, v]*Log[2] + 
    HPL[{w3plus, w1plus}, v0]*Log[2] - 2*HPL[{w1minus}, r]*Log[2]^2 - 
    HPL[{w1minus}, s1]*Log[2]^2 + HPL[{w1plus}, t]*Log[2]^2 - 
    HPL[{w1plus}, t0]*Log[2]^2 + HPL[{w1plus}, v]*Log[2]^2 - 
    HPL[{w1plus}, v0]*Log[2]^2 + (HPL[{w3minus}, t]*Log[2]^2)/2 - 
    (HPL[{w3minus}, t0]*Log[2]^2)/2 + (HPL[{w3minus}, v]*Log[2]^2)/2 - 
    (HPL[{w3minus}, v0]*Log[2]^2)/2 + (HPL[{w3plus}, t]*Log[2]^2)/2 - 
    (HPL[{w3plus}, t0]*Log[2]^2)/2 + (HPL[{w3plus}, v]*Log[2]^2)/2 - 
    (HPL[{w3plus}, v0]*Log[2]^2)/2 - 2*Log[2]^3 - 
    (HPL[{w1minus}, s1]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, t]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, t0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, v]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, v0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w3minus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3minus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, v0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, v0]*PolyLog[2, 1 - zc])/4 - Log[2]*PolyLog[2, 1 - zc]))/
  (27*(-1 + ubar)^3) + (64*zc^3*(-(Pi^2*HPL[{w1minus}, s1])/12 - 
    (5*Pi^2*HPL[{w1plus}, t])/12 - I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, t] + (5*Pi^2*HPL[{w1plus}, t0])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t0] + I*Pi*HPL[{w1minus}, r]*
     HPL[{w1plus}, t0] - (5*Pi^2*HPL[{w1plus}, v])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v] - 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v] + HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v] + HPL[{0}, r^4]*HPL[{w1minus}, r]*
     HPL[{w1plus}, v] + (5*Pi^2*HPL[{w1plus}, v0])/12 - 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v0] + 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v0] - HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v0] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    (5*Pi^2*HPL[{w3minus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t] - (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t] + 
    (5*Pi^2*HPL[{w3minus}, t0])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t0] + (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t0] - 
    (5*Pi^2*HPL[{w3minus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v] - 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v])/2 + 
    (5*Pi^2*HPL[{w3minus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v0])/2 - 
    (5*Pi^2*HPL[{w3plus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t] - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t] + (5*Pi^2*HPL[{w3plus}, t0])/
     24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t0] + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t0] - 
    (5*Pi^2*HPL[{w3plus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, v] - 
    2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v])/2 + 
    (5*Pi^2*HPL[{w3plus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3plus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v0])/2 + 
    HPL[{w1plus}, t]*HPL[{-1, 0}, r^2] - HPL[{w1plus}, t0]*
     HPL[{-1, 0}, r^2] + HPL[{w1plus}, v]*HPL[{-1, 0}, r^2] - 
    HPL[{w1plus}, v0]*HPL[{-1, 0}, r^2] + 
    (HPL[{w3minus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3minus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, v0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, v0]*HPL[{-1, 0}, r^2])/2 - 4*HPL[{w1plus}, v]*
     HPL[{0, w1minus}, r] + 4*HPL[{w1plus}, v0]*HPL[{0, w1minus}, r] - 
    2*HPL[{w3minus}, v]*HPL[{0, w1minus}, r] + 2*HPL[{w3minus}, v0]*
     HPL[{0, w1minus}, r] - 2*HPL[{w3plus}, v]*HPL[{0, w1minus}, r] + 
    2*HPL[{w3plus}, v0]*HPL[{0, w1minus}, r] + 2*HPL[{w1plus}, t]*
     HPL[{w1minus, 0}, r] - 2*HPL[{w1plus}, t0]*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1plus}, v]*HPL[{w1minus, 0}, r] + 2*HPL[{w1plus}, v0]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, t]*HPL[{w1minus, 0}, r] - 
    HPL[{w3minus}, t0]*HPL[{w1minus, 0}, r] - HPL[{w3minus}, v]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, v0]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, t]*HPL[{w1minus, 0}, r] - HPL[{w3plus}, t0]*
     HPL[{w1minus, 0}, r] - HPL[{w3plus}, v]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, v0]*HPL[{w1minus, 0}, r] - 
    (HPL[{w1minus}, s1]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, t]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, t0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, v]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, v0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w3minus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3minus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    I*Pi*HPL[{w1plus, w1plus}, t] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, t] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t] - 
    I*Pi*HPL[{w1plus, w1plus}, t0] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 
      t0] + HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t0] - 
    I*Pi*HPL[{w1plus, w1plus}, v] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v] - 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v] - HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v] + I*Pi*HPL[{w1plus, w1plus}, v0] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v0] + 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v0] + HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v0] + (I/2)*Pi*HPL[{w1plus, w3minus}, t] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v] - 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v0])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, t] - HPL[{0}, r]*
     HPL[{w1plus, w3plus}, t] - (I/2)*Pi*HPL[{w1plus, w3plus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v] + HPL[{0}, r]*
     HPL[{w1plus, w3plus}, v] - (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v0])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v] - 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v0])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, t] - HPL[{0}, r]*
     HPL[{w3plus, w1plus}, t] - (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t])/
     2 - (I/2)*Pi*HPL[{w3plus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v] + HPL[{0}, r]*
     HPL[{w3plus, w1plus}, v] - (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v0])/4 - 
    HPL[{w1plus, w1plus, w1minus}, t] + HPL[{w1plus, w1plus, w1minus}, t0] - 
    HPL[{w1plus, w1plus, w1minus}, v] + HPL[{w1plus, w1plus, w1minus}, v0] + 
    HPL[{w1plus, w1plus, w4minus}, t]/2 - HPL[{w1plus, w1plus, w4minus}, t0]/
     2 + HPL[{w1plus, w1plus, w4minus}, v]/2 - 
    HPL[{w1plus, w1plus, w4minus}, v0]/2 + HPL[{w1plus, w1plus, w4plus}, t]/
     2 - HPL[{w1plus, w1plus, w4plus}, t0]/2 + 
    HPL[{w1plus, w1plus, w4plus}, v]/2 - HPL[{w1plus, w1plus, w4plus}, v0]/
     2 + HPL[{w1plus, w1plus, w5minus}, t]/2 - 
    HPL[{w1plus, w1plus, w5minus}, t0]/2 + HPL[{w1plus, w1plus, w5minus}, v]/
     2 - HPL[{w1plus, w1plus, w5minus}, v0]/2 + 
    HPL[{w1plus, w1plus, w5plus}, t]/2 - HPL[{w1plus, w1plus, w5plus}, t0]/
     2 + HPL[{w1plus, w1plus, w5plus}, v]/2 - 
    HPL[{w1plus, w1plus, w5plus}, v0]/2 - HPL[{w1plus, w3minus, w1minus}, t]/
     2 + HPL[{w1plus, w3minus, w1minus}, t0]/2 - 
    HPL[{w1plus, w3minus, w1minus}, v]/2 + 
    HPL[{w1plus, w3minus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3minus, w4minus}, t]/4 - 
    HPL[{w1plus, w3minus, w4minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4minus}, v]/4 - 
    HPL[{w1plus, w3minus, w4minus}, v0]/4 + HPL[{w1plus, w3minus, w4plus}, t]/
     4 - HPL[{w1plus, w3minus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4plus}, v]/4 - HPL[{w1plus, w3minus, w4plus}, v0]/
     4 + HPL[{w1plus, w3minus, w5minus}, t]/4 - 
    HPL[{w1plus, w3minus, w5minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5minus}, v]/4 - 
    HPL[{w1plus, w3minus, w5minus}, v0]/4 + HPL[{w1plus, w3minus, w5plus}, t]/
     4 - HPL[{w1plus, w3minus, w5plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5plus}, v]/4 - HPL[{w1plus, w3minus, w5plus}, v0]/
     4 - HPL[{w1plus, w3plus, w1minus}, t]/2 + 
    HPL[{w1plus, w3plus, w1minus}, t0]/2 - HPL[{w1plus, w3plus, w1minus}, v]/
     2 + HPL[{w1plus, w3plus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3plus, w4minus}, t]/4 - HPL[{w1plus, w3plus, w4minus}, t0]/
     4 + HPL[{w1plus, w3plus, w4minus}, v]/4 - 
    HPL[{w1plus, w3plus, w4minus}, v0]/4 + HPL[{w1plus, w3plus, w4plus}, t]/
     4 - HPL[{w1plus, w3plus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3plus, w4plus}, v]/4 - HPL[{w1plus, w3plus, w4plus}, v0]/
     4 + HPL[{w1plus, w3plus, w5minus}, t]/4 - 
    HPL[{w1plus, w3plus, w5minus}, t0]/4 + HPL[{w1plus, w3plus, w5minus}, v]/
     4 - HPL[{w1plus, w3plus, w5minus}, v0]/4 + 
    HPL[{w1plus, w3plus, w5plus}, t]/4 - HPL[{w1plus, w3plus, w5plus}, t0]/
     4 + HPL[{w1plus, w3plus, w5plus}, v]/4 - 
    HPL[{w1plus, w3plus, w5plus}, v0]/4 - HPL[{w3minus, w1plus, w1minus}, t]/
     2 + HPL[{w3minus, w1plus, w1minus}, t0]/2 - 
    HPL[{w3minus, w1plus, w1minus}, v]/2 + 
    HPL[{w3minus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3minus, w1plus, w4minus}, t]/4 - 
    HPL[{w3minus, w1plus, w4minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4minus}, v]/4 - 
    HPL[{w3minus, w1plus, w4minus}, v0]/4 + HPL[{w3minus, w1plus, w4plus}, t]/
     4 - HPL[{w3minus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4plus}, v]/4 - HPL[{w3minus, w1plus, w4plus}, v0]/
     4 + HPL[{w3minus, w1plus, w5minus}, t]/4 - 
    HPL[{w3minus, w1plus, w5minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5minus}, v]/4 - 
    HPL[{w3minus, w1plus, w5minus}, v0]/4 + HPL[{w3minus, w1plus, w5plus}, t]/
     4 - HPL[{w3minus, w1plus, w5plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5plus}, v]/4 - HPL[{w3minus, w1plus, w5plus}, v0]/
     4 - HPL[{w3minus, w3minus, w1minus}, t]/4 + 
    HPL[{w3minus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3minus, w1minus}, v]/4 + 
    HPL[{w3minus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3minus, w4minus}, t]/8 - 
    HPL[{w3minus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4minus}, v]/8 - 
    HPL[{w3minus, w3minus, w4minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, t]/8 - 
    HPL[{w3minus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, v]/8 - 
    HPL[{w3minus, w3minus, w4plus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, t]/8 - 
    HPL[{w3minus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, v]/8 - 
    HPL[{w3minus, w3minus, w5minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, t]/8 - 
    HPL[{w3minus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, v]/8 - 
    HPL[{w3minus, w3minus, w5plus}, v0]/8 - 
    HPL[{w3minus, w3plus, w1minus}, t]/4 + 
    HPL[{w3minus, w3plus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3plus, w1minus}, v]/4 + 
    HPL[{w3minus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3plus, w4minus}, t]/8 - 
    HPL[{w3minus, w3plus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4minus}, v]/8 - 
    HPL[{w3minus, w3plus, w4minus}, v0]/8 + HPL[{w3minus, w3plus, w4plus}, t]/
     8 - HPL[{w3minus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4plus}, v]/8 - HPL[{w3minus, w3plus, w4plus}, v0]/
     8 + HPL[{w3minus, w3plus, w5minus}, t]/8 - 
    HPL[{w3minus, w3plus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5minus}, v]/8 - 
    HPL[{w3minus, w3plus, w5minus}, v0]/8 + HPL[{w3minus, w3plus, w5plus}, t]/
     8 - HPL[{w3minus, w3plus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5plus}, v]/8 - HPL[{w3minus, w3plus, w5plus}, v0]/
     8 - HPL[{w3plus, w1plus, w1minus}, t]/2 + 
    HPL[{w3plus, w1plus, w1minus}, t0]/2 - HPL[{w3plus, w1plus, w1minus}, v]/
     2 + HPL[{w3plus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3plus, w1plus, w4minus}, t]/4 - HPL[{w3plus, w1plus, w4minus}, t0]/
     4 + HPL[{w3plus, w1plus, w4minus}, v]/4 - 
    HPL[{w3plus, w1plus, w4minus}, v0]/4 + HPL[{w3plus, w1plus, w4plus}, t]/
     4 - HPL[{w3plus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3plus, w1plus, w4plus}, v]/4 - HPL[{w3plus, w1plus, w4plus}, v0]/
     4 + HPL[{w3plus, w1plus, w5minus}, t]/4 - 
    HPL[{w3plus, w1plus, w5minus}, t0]/4 + HPL[{w3plus, w1plus, w5minus}, v]/
     4 - HPL[{w3plus, w1plus, w5minus}, v0]/4 + 
    HPL[{w3plus, w1plus, w5plus}, t]/4 - HPL[{w3plus, w1plus, w5plus}, t0]/
     4 + HPL[{w3plus, w1plus, w5plus}, v]/4 - 
    HPL[{w3plus, w1plus, w5plus}, v0]/4 - HPL[{w3plus, w3minus, w1minus}, t]/
     4 + HPL[{w3plus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3plus, w3minus, w1minus}, v]/4 + 
    HPL[{w3plus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3minus, w4minus}, t]/8 - 
    HPL[{w3plus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4minus}, v]/8 - 
    HPL[{w3plus, w3minus, w4minus}, v0]/8 + HPL[{w3plus, w3minus, w4plus}, t]/
     8 - HPL[{w3plus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4plus}, v]/8 - HPL[{w3plus, w3minus, w4plus}, v0]/
     8 + HPL[{w3plus, w3minus, w5minus}, t]/8 - 
    HPL[{w3plus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5minus}, v]/8 - 
    HPL[{w3plus, w3minus, w5minus}, v0]/8 + HPL[{w3plus, w3minus, w5plus}, t]/
     8 - HPL[{w3plus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5plus}, v]/8 - HPL[{w3plus, w3minus, w5plus}, v0]/
     8 - HPL[{w3plus, w3plus, w1minus}, t]/4 + 
    HPL[{w3plus, w3plus, w1minus}, t0]/4 - HPL[{w3plus, w3plus, w1minus}, v]/
     4 + HPL[{w3plus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3plus, w4minus}, t]/8 - HPL[{w3plus, w3plus, w4minus}, t0]/
     8 + HPL[{w3plus, w3plus, w4minus}, v]/8 - 
    HPL[{w3plus, w3plus, w4minus}, v0]/8 + HPL[{w3plus, w3plus, w4plus}, t]/
     8 - HPL[{w3plus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3plus, w4plus}, v]/8 - HPL[{w3plus, w3plus, w4plus}, v0]/
     8 + HPL[{w3plus, w3plus, w5minus}, t]/8 - 
    HPL[{w3plus, w3plus, w5minus}, t0]/8 + HPL[{w3plus, w3plus, w5minus}, v]/
     8 - HPL[{w3plus, w3plus, w5minus}, v0]/8 + 
    HPL[{w3plus, w3plus, w5plus}, t]/8 - HPL[{w3plus, w3plus, w5plus}, t0]/
     8 + HPL[{w3plus, w3plus, w5plus}, v]/8 - 
    HPL[{w3plus, w3plus, w5plus}, v0]/8 - (Pi^2*Log[2])/6 - 
    HPL[{w1minus}, r]*HPL[{w1minus}, s1]*Log[2] + 
    HPL[{w1minus}, r]*HPL[{w1plus}, t]*Log[2] - HPL[{w1minus}, r]*
     HPL[{w1plus}, t0]*Log[2] + HPL[{w1minus}, r]*HPL[{w1plus}, v]*Log[2] - 
    HPL[{w1minus}, r]*HPL[{w1plus}, v0]*Log[2] + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v0]*Log[2])/2 - 
    HPL[{w1minus, w1minus}, r]*Log[2] - 2*HPL[{w1plus, w1plus}, t]*Log[2] + 
    2*HPL[{w1plus, w1plus}, t0]*Log[2] - 2*HPL[{w1plus, w1plus}, v]*Log[2] + 
    2*HPL[{w1plus, w1plus}, v0]*Log[2] - HPL[{w3minus, w1plus}, t]*Log[2] + 
    HPL[{w3minus, w1plus}, t0]*Log[2] - HPL[{w3minus, w1plus}, v]*Log[2] + 
    HPL[{w3minus, w1plus}, v0]*Log[2] - HPL[{w3plus, w1plus}, t]*Log[2] + 
    HPL[{w3plus, w1plus}, t0]*Log[2] - HPL[{w3plus, w1plus}, v]*Log[2] + 
    HPL[{w3plus, w1plus}, v0]*Log[2] - 2*HPL[{w1minus}, r]*Log[2]^2 - 
    HPL[{w1minus}, s1]*Log[2]^2 + HPL[{w1plus}, t]*Log[2]^2 - 
    HPL[{w1plus}, t0]*Log[2]^2 + HPL[{w1plus}, v]*Log[2]^2 - 
    HPL[{w1plus}, v0]*Log[2]^2 + (HPL[{w3minus}, t]*Log[2]^2)/2 - 
    (HPL[{w3minus}, t0]*Log[2]^2)/2 + (HPL[{w3minus}, v]*Log[2]^2)/2 - 
    (HPL[{w3minus}, v0]*Log[2]^2)/2 + (HPL[{w3plus}, t]*Log[2]^2)/2 - 
    (HPL[{w3plus}, t0]*Log[2]^2)/2 + (HPL[{w3plus}, v]*Log[2]^2)/2 - 
    (HPL[{w3plus}, v0]*Log[2]^2)/2 - 2*Log[2]^3 - 
    (HPL[{w1minus}, s1]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, t]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, t0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, v]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, v0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w3minus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3minus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, v0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, v0]*PolyLog[2, 1 - zc])/4 - Log[2]*PolyLog[2, 1 - zc]))/
  (81*(-1 + ubar)^3) - (16*PolyLog[2, Sqrt[zc]])/(81*Sqrt[zc]) + 
 (32*u*PolyLog[2, Sqrt[zc]])/(81*Sqrt[zc]) - 
 (16*Sqrt[zc]*PolyLog[2, Sqrt[zc]])/27 - (32*Sqrt[zc]*PolyLog[2, Sqrt[zc]])/
  (243*(-1 + u)) - (32*Sqrt[zc]*PolyLog[2, Sqrt[zc]])/(243*u) + 
 (128*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(243*(-1 + u)^2) - 
 (32*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(243*(-1 + u)) + 
 (448*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(243*u^2) - 
 (32*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(243*u) + (4*PolyLog[2, zc])/27 + 
 (4*PolyLog[2, zc])/(81*zc) - (8*u*PolyLog[2, zc])/(81*zc) + 
 (4*PolyLog[2, zc])/(81*Sqrt[zc]) - (8*u*PolyLog[2, zc])/(81*Sqrt[zc]) + 
 (4*Sqrt[zc]*PolyLog[2, zc])/27 + (8*Sqrt[zc]*PolyLog[2, zc])/
  (243*(-1 + u)) + (8*Sqrt[zc]*PolyLog[2, zc])/(243*u) - 
 (32*zc*PolyLog[2, zc])/(243*(-1 + u)^2) + (16*zc*PolyLog[2, zc])/
  (243*(-1 + u)) - (40*zc*PolyLog[2, zc])/(243*u^2) - 
 (20*zc*PolyLog[2, zc])/(243*u) - (32*zc^(3/2)*PolyLog[2, zc])/
  (243*(-1 + u)^2) + (8*zc^(3/2)*PolyLog[2, zc])/(243*(-1 + u)) - 
 (112*zc^(3/2)*PolyLog[2, zc])/(243*u^2) + (8*zc^(3/2)*PolyLog[2, zc])/
  (243*u) - (8*zc^2*PolyLog[2, zc])/(27*u^2) + 
 (4*zc^2*PolyLog[2, zc])/(27*u) + 
 (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/
  (81*zc) - (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(27*(-1 + u)^2) + 
 (152*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(243*(-1 + u)) - 
 (8*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/
  (81*zc) - (224*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(243*(-1 + u)^2) - 
 (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/
  (81*zc) + (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(27*(-1 + u)^2) - 
 (152*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(243*(-1 + u)) + 
 (8*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/
  (81*zc) + (224*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(243*(-1 + u)^2) + 
 (80*Sqrt[u + 4*zc]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(243*Sqrt[u]) + 
 (8*Sqrt[u]*Sqrt[u + 4*zc]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(81*zc) - 
 (64*zc*Sqrt[u + 4*zc]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(243*u^(3/2)) - 
 (8*Sqrt[u^3*(u + 4*zc)]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(81*u*zc) - 
 (80*Sqrt[u + 4*zc]*PolyLog[2, Sqrt[u/(u + 4*zc)]])/(243*Sqrt[u]) + 
 (64*zc*Sqrt[u + 4*zc]*PolyLog[2, Sqrt[u/(u + 4*zc)]])/(243*u^(3/2)) + 
 (8*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(81*zc) - 
 (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(27*(-1 + u)^2) + 
 (152*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(243*(-1 + u)) - 
 (8*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(81*zc) - 
 (224*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(243*(-1 + u)^2) + 
 (80*Sqrt[u + 4*zc]*PolyLog[2, (1 + Sqrt[u/(u + 4*zc)])/2])/(243*Sqrt[u]) - 
 (64*zc*Sqrt[u + 4*zc]*PolyLog[2, (1 + Sqrt[u/(u + 4*zc)])/2])/
  (243*u^(3/2)) - (8*PolyLog[3, (1 - r^2)/(1 - s^2)])/81 + 
 (16*PolyLog[3, (-1 + r^2)/(-1 + s^2)])/81 + 
 (8*PolyLog[3, (-r^2 + s^2)/(-1 + s^2)])/81 - 
 (16*PolyLog[3, 1 - (1 - r^2)/(1 - s^2)])/81 - 
 (16*PolyLog[3, (-Sqrt[1 - u] + Sqrt[5 - u])/(Sqrt[1 - u] + Sqrt[5 - u])])/
  81 + (32*PolyLog[3, (-Sqrt[1 - u] + Sqrt[5 - u])/
     (Sqrt[1 - u] + Sqrt[5 - u])])/(27*(-1 + u)^2) + 
 (50*PolyLog[3, 1 - u])/81 + (160*L*PolyLog[3, 1 - u])/81 + 
 ((176*I)/81)*Pi*PolyLog[3, 1 - u] - (2*PolyLog[3, 1 - u])/(27*(-1 + u)^2) - 
 (388*PolyLog[3, 1 - u])/(81*(-1 + u)) + (4*PolyLog[3, 1 - u])/(27*u^3) - 
 (44*PolyLog[3, 1 - u])/(9*u^2) + (106*PolyLog[3, 1 - u])/(81*u) - 
 (100*u*PolyLog[3, 1 - u])/81 - (40*u^2*PolyLog[3, 1 - u])/81 - 
 (512*Log[1 - u]*PolyLog[3, 1 - u])/81 + 4*Log[u]*PolyLog[3, 1 - u] + 
 (1072*Log[u]*PolyLog[3, 1 - u])/(81*u^3) - (1520*Log[u]*PolyLog[3, 1 - u])/
  (81*u^2) + (184*Log[u]*PolyLog[3, 1 - u])/(27*u) - 
 (2*PolyLog[3, -1 + u])/27 - (2*PolyLog[3, -1 + u])/(27*(-1 + u)^2) + 
 (4*PolyLog[3, -1 + u])/(27*(-1 + u)) + (20*PolyLog[3, -u])/(27*u^3) - 
 (20*PolyLog[3, -u])/(81*u) + (194*PolyLog[3, u])/81 - 
 (160*L*PolyLog[3, u])/81 - ((88*I)/81)*Pi*PolyLog[3, u] + 
 (2*PolyLog[3, u])/(9*(-1 + u)^2) + (266*PolyLog[3, u])/(81*(-1 + u)) + 
 (20*PolyLog[3, u])/(27*u^3) + (1072*PolyLog[3, u])/(81*u^2) - 
 (824*PolyLog[3, u])/(81*u) - (100*u*PolyLog[3, u])/81 - 
 (40*u^2*PolyLog[3, u])/81 - (236*Log[1 - u]*PolyLog[3, u])/81 + 
 (208*Log[1 - u]*PolyLog[3, u])/(27*(-1 + u)^2) + 
 (80*Log[1 - u]*PolyLog[3, u])/(27*(-1 + u)) + 
 (248*Log[u]*PolyLog[3, u])/81 + 
 (16*PolyLog[3, (-Sqrt[u] + Sqrt[4 + u])/(Sqrt[u] + Sqrt[4 + u])])/81 + 
 (436*PolyLog[3, 1 - ubar])/243 + (32*L*PolyLog[3, 1 - ubar])/27 + 
 ((32*I)/81)*Pi*PolyLog[3, 1 - ubar] - 
 (4*(-204 + 265*r^2 + 47*r^4 + 143*s^2 - 359*r^2*s^2 + 108*s^4)*
   PolyLog[3, 1 - ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (128*Log[1 - ubar]*PolyLog[3, 1 - ubar])/81 + 
 (64*Log[ubar]*PolyLog[3, 1 - ubar])/27 - (524*PolyLog[3, ubar])/243 - 
 (32*L*PolyLog[3, ubar])/27 - ((32*I)/81)*Pi*PolyLog[3, ubar] + 
 (4*(36 - 165*r^2 + 79*r^4 + 93*s^2 + 7*r^2*s^2 - 50*s^4)*PolyLog[3, ubar])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - (64*Log[1 - ubar]*PolyLog[3, ubar])/
  27 + (128*Log[ubar]*PolyLog[3, ubar])/81 + 
 (20*PolyLog[3, -((4 - 4/ubar)*ubar)/4])/243 - 
 (16*PolyLog[3, (-Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/
     (Sqrt[1 - u] + Sqrt[1 - u + 4*zc])])/81 + 
 (32*zc^2*PolyLog[3, (-Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/
     (Sqrt[1 - u] + Sqrt[1 - u + 4*zc])])/(27*(-1 + u)^2) + 
 (16*PolyLog[3, (-Sqrt[u] + Sqrt[u + 4*zc])/(Sqrt[u] + Sqrt[u + 4*zc])])/81 + 
 (280*PolyLog[4, 1 - u])/81 + (208*PolyLog[4, 1 - u])/(27*(-1 + u)^2) + 
 (80*PolyLog[4, 1 - u])/(27*(-1 + u)) - (1372*PolyLog[4, 1 - u])/(81*u^3) + 
 (644*PolyLog[4, 1 - u])/(27*u^2) - (688*PolyLog[4, 1 - u])/(81*u) - 
 (64*PolyLog[4, u])/27 - (260*PolyLog[4, u])/(27*(-1 + u)^2) - 
 (320*PolyLog[4, u])/(81*(-1 + u)) + (1072*PolyLog[4, u])/(81*u^3) - 
 (1520*PolyLog[4, u])/(81*u^2) + (184*PolyLog[4, u])/(27*u) + 
 (320*PolyLog[4, u/(-1 + u)])/81 - (208*PolyLog[4, u/(-1 + u)])/
  (27*(-1 + u)^2) - (80*PolyLog[4, u/(-1 + u)])/(27*(-1 + u)) + 
 (1072*PolyLog[4, u/(-1 + u)])/(81*u^3) - (1520*PolyLog[4, u/(-1 + u)])/
  (81*u^2) + (184*PolyLog[4, u/(-1 + u)])/(27*u) - 
 (32*PolyLog[4, 1 - (1 - ubar)^(-1)])/81 + (32*PolyLog[4, 1 - ubar^(-1)])/
  81 + (32*PolyLog[4, (1 - ubar)^(-1)])/81 - (128*PolyLog[4, 1 - ubar])/81 - 
 (16*PolyLog[4, -((1 - (1 - ubar)^(-1))*(1 - ubar))])/81 - 
 (32*PolyLog[4, ubar^(-1)])/81 - (320*PolyLog[4, -((1 - ubar)/ubar)])/81 + 
 (128*PolyLog[4, ubar])/81 + (16*PolyLog[4, -((1 - ubar^(-1))*ubar)])/81 + 
 (4*PolyLog[2, 2, 1 - u])/9 + (8*PolyLog[2, 2, 1 - u])/(81*u) + 
 (52*PolyLog[2, 2, u])/81 - (80*PolyLog[2, 2, u])/(81*(-1 + u)) - 
 (26633*Zeta[3])/2187 - ((2755 - 504*r^2 + 798*s^2 + 504*r^2*s^2 - 273*s^4)*
   Zeta[3])/162 + (8*(-7158 - 3803*r^2 + 4886*r^4 - 567*r^6 + 18119*s^2 - 
    4835*r^2*s^2 - 567*r^4*s^2 + 567*r^6*s^2 - 7209*s^4 + 1134*r^2*s^4 - 
    567*r^4*s^4)*Zeta[3])/(2187*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 ((-11340 + 11340*r^2 - 11119*r^4 + 22680*s^2 - 442*r^2*s^2 + 2835*r^4*s^2 - 
    22459*s^4 + 5670*r^2*s^4 + 2835*s^6)*Zeta[3])/(486*(r - s)^2*(r + s)^2) - 
 (38*Zeta[3])/(27*(-1 + u)^2) + (346*Zeta[3])/(81*(-1 + u)) - 
 (4*Zeta[3])/(27*u^3) - (976*Zeta[3])/(81*u^2) + (12*Zeta[3])/u + 
 (12775*Zeta[3])/(2187*(-1 + ubar)^3) + (72161*Zeta[3])/(729*(-1 + ubar)^2) + 
 (19369*Zeta[3])/(243*(-1 + ubar)) - (26935*Zeta[3])/(729*ubar) - 
 (32*zc^2*Zeta[3])/(27*(-1 + u)^2) + (112*zc^2*Zeta[3])/(27*(-1 + ubar)^2) + 
 (224*zc^3*Zeta[3])/(81*(-1 + ubar)^3) - 
 (35*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   Zeta[3])/(3*(r - s)^3*(r + s)^3) + 
 (35*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-2 + r^2 + s^2)*HPL[{w1minus}, s]*
   Zeta[3])/(3*(r - s)^3*(r + s)^3) - (910*HPL[{w1minus}, s1]*Zeta[3])/
  (9*(-1 + ubar)^3) - (5096*HPL[{w1minus}, s1]*Zeta[3])/(81*(-1 + ubar)^2) - 
 (15860*Log[2]*Zeta[3])/(81*(-1 + ubar)^3) - 
 (88816*Log[2]*Zeta[3])/(729*(-1 + ubar)^2) - (28*Log[1 - u]*Zeta[3])/81 - 
 (208*Log[1 - u]*Zeta[3])/(27*(-1 + u)^2) - (80*Log[1 - u]*Zeta[3])/
  (27*(-1 + u)) - (20*Log[u]*Zeta[3])/27 - (1072*Log[u]*Zeta[3])/(81*u^3) + 
 (1520*Log[u]*Zeta[3])/(81*u^2) - (184*Log[u]*Zeta[3])/(27*u)


==> anc/ancillary/HSK/Ttilde2Q5.out <==
-7887812/2187 - (1020752*L)/729 - (7264*L^2)/243 + (22528*L^3)/243 - 
 ((768256*I)/729)*Pi - (572*Pi)/(9*Sqrt[3]) + 2*Sqrt[3]*Pi - 
 ((45568*I)/243)*L*Pi - (152*L*Pi)/(9*Sqrt[3]) + ((1792*I)/27)*L^2*Pi - 
 (237448*Pi^2)/2187 - (17408*L*Pi^2)/729 + (1024*L^2*Pi^2)/81 + 
 ((2144*I)/243)*Pi^3 + (7936*Pi^3)/(3645*Sqrt[3]) + ((512*I)/27)*L*Pi^3 - 
 (15104*Pi^4)/1215 - ((2288*I)/243)*Pi*s + ((512*I)/81)*L*Pi*s + 
 (1472*Pi^2*s)/81 + (32*Pi^2*Sqrt[1 - r^2]*(-1 + s)*(1 + s))/
  (3*(r - s)*(r + s)) - ((32*I)/3)*L*Pi*s*(-3 + s^2) - 
 (16*L*(10 - 7*r^2 - 7*s^2 + 4*r^2*s^2))/(3*(-1 + r)*(1 + r)) - 
 (4*(56 - 33*r^2 - 59*s^2 + 36*r^2*s^2))/(3*(-1 + r)*(1 + r)) - 
 (16*L^2*(48 - 1687*r^2 + 807*r^4 + 1591*s^2 + 73*r^2*s^2 - 832*s^4))/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (2048*L^3*(9 - 29*r^2 + 11*r^4 + 11*s^2 + 7*r^2*s^2 - 9*s^4))/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (32*L*(-3240 + 8696*r^2 - 9572*r^4 - 2216*s^2 + 10061*r^2*s^2 + 
    387*r^4*s^2 - 3729*s^4 - 387*r^2*s^4))/(729*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - (((8*I)/3)*Pi*(-3 + 5*r^2 + 17*r*s - 15*r^3*s + 19*s^2 - 
    21*r^2*s^2 - 11*r*s^3 + 9*r^3*s^3 - 10*s^4 + 10*r^2*s^4))/
  ((-1 + r)*(1 + r)*(r + s)) - 
 (Pi^2*(-104 + 45*r^2 - r^4 + 192*s + 72*r^2*s + 19*s^2 + 44*r^2*s^2 + 
    r^4*s^2 - 264*s^3 - 72*r^2*s^3 - 3*s^4 - r^2*s^4 + 72*s^5))/
  (9*(r - s)*(r + s)) - ((25592*I)/729)*Pi*s1 + ((7072*I)/243)*L*Pi*s1 + 
 ((1408*I)/81)*L^2*Pi*s1 + (31472*Pi^2*s1)/243 - (640*L*Pi^2*s1)/27 - 
 ((544*I)/243)*Pi^3*s1 - (256*Pi^2*s*s1)/81 + (572*Pi*s1^2)/(9*Sqrt[3]) - 
 2*Sqrt[3]*Pi*s1^2 + (152*L*Pi*s1^2)/(9*Sqrt[3]) - 
 (((512*I)/81)*L^2*Pi*(-11 + 11*r^2 - 6*s1 + 2*r^2*s1 + 4*s^2*s1))/
  ((-1 + r)*(1 + r)) - (128*L*Pi^2*(354 - 409*r^2 - 53*r^4 - 299*s^2 + 
    515*r^2*s^2 - 108*s^4 - 216*r^2*s1 + 72*r^4*s1 + 216*s^2*s1 + 
    72*r^2*s^2*s1 - 144*s^4*s1))/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (512*Pi^3*(-48*Sqrt[3] + (90*I)*r^2 + 40*Sqrt[3]*r^2 - (90*I)*r^4 + 
    8*Sqrt[3]*r^4 - (90*I)*s^2 + 56*Sqrt[3]*s^2 + (90*I)*r^2*s^2 - 
    56*Sqrt[3]*r^2*s^2 - (945*I)*r^2*s1 + (315*I)*r^4*s1 + (945*I)*s^2*s1 + 
    (315*I)*r^2*s^2*s1 - (630*I)*s^4*s1))/(10935*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (16*L*Pi*(288*Sqrt[3] - (294*I)*r^2 - 960*Sqrt[3]*r^2 + 
    (196*I)*r^4 - 352*Sqrt[3]*r^4 + (98*I)*r^6 + (1161*I)*r^2*s - 
    (774*I)*r^4*s - (387*I)*r^6*s + (294*I)*s^2 + 96*Sqrt[3]*s^2 + 
    (196*I)*r^2*s^2 + 2624*Sqrt[3]*r^2*s^2 - (490*I)*r^4*s^2 + 
    352*Sqrt[3]*r^4*s^2 - (1161*I)*s^3 - (1161*I)*r^2*s^3 + 
    (2193*I)*r^4*s^3 + (129*I)*r^6*s^3 - (392*I)*s^4 - 1408*Sqrt[3]*s^4 + 
    (392*I)*r^2*s^4 - 1664*Sqrt[3]*r^2*s^4 + (1935*I)*s^5 - 
    (1290*I)*r^2*s^5 - (645*I)*r^4*s^5 + 1024*Sqrt[3]*s^6 - (516*I)*s^7 + 
    (516*I)*r^2*s^7 + (864*I)*s1 - (12654*I)*r^2*s1 + (624*I)*r^4*s1 + 
    (110*I)*r^6*s1 + (10062*I)*s^2*s1 + (24060*I)*r^2*s^2*s1 - 
    (954*I)*r^4*s^2*s1 - (22092*I)*s^4*s1 - (11076*I)*r^2*s^4*s1 + 
    (11056*I)*s^6*s1))/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - (8*Pi^2*(135216 + 81555*r^2 + 248846*r^4 + 
    78895*r^6 + 104490*r^2*s - 69660*r^4*s - 34830*r^6*s - 487203*s^2 - 
    660802*r^2*s^2 - 485531*r^4*s^2 - 104490*s^3 - 104490*r^2*s^3 + 
    197370*r^4*s^3 + 11610*r^6*s^3 + 817604*s^4 + 815932*r^2*s^4 + 
    174150*s^5 - 116100*r^2*s^5 - 58050*r^4*s^5 - 544512*s^6 - 46440*s^7 + 
    46440*r^2*s^7 + 77760*s1 - 1501740*r^2*s1 - 192240*r^4*s1 + 
    36540*r^6*s1 + 1268460*s^2*s1 + 3387960*r^2*s^2*s1 + 82620*r^4*s^2*s1 - 
    2962440*s^4*s1 - 1776600*r^2*s^4*s1 + 1579680*s^6*s1))/
  (10935*(-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) - 
 (2048*Pi^2)/(243*(-1 + u)^3) - 4096/(81*(-1 + u)^2) + 
 (2752*Pi^4)/(405*(-1 + u)^2) - (2944*Pi^2*Sqrt[1 - u]*Sqrt[5 - u])/
  (243*(-1 + u)^2) - 40192/(81*(-1 + u)) - (1280*L)/(9*(-1 + u)) - 
 (256*L^2)/(27*(-1 + u)) - (2048*L^3)/(27*(-1 + u)) - 
 (((14080*I)/81)*Pi)/(-1 + u) - (2176*Pi^2)/(81*(-1 + u)) - 
 (1792*L*Pi^2)/(81*(-1 + u)) - (((352*I)/81)*Pi^3)/(-1 + u) + 
 (416*Pi^4)/(405*(-1 + u)) + (1216*Pi^2*Sqrt[1 - u]*Sqrt[5 - u])/
  (243*(-1 + u)) - (56096*Pi^4)/(1215*u^3) + 4096/(81*u^2) - 
 (1664*Pi^2)/(3*u^2) + (62176*Pi^4)/(1215*u^2) - 22912/(81*u) - 
 (1280*L)/(9*u) - (256*L^2)/(27*u) - (2048*L^3)/(27*u) + 
 (((2048*I)/81)*Pi)/u + (44032*Pi^2)/(81*u) - (512*L*Pi^2)/(9*u) - 
 (15872*Pi^4)/(1215*u) + (32*Pi^2*u)/81 + ((256*I)/81)*Pi^3*u + 
 ((32*I)/27)*Pi^3*u^2 - (512*Pi^2*Sqrt[4 + u])/(243*u^(3/2)) + 
 (640*Pi^2*Sqrt[4 + u])/(243*Sqrt[u]) - (136768*Pi^2)/(3645*(-1 + ubar)^3) - 
 (6592*Pi^3)/(729*Sqrt[3]*(-1 + ubar)^3) + (2944*Pi^4)/(729*(-1 + ubar)^3) - 
 (((1312*I)/27)*Pi)/(-1 + ubar)^2 + (962*Pi)/(81*Sqrt[3]*(-1 + ubar)^2) + 
 (306872*Pi^2)/(3645*(-1 + ubar)^2) + 
 (1024*Pi^3)/(243*Sqrt[3]*(-1 + ubar)^2) + 
 (30176*Pi^4)/(6561*(-1 + ubar)^2) - (((4112*I)/27)*Pi*s1)/(-1 + ubar)^2 + 
 (256*Pi^2*s1)/(-1 + ubar)^2 + (50*Pi*s1^2)/(3*Sqrt[3]*(-1 + ubar)^2) - 
 23704/(243*(-1 + ubar)) + (((2384*I)/81)*Pi)/(-1 + ubar) - 
 (41308*Pi)/(243*Sqrt[3]*(-1 + ubar)) + (54*Sqrt[3]*Pi)/(-1 + ubar) - 
 (1240*L*Pi)/(27*Sqrt[3]*(-1 + ubar)) + (68068*Pi^2)/(1215*(-1 + ubar)) + 
 (18688*L*Pi^2)/(243*(-1 + ubar)) - (3968*Pi^3)/(405*Sqrt[3]*(-1 + ubar)) - 
 (((81680*I)/243)*Pi*s1)/(-1 + ubar) - (((1408*I)/27)*L*Pi*s1)/(-1 + ubar) + 
 (4352*Pi^2*s1)/(27*(-1 + ubar)) + (262*Pi*s1^2)/(3*Sqrt[3]*(-1 + ubar)) + 
 (64*L*Pi*s1^2)/(3*Sqrt[3]*(-1 + ubar)) - (8*Sqrt[3]*L*Pi*s1^2)/(-1 + ubar) + 
 (4672*Pi^2)/(81*ubar^3) + 7936/(81*ubar^2) + (128*Pi)/(9*Sqrt[3]*ubar^2) - 
 (464*Pi^2)/(27*ubar^2) + (((6592*I)/81)*Pi*s1)/ubar^2 - 550456/(729*ubar) - 
 (57664*L)/(243*ubar) + (12544*L^2)/(81*ubar) + (((3184*I)/243)*Pi)/ubar + 
 (19864*Pi)/(243*Sqrt[3]*ubar) - (96*Sqrt[3]*Pi)/ubar - 
 (((1984*I)/81)*L*Pi)/ubar - (1856*L*Pi)/(81*Sqrt[3]*ubar) + 
 (8176*Pi^2)/(729*ubar) - (256*L*Pi^2)/(3*ubar) + 
 (17152*Pi^3)/(1215*Sqrt[3]*ubar) + (((1984*I)/81)*Pi*s)/ubar + 
 (((226976*I)/729)*Pi*s1)/ubar + (((45344*I)/243)*L*Pi*s1)/ubar + 
 (((2816*I)/81)*L^2*Pi*s1)/ubar + (6064*Pi^2*s1)/(243*ubar) - 
 (1280*L*Pi^2*s1)/(27*ubar) - (((1088*I)/243)*Pi^3*s1)/ubar - 
 (512*Pi^2*s*s1)/(81*ubar) + (32*Pi*s1^2)/(9*Sqrt[3]*ubar) + 
 (64*Pi^2)/(27*zc) + (64*Pi^2)/(81*(-1 + u)*zc) - (64*Pi^2*u)/(27*zc) + 
 (64*Pi^2*Sqrt[(-1 + u)*(-1 + u - 4*zc)])/(81*zc) - 
 (128*Pi^2)/(27*Sqrt[zc]) + (256*Pi^2*u)/(27*Sqrt[zc]) - 
 (128*Pi^2*Sqrt[zc])/9 - (256*Pi^2*Sqrt[zc])/(81*(-1 + u)) - 
 (256*Pi^2*Sqrt[zc])/(81*u) - (4096*zc)/(81*(-1 + u)^2) - 
 (1024*Pi^2*zc)/(243*(-1 + u)^2) - (29440*zc)/(81*(-1 + u)) - 
 (((14080*I)/81)*Pi*zc)/(-1 + u) + (512*Pi^2*zc)/(243*(-1 + u)) + 
 (4096*zc)/(81*u^2) - (1280*Pi^2*zc)/(243*u^2) - (12160*zc)/(81*u) + 
 (((2048*I)/81)*Pi*zc)/u - (1792*Pi^2*zc)/(243*u) + (7936*zc)/(81*ubar^2) + 
 (((3968*I)/81)*Pi*s*zc)/ubar^2 + (((2048*I)/81)*Pi*s1*zc)/ubar^2 - 
 (1024*Pi^2*s*s1*zc)/(81*ubar^2) + (18944*zc)/(243*ubar) + 
 (4096*L*zc)/(81*ubar) + (((1024*I)/81)*Pi*zc)/ubar + (32*Pi^2*zc)/ubar + 
 (((4736*I)/243)*Pi*s*zc)/ubar + (((1024*I)/81)*L*Pi*s*zc)/ubar - 
 (512*Pi^2*s*zc)/(81*ubar) + (((1024*I)/81)*Pi*s1*zc)/ubar - 
 (512*Pi^2*s*s1*zc)/(81*ubar) - (128*Pi^2*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc)/
  (27*(-1 + u)^2) + (1024*Pi^2*zc^(3/2))/(81*(-1 + u)^2) - 
 (256*Pi^2*zc^(3/2))/(81*(-1 + u)) + (3584*Pi^2*zc^(3/2))/(81*u^2) - 
 (256*Pi^2*zc^(3/2))/(81*u) - (256*Pi^2*zc^2)/(27*u^2) + 
 (128*Pi^2*zc^2)/(27*u) - (64*Pi^2*zc^2)/(3*ubar^2) + 
 (1216*Pi^2*Sqrt[1 - u]*Sqrt[1 - u + 4*zc])/(243*(-1 + u)) - 
 (64*Pi^2*Sqrt[1 - u]*Sqrt[1 - u + 4*zc])/(81*zc) - 
 (1792*Pi^2*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc])/(243*(-1 + u)^2) + 
 (640*Pi^2*Sqrt[u + 4*zc])/(243*Sqrt[u]) + (64*Pi^2*Sqrt[u]*Sqrt[u + 4*zc])/
  (81*zc) - (512*Pi^2*zc*Sqrt[u + 4*zc])/(243*u^(3/2)) - 
 (64*Pi^2*Sqrt[u^3*(u + 4*zc)])/(81*u*zc) + 
 (1216*Pi^2*Sqrt[u^2 + 4*zc - 4*u*zc])/(81*(-1 + u)) - 
 (1024*Pi^2*Sqrt[u^2 + 4*zc - 4*u*zc])/(81*(-1 + u)*u) - 
 (1024*Pi^2*zc*Sqrt[u^2 + 4*zc - 4*u*zc])/(81*(-1 + u)*u^3) + 
 (3968*Pi^2*zc*Sqrt[u^2 + 4*zc - 4*u*zc])/(81*(-1 + u)*u^2) - 
 (2944*Pi^2*zc*Sqrt[u^2 + 4*zc - 4*u*zc])/(81*(-1 + u)*u) + 
 (640*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)) + 
 (128*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(27*(-1 + u)*u) - 
 (64*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(27*zc) - 
 (128*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(27*(-1 + u)*zc) + 
 (64*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(27*u*zc) + 
 (64*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(27*(-1 + u)*u*zc) + 
 (64*Pi^2*u*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(27*(-1 + u)*zc) + 
 (1024*Pi^2*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)^3*u) + 
 (512*Pi^2*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)^2*u) - 
 (512*Pi^2*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)*u) + 
 ((16*I)/3)*Pi*s*(-5 + s^2)*HPL[{0}, r] + ((2944*I)/81)*Pi*s*HPL[{0}, s] - 
 ((1376*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, s] + 
 (((32*I)/3)*Pi*s*(-4 + r^2 + 3*s^2 + r^2*s^2 - s^4)*HPL[{0}, s])/
  ((r - s)*(r + s)) - (((1024*I)/81)*Pi*s*zc*HPL[{0}, s])/ubar + 
 ((62944*I)/243)*Pi*s1*HPL[{0}, s1] - ((1280*I)/27)*L*Pi*s1*HPL[{0}, s1] + 
 (128*Pi^2*s1*HPL[{0}, s1])/3 - (((2048*I)/81)*L*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{0}, s1])/((-1 + r)*(1 + r)) + 
 (8192*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1])/(81*(-1 + r)*(1 + r)) - 
 (((64*I)/243)*Pi*(432 - 8343*r^2 - 1068*r^4 + 203*r^6 + 7047*s^2 + 
    18822*r^2*s^2 + 459*r^4*s^2 - 16458*s^4 - 9870*r^2*s^4 + 8776*s^6)*s1*
   HPL[{0}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) + 
 ((512*I)*Pi*s1*HPL[{0}, s1])/(-1 + ubar)^2 + 
 (((8704*I)/27)*Pi*s1*HPL[{0}, s1])/(-1 + ubar) + 
 (((12128*I)/243)*Pi*s1*HPL[{0}, s1])/ubar - 
 (((2560*I)/27)*L*Pi*s1*HPL[{0}, s1])/ubar + (256*Pi^2*s1*HPL[{0}, s1])/
  (3*ubar) + (16*Pi^2*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*
   HPL[{0}, (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)*(r + s)) + 
 (64*Pi^2*s1*HPL[{w1minus}, -3])/9 + (128*Pi^2*s1*HPL[{w1minus}, -3])/
  (9*ubar) - 16*HPL[{w1minus}, r] + (64*L*HPL[{w1minus}, r])/3 - 
 (8*(15 - 13*r^2 - 9*s^2 + 7*r^2*s^2)*HPL[{w1minus}, r])/
  (3*(-1 + r)*(1 + r)) - (((8*I)/3)*Pi*s*(1 - 7*r^2 + 5*s^2 + 3*r^2*s^2 - 
    2*s^4)*HPL[{w1minus}, r])/((r - s)*(r + s)) - 
 (Pi^2*(-1 + s)*(1 + s)*(-40 - 27*r^2 + 27*r^4 + 192*s - 192*r^2*s + 27*s^2 + 
    48*r^2*s^2 + 5*r^4*s^2 - 35*s^4 - 5*r^2*s^4)*HPL[{w1minus}, r])/
  (9*(r - s)^2*(r + s)^2) + (((128*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*
   (1 + s)*HPL[{0}, s]*HPL[{w1minus}, r])/((r - s)^2*(r + s)^2) + 
 (32*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{0}, (1 + 2*Sqrt[zc])^(-1)]*HPL[{w1minus}, r])/
  (3*(r - s)^2*(r + s)^2) + ((1904*I)/81)*Pi*s*HPL[{w1minus}, s] - 
 ((688*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, s] + 
 (((8*I)/3)*Pi*s*(-11 + r^2 + 9*s^2 + 3*r^2*s^2 - 2*s^4)*HPL[{w1minus}, s])/
  ((r - s)*(r + s)) + (Pi^2*(-1 + s)*(1 + s)*(-40 + 85*r^2 - 29*r^4 + 192*s - 
    192*r^2*s - 85*s^2 + 48*r^2*s^2 + 5*r^4*s^2 + 21*s^4 - 5*r^2*s^4)*
   HPL[{w1minus}, s])/(9*(r - s)^2*(r + s)^2) + 
 (64*Pi^2*zc*HPL[{w1minus}, s])/(3*ubar) - 
 (((1376*I)/81)*Pi*s*zc*HPL[{w1minus}, s])/ubar - 
 (32*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{0}, (1 + 2*Sqrt[zc])^(-1)]*HPL[{w1minus}, s])/
  (3*(r - s)^2*(r + s)^2) + (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*
   (1 + s)*HPL[{w1minus}, r]*HPL[{w1minus}, s])/((r - s)^2*(r + s)^2) + 
 (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1minus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (2260*HPL[{w1minus}, s1])/729 - (1312*L*HPL[{w1minus}, s1])/243 - 
 (512*L^2*HPL[{w1minus}, s1])/81 - ((496*I)/243)*Pi*HPL[{w1minus}, s1] - 
 ((256*I)/81)*L*Pi*HPL[{w1minus}, s1] + (18656*Pi^2*HPL[{w1minus}, s1])/729 + 
 (40448*(-1 + s)*(1 + s)*HPL[{w1minus}, s1])/(243*(-1 + r)*(1 + r)) + 
 (4096*L*(-1 + s)*(1 + s)*HPL[{w1minus}, s1])/(81*(-1 + r)*(1 + r)) + 
 ((37696*I)/243)*Pi*s1*HPL[{w1minus}, s1] - ((2432*I)/81)*L*Pi*s1*
  HPL[{w1minus}, s1] + (64*Pi^2*s1*HPL[{w1minus}, s1])/27 - 
 (((1024*I)/81)*L*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1])/
  ((-1 + r)*(1 + r)) + (4096*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1])/
  (81*(-1 + r)*(1 + r)) - 
 (((32*I)/243)*Pi*(432 - 8343*r^2 - 1068*r^4 + 203*r^6 + 7047*s^2 + 
    18822*r^2*s^2 + 459*r^4*s^2 - 16458*s^4 - 9870*r^2*s^4 + 8776*s^6)*s1*
   HPL[{w1minus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) + 
 (((160*I)/3)*Pi*HPL[{w1minus}, s1])/(-1 + ubar)^3 - 
 (4088*Pi^2*HPL[{w1minus}, s1])/(81*(-1 + ubar)^3) + 
 (((1024*I)/9)*Pi*s1*HPL[{w1minus}, s1])/(-1 + ubar)^3 - 
 (256*Pi^2*s1*HPL[{w1minus}, s1])/(-1 + ubar)^3 + 
 (160*HPL[{w1minus}, s1])/(3*(-1 + ubar)^2) - 
 (((160*I)/27)*Pi*HPL[{w1minus}, s1])/(-1 + ubar)^2 + 
 (3088*Pi^2*HPL[{w1minus}, s1])/(27*(-1 + ubar)^2) + 
 (((128048*I)/243)*Pi*s1*HPL[{w1minus}, s1])/(-1 + ubar)^2 - 
 (5696*Pi^2*s1*HPL[{w1minus}, s1])/(27*(-1 + ubar)^2) - 
 (8336*HPL[{w1minus}, s1])/(243*(-1 + ubar)) + 
 (1088*L*HPL[{w1minus}, s1])/(81*(-1 + ubar)) + 
 (((1024*I)/81)*Pi*HPL[{w1minus}, s1])/(-1 + ubar) + 
 (6176*Pi^2*HPL[{w1minus}, s1])/(81*(-1 + ubar)) + 
 (((53896*I)/243)*Pi*s1*HPL[{w1minus}, s1])/(-1 + ubar) - 
 (4160*Pi^2*s1*HPL[{w1minus}, s1])/(27*(-1 + ubar)) - 
 (7352*HPL[{w1minus}, s1])/(243*ubar) - (4928*L*HPL[{w1minus}, s1])/
  (81*ubar) - (((1952*I)/81)*Pi*HPL[{w1minus}, s1])/ubar + 
 (15848*Pi^2*HPL[{w1minus}, s1])/(243*ubar) + 
 (((13648*I)/243)*Pi*s1*HPL[{w1minus}, s1])/ubar - 
 (((4864*I)/81)*L*Pi*s1*HPL[{w1minus}, s1])/ubar + 
 (1664*Pi^2*s1*HPL[{w1minus}, s1])/(27*ubar) + 
 (1120*HPL[{w1minus}, su1])/729 + (256*L*HPL[{w1minus}, su1])/243 + 
 (512*Pi^2*HPL[{w1minus}, su1])/(729*(-1 + ubar)^3) - 
 (512*HPL[{w1minus}, su1])/(81*(-1 + ubar)^2) + 
 (256*Pi^2*HPL[{w1minus}, su1])/(243*(-1 + ubar)^2) + 
 (6016*HPL[{w1minus}, su1])/(243*(-1 + ubar)) - 
 (64*Pi^2*s1*HPL[{w1plus}, -3])/9 - (128*Pi^2*s1*HPL[{w1plus}, -3])/
  (9*ubar) + (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, r])/
  (3*(r - s)*(r + s)) + (8*r*(-1 + s)*(1 + s)*(3 - 5*r^2 + s^2 + r^2*s^2)*
   HPL[{w1plus}, r])/(3*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((4*I)/3)*Pi*(3 + 7*r^2 - 12*s^2 + s^4 + r^2*s^4)*HPL[{w1plus}, r])/
  ((r - s)*(r + s)) + (((4*I)/3)*Pi*(-1 + s)*(1 + s)*
   (1 + 3*r^2 - 5*s^2 + r^2*s^2)*HPL[{w1minus}, s]*HPL[{w1plus}, r])/
  ((r - s)*(r + s)) + (1600*s*HPL[{w1plus}, -s^(-1)])/243 + 
 (512*L*s*HPL[{w1plus}, -s^(-1)])/81 + ((256*I)/81)*Pi*s*
  HPL[{w1plus}, -s^(-1)] + (4736*s*zc*HPL[{w1plus}, -s^(-1)])/(243*ubar) + 
 (1024*L*s*zc*HPL[{w1plus}, -s^(-1)])/(81*ubar) + 
 (((512*I)/81)*Pi*s*zc*HPL[{w1plus}, -s^(-1)])/ubar - 
 ((80*I)/3)*Pi*HPL[{w1plus}, s] + (2288*s*HPL[{w1plus}, s])/243 - 
 (512*L*s*HPL[{w1plus}, s])/81 + (176*L*s*(-3 + s^2)*HPL[{w1plus}, s])/81 - 
 (32*s*(18 + 37*s^2)*HPL[{w1plus}, s])/243 + 
 (8*s*(3 + 15*r^2 - 19*s^2 - 9*r^2*s^2 + 10*s^4)*HPL[{w1plus}, s])/
  (3*(-r + s)*(r + s)) - (4*Pi^2*(-1 + s)*(1 + s)*
   (27*r^2 - 15*r^4 + 16*s - 16*r^2*s - 27*s^2 + 3*r^4*s^2 + 15*s^4 - 
    3*r^2*s^4)*HPL[{w1plus}, s])/(9*(r - s)^2*(r + s)^2) - 
 (((4*I)/3)*Pi*(-13 + 15*r^2 - 12*s^2 + 8*r^2*s^2 + s^4 + r^2*s^4)*
   HPL[{w1plus}, s])/((r - s)*(r + s)) - ((256*I)/81)*Pi*s*s1*
  HPL[{w1plus}, s] - (1984*s*HPL[{w1plus}, s])/(81*ubar) - 
 (((512*I)/81)*Pi*s*s1*HPL[{w1plus}, s])/ubar - 
 (3968*s*zc*HPL[{w1plus}, s])/(81*ubar^2) - 
 (((1024*I)/81)*Pi*s*s1*zc*HPL[{w1plus}, s])/ubar^2 + 
 ((64*I)*Pi*zc*HPL[{w1plus}, s])/ubar - (128*Pi^2*zc*HPL[{w1plus}, s])/
  (3*ubar) - (4736*s*zc*HPL[{w1plus}, s])/(243*ubar) - 
 (1024*L*s*zc*HPL[{w1plus}, s])/(81*ubar) - 
 (((512*I)/81)*Pi*s*s1*zc*HPL[{w1plus}, s])/ubar - 
 (((128*I)/3)*Pi*zc^2*HPL[{w1plus}, s])/ubar^2 - 
 (((8*I)/3)*Pi*(-1 + s)*(1 + s)*(1 + 3*r^2 - 5*s^2 + r^2*s^2)*HPL[{0}, r]*
   HPL[{w1plus}, s])/((r - s)*(r + s)) + 
 (32*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (8*s*(1 - 12*r^2 + 10*s^2 + 4*r^2*s^2 - 3*s^4)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/(3*(r - s)*(r + s)) - 
 (((4*I)/3)*Pi*(-1 + s)*(1 + s)*(-8 + 7*r^2 + 3*r^4 - 7*s^2 + 2*r^2*s^2 + 
    r^4*s^2 + 3*s^4 - r^2*s^4)*HPL[{w1minus}, r]*HPL[{w1plus}, s])/
  ((r - s)^2*(r + s)^2) - (1120*HPL[{w1plus}, -s1^(-1)])/(729*s1) - 
 (256*L*HPL[{w1plus}, -s1^(-1)])/(243*s1) - 
 (12328*s1*HPL[{w1plus}, -s1^(-1)])/81 - (544*L*s1*HPL[{w1plus}, -s1^(-1)])/
  9 - (128*L^2*s1*HPL[{w1plus}, -s1^(-1)])/27 + 
 ((2336*I)/243)*Pi*s1*HPL[{w1plus}, -s1^(-1)] - 
 ((256*I)/81)*L*Pi*s1*HPL[{w1plus}, -s1^(-1)] + 
 (160*Pi^2*s1*HPL[{w1plus}, -s1^(-1)])/243 + 
 (2176*s1*HPL[{w1plus}, -s1^(-1)])/(27*(-4 + ubar)) + 
 (2048*L*s1*HPL[{w1plus}, -s1^(-1)])/(9*(-4 + ubar)) + 
 (128*HPL[{w1plus}, -s1^(-1)])/(81*s1*(-1 + ubar)^2) - 
 (1472*HPL[{w1plus}, -s1^(-1)])/(243*s1*(-1 + ubar)) + 
 (592*s1*HPL[{w1plus}, -s1^(-1)])/(9*(-1 + ubar)) + 
 (128*L*s1*HPL[{w1plus}, -s1^(-1)])/(9*(-1 + ubar)) + 
 (15104*HPL[{w1plus}, -s1^(-1)])/(729*s1*ubar^2) + 
 (2048*L*HPL[{w1plus}, -s1^(-1)])/(243*s1*ubar^2) - 
 (64*s1*HPL[{w1plus}, -s1^(-1)])/(9*ubar^2) + (6080*HPL[{w1plus}, -s1^(-1)])/
  (729*s1*ubar) + (512*L*HPL[{w1plus}, -s1^(-1)])/(243*s1*ubar) - 
 (257632*s1*HPL[{w1plus}, -s1^(-1)])/(243*ubar) - 
 (34784*L*s1*HPL[{w1plus}, -s1^(-1)])/(81*ubar) - 
 (256*L^2*s1*HPL[{w1plus}, -s1^(-1)])/(27*ubar) + 
 (((2464*I)/243)*Pi*s1*HPL[{w1plus}, -s1^(-1)])/ubar - 
 (((512*I)/81)*L*Pi*s1*HPL[{w1plus}, -s1^(-1)])/ubar + 
 (320*Pi^2*s1*HPL[{w1plus}, -s1^(-1)])/(243*ubar) - 
 ((4736*I)/27)*Pi*HPL[{w1plus}, s1] + ((512*I)/81)*L*Pi*HPL[{w1plus}, s1] - 
 (1024*Pi^2*HPL[{w1plus}, s1])/27 + 
 (((256*I)/243)*Pi*(-108 - 151*r^2 + 10*r^4 + 367*s^2 + 131*r^2*s^2 - 
    249*s^4)*HPL[{w1plus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((2048*I)/81)*L*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (25592*s1*HPL[{w1plus}, s1])/729 - (7072*L*s1*HPL[{w1plus}, s1])/243 - 
 (1408*L^2*s1*HPL[{w1plus}, s1])/81 + (448*Pi^2*s1*HPL[{w1plus}, s1])/243 - 
 ((256*I)/81)*Pi*s*s1*HPL[{w1plus}, s1] + 
 (1024*L^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus}, s1])/(81*(-1 + r)*(1 + r)) + 
 (32*(-2628 + 14139*r^2 + 4222*r^4 + 11*r^6 - 6255*s^2 - 36722*r^2*s^2 - 
    4255*r^4*s^2 + 24616*s^4 + 22616*r^2*s^4 - 15744*s^6)*s1*
   HPL[{w1plus}, s1])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - (32*L*(432 - 6327*r^2 + 312*r^4 + 55*r^6 + 5031*s^2 + 
    12030*r^2*s^2 - 477*r^4*s^2 - 11046*s^4 - 5538*r^2*s^4 + 5528*s^6)*s1*
   HPL[{w1plus}, s1])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - (256*Pi^2*(-216 - 72*r^2 + 72*r^4 + 504*s^2 - 
    72*r^2*s^2 - 216*s^4 - 93*r^2*s1 + 31*r^4*s1 + 93*s^2*s1 + 
    31*r^2*s^2*s1 - 62*s^4*s1)*HPL[{w1plus}, s1])/
  (729*(-1 + r)*(1 + r)*(r - s)*(r + s)) + (((160*I)/9)*Pi*HPL[{w1plus}, s1])/
  (-1 + ubar)^3 + (352*Pi^2*s1*HPL[{w1plus}, s1])/(3*(-1 + ubar)^3) + 
 (((112*I)/81)*Pi*HPL[{w1plus}, s1])/(-1 + ubar)^2 - 
 (512*Pi^2*HPL[{w1plus}, s1])/(3*(-1 + ubar)^2) + 
 (4112*s1*HPL[{w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (7832*Pi^2*s1*HPL[{w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (((15664*I)/81)*Pi*HPL[{w1plus}, s1])/(-1 + ubar) + 
 (((512*I)/3)*L*Pi*HPL[{w1plus}, s1])/(-1 + ubar) - 
 (9856*Pi^2*HPL[{w1plus}, s1])/(27*(-1 + ubar)) + 
 (81680*s1*HPL[{w1plus}, s1])/(243*(-1 + ubar)) + 
 (1408*L*s1*HPL[{w1plus}, s1])/(27*(-1 + ubar)) + 
 (5720*Pi^2*s1*HPL[{w1plus}, s1])/(81*(-1 + ubar)) + 
 (((9344*I)/81)*Pi*HPL[{w1plus}, s1])/ubar^3 - 
 (((928*I)/27)*Pi*HPL[{w1plus}, s1])/ubar^2 - (6592*s1*HPL[{w1plus}, s1])/
  (81*ubar^2) - (((18496*I)/81)*Pi*HPL[{w1plus}, s1])/ubar - 
 (((512*I)/3)*L*Pi*HPL[{w1plus}, s1])/ubar + (128*Pi^2*HPL[{w1plus}, s1])/
  ubar - (226976*s1*HPL[{w1plus}, s1])/(729*ubar) - 
 (45344*L*s1*HPL[{w1plus}, s1])/(243*ubar) - (2816*L^2*s1*HPL[{w1plus}, s1])/
  (81*ubar) - (5440*Pi^2*s1*HPL[{w1plus}, s1])/(243*ubar) - 
 (((512*I)/81)*Pi*s*s1*HPL[{w1plus}, s1])/ubar - 
 (2048*s1*zc*HPL[{w1plus}, s1])/(81*ubar^2) - 
 (((1024*I)/81)*Pi*s*s1*zc*HPL[{w1plus}, s1])/ubar^2 - 
 (1024*s1*zc*HPL[{w1plus}, s1])/(81*ubar) - 
 (((512*I)/81)*Pi*s*s1*zc*HPL[{w1plus}, s1])/ubar + 
 (256*s*s1*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/81 + 
 (512*s*s1*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(81*ubar) + 
 (1024*s*s1*zc*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(81*ubar^2) + 
 (512*s*s1*zc*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(81*ubar) - 
 ((8*I)/3)*Pi*s*(-5 + s^2)*HPL[{w2minus}, s] - 
 ((16*I)/3)*Pi*(-1 + s)*(1 + s)*HPL[{w1plus}, r]*HPL[{w2minus}, s] + 
 ((8*I)/3)*Pi*s*(-5 + s^2)*HPL[{w2plus}, s] - 
 (8*s*(-5 + s^2)*HPL[{w1plus}, r]*HPL[{w2plus}, s])/3 + 
 (Pi^2*(-1 + s)*(1 + s)*(-4 + 3*r^2 - 3*r^4 - 3*s^2 + 6*r^2*s^2 + 5*r^4*s^2 + 
    s^4 - 5*r^2*s^4)*HPL[{w3minus}, r])/(9*(r - s)^2*(r + s)^2) - 
 (Pi^2*(-1 + s)*(1 + s)*(-4 - r^2 - r^4 + s^2 + 6*r^2*s^2 + 5*r^4*s^2 - s^4 - 
    5*r^2*s^4)*HPL[{w3minus}, s])/(9*(r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1minus}, r]*
   HPL[{w3minus}, s])/((r - s)^2*(r + s)^2) - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, r]*
   HPL[{w3minus}, s])/((r - s)*(r + s)) - 
 (2*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w3plus}, r])/
  (3*(r - s)*(r + s)) + (2*Pi^2*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (-3*r^2 + 4*s + 3*s^2 + 3*r^2*s^2 - 3*s^4)*HPL[{w3plus}, s])/
  (9*(r - s)^2*(r + s)^2) + (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*HPL[{0}, r]*HPL[{w3plus}, s])/((r - s)*(r + s)) + 
 (((4*I)/3)*Pi*(-1 + s)*(1 + s)*(-4 - 5*r^2 + 3*r^4 + 5*s^2 + 6*r^2*s^2 + 
    r^4*s^2 - 5*s^4 - r^2*s^4)*HPL[{w1minus}, r]*HPL[{w3plus}, s])/
  ((r - s)^2*(r + s)^2) + (44*Pi^2*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*
   HPL[{w4minus}, s])/(9*(r - s)*(r + s)) + 
 (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1minus}, r]*
   HPL[{w4minus}, s])/((r - s)^2*(r + s)^2) - 
 (176*Pi^2*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w4plus}, s])/
  (9*(r - s)^2*(r + s)^2) - (((16*I)/3)*Pi*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w4plus}, s])/((r - s)*(r + s)) - 
 (4*Pi^2*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w5minus}, s])/
  (9*(r - s)*(r + s)) + (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1minus}, r]*HPL[{w5minus}, s])/((r - s)^2*(r + s)^2) + 
 (16*Pi^2*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w5plus}, s])/
  (9*(r - s)^2*(r + s)^2) - (((16*I)/3)*Pi*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w5plus}, s])/((r - s)*(r + s)) + 
 (608*HPL[{w6minus}, s1])/729 + (320*L*HPL[{w6minus}, s1])/243 + 
 (256*L^2*HPL[{w6minus}, s1])/81 - (4544*Pi^2*HPL[{w6minus}, s1])/729 + 
 ((1600*I)/27)*Pi*s1*HPL[{w6minus}, s1] + ((256*I)/9)*L*Pi*s1*
  HPL[{w6minus}, s1] - (128*Pi^2*s1*HPL[{w6minus}, s1])/9 - 
 (((1024*I)/81)*L*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus}, s1])/
  ((-1 + r)*(1 + r)) + (1024*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus}, s1])/
  (81*(-1 + r)*(1 + r)) - (((256*I)/243)*Pi*(-84 + 5*r^2 + 79*s^2)*s1*
   HPL[{w6minus}, s1])/((-1 + r)*(1 + r)) - 
 (((400*I)/9)*Pi*s1*HPL[{w6minus}, s1])/(-1 + ubar)^2 - 
 (((200*I)/9)*Pi*s1*HPL[{w6minus}, s1])/(-1 + ubar) + 
 (7264*HPL[{w6minus}, s1])/(243*ubar) + (1984*L*HPL[{w6minus}, s1])/
  (81*ubar) - (10496*Pi^2*HPL[{w6minus}, s1])/(243*ubar) + 
 (((4864*I)/27)*Pi*s1*HPL[{w6minus}, s1])/ubar + 
 (((512*I)/9)*L*Pi*s1*HPL[{w6minus}, s1])/ubar - 
 (256*Pi^2*s1*HPL[{w6minus}, s1])/(9*ubar) - (1120*HPL[{w6minus}, su1])/729 - 
 (256*L*HPL[{w6minus}, su1])/243 - (512*Pi^2*HPL[{w6minus}, su1])/
  (729*(-1 + ubar)^3) + (512*HPL[{w6minus}, su1])/(81*(-1 + ubar)^2) - 
 (256*Pi^2*HPL[{w6minus}, su1])/(243*(-1 + ubar)^2) - 
 (6016*HPL[{w6minus}, su1])/(243*(-1 + ubar)) - 
 ((14240*I)/729)*Pi*s1*HPL[{w6plus}, s1] - ((2048*I)/243)*L*Pi*s1*
  HPL[{w6plus}, s1] + (((1024*I)/243)*L*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w6plus}, s1])/((-1 + r)*(1 + r)) - 
 (((4096*I)/1215)*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w6plus}, s1])/
  (Sqrt[3]*(-1 + r)*(1 + r)) + (((256*I)/729)*Pi*(-84 + 5*r^2 + 79*s^2)*s1*
   HPL[{w6plus}, s1])/((-1 + r)*(1 + r)) + 
 (((400*I)/27)*Pi*s1*HPL[{w6plus}, s1])/(-1 + ubar)^2 + 
 (((200*I)/27)*Pi*s1*HPL[{w6plus}, s1])/(-1 + ubar) - 
 (((39712*I)/729)*Pi*s1*HPL[{w6plus}, s1])/ubar - 
 (((4096*I)/243)*L*Pi*s1*HPL[{w6plus}, s1])/ubar - 
 ((128*I)/729)*Pi*su1*HPL[{w6plus}, su1] + 
 (((512*I)/243)*Pi*su1*HPL[{w6plus}, su1])/(-1 + ubar)^2 - 
 (((2048*I)/729)*Pi*su1*HPL[{w6plus}, su1])/(-1 + ubar) - 
 (256*Pi^2*HPL[{w7minus}, s1])/27 - (1024*Pi^2*HPL[{w7minus}, s1])/
  (9*(-1 + ubar)^2) - (5888*Pi^2*HPL[{w7minus}, s1])/(81*(-1 + ubar)) + 
 (640*Pi^2*HPL[{w7minus}, s1])/(81*ubar) - (256*Pi^2*s1*HPL[{w7plus}, s1])/
  27 - (512*Pi^2*s1*HPL[{w7plus}, s1])/(3*(-1 + ubar)^3) - 
 (11392*Pi^2*s1*HPL[{w7plus}, s1])/(81*(-1 + ubar)^2) - 
 (8320*Pi^2*s1*HPL[{w7plus}, s1])/(81*(-1 + ubar)) + 
 (512*Pi^2*s1*HPL[{w7plus}, s1])/(27*ubar) + (512*HPL[{-2, 2}, 1 - u])/27 - 
 (1024*HPL[{-2, 2}, 1 - u])/(27*u^3) + (1024*HPL[{-2, 2}, 1 - u])/(27*u^2) - 
 (512*HPL[{-2, 2}, u])/27 - (1280*HPL[{-1, 2}, 1 - u])/27 + 
 (256*HPL[{-1, 2}, 1 - u])/(27*(-1 + u)) - (1024*HPL[{-1, 2}, 1 - u])/
  (27*u^2) + (2560*HPL[{-1, 2}, 1 - u])/(27*u) + (512*HPL[{-1, 2}, u])/27 + 
 (2048*HPL[{-1, 2}, u])/(27*(-1 + u)) - (512*HPL[{-1, 2}, u])/(27*u) + 
 ((256*I)/3)*Pi*s1*HPL[{0, 0}, s1] + 
 (((16384*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, 0}, s1])/
  ((-1 + r)*(1 + r)) + (((512*I)/3)*Pi*s1*HPL[{0, 0}, s1])/ubar - 
 (((256*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{0, w1minus}, r])/
  ((r - s)^2*(r + s)^2) - (((128*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*HPL[{w1plus}, s]*HPL[{0, w1minus}, r])/((r - s)^2*(r + s)^2) - 
 (((128*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{0, w1minus}, s])/
  ((r - s)^2*(r + s)^2) + ((128*I)/27)*Pi*s1*HPL[{0, w1minus}, s1] + 
 (((8192*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1minus}, s1])/
  ((-1 + r)*(1 + r)) - ((512*I)*Pi*s1*HPL[{0, w1minus}, s1])/(-1 + ubar)^3 - 
 (((11392*I)/27)*Pi*s1*HPL[{0, w1minus}, s1])/(-1 + ubar)^2 - 
 (((8320*I)/27)*Pi*s1*HPL[{0, w1minus}, s1])/(-1 + ubar) + 
 (((3328*I)/27)*Pi*s1*HPL[{0, w1minus}, s1])/ubar + 
 (((8*I)/3)*Pi*(-1 + s)*(1 + s)*(1 + 3*r^2 - 5*s^2 + r^2*s^2)*
   HPL[{0, w1plus}, r])/((r - s)*(r + s)) - (2944*s*HPL[{0, w1plus}, s])/81 + 
 (1376*s*(-3 + s^2)*HPL[{0, w1plus}, s])/81 - 
 (32*s*(-4 + r^2 + 3*s^2 + r^2*s^2 - s^4)*HPL[{0, w1plus}, s])/
  (3*(r - s)*(r + s)) + (1024*s*zc*HPL[{0, w1plus}, s])/(81*ubar) - 
 (128*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1minus}, r]*
   HPL[{0, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (128*HPL[{0, w1plus}, -s1^(-1)])/(243*s1) + 
 (3712*s1*HPL[{0, w1plus}, -s1^(-1)])/27 - 
 (128*s1*HPL[{0, w1plus}, -s1^(-1)])/(9*(-1 + ubar)) + 
 (1024*HPL[{0, w1plus}, -s1^(-1)])/(243*s1*ubar^2) + 
 (256*HPL[{0, w1plus}, -s1^(-1)])/(243*s1*ubar) + 
 (23552*s1*HPL[{0, w1plus}, -s1^(-1)])/(81*ubar) - 
 (62944*s1*HPL[{0, w1plus}, s1])/243 + (1280*L*s1*HPL[{0, w1plus}, s1])/27 + 
 (2048*L*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1])/(81*(-1 + r)*(1 + r)) + 
 (((512*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1])/
  ((-1 + r)*(1 + r)) + (64*(432 - 8343*r^2 - 1068*r^4 + 203*r^6 + 7047*s^2 + 
    18822*r^2*s^2 + 459*r^4*s^2 - 16458*s^4 - 9870*r^2*s^4 + 8776*s^6)*s1*
   HPL[{0, w1plus}, s1])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - (512*s1*HPL[{0, w1plus}, s1])/(-1 + ubar)^2 - 
 (8704*s1*HPL[{0, w1plus}, s1])/(27*(-1 + ubar)) - 
 (12128*s1*HPL[{0, w1plus}, s1])/(243*ubar) + 
 (2560*L*s1*HPL[{0, w1plus}, s1])/(27*ubar) - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{0, w3plus}, r])/
  ((r - s)*(r + s)) - ((256*I)/9)*Pi*s1*HPL[{0, w6minus}, s1] + 
 (((2048*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w6minus}, s1])/
  ((-1 + r)*(1 + r)) - (((512*I)/9)*Pi*s1*HPL[{0, w6minus}, s1])/ubar + 
 ((1792*I)/243)*Pi*s1*HPL[{0, w6plus}, s1] - 
 (((2048*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w6plus}, s1])/
  ((-1 + r)*(1 + r)) + (((3584*I)/243)*Pi*s1*HPL[{0, w6plus}, s1])/ubar + 
 ((64*I)/9)*Pi*s1*HPL[{w1minus, 0}, -3] + 
 (((128*I)/9)*Pi*s1*HPL[{w1minus, 0}, -3])/ubar - 
 (((128*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1minus, 0}, s])/
  ((r - s)^2*(r + s)^2) + ((128*I)/27)*Pi*s1*HPL[{w1minus, 0}, s1] + 
 (((8192*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, 0}, s1])/
  ((-1 + r)*(1 + r)) - ((512*I)*Pi*s1*HPL[{w1minus, 0}, s1])/(-1 + ubar)^3 - 
 (((11392*I)/27)*Pi*s1*HPL[{w1minus, 0}, s1])/(-1 + ubar)^2 - 
 (((8320*I)/27)*Pi*s1*HPL[{w1minus, 0}, s1])/(-1 + ubar) + 
 (((3328*I)/27)*Pi*s1*HPL[{w1minus, 0}, s1])/ubar + 
 (256*Pi^2*HPL[{w1minus, w1minus}, -3])/(9*(-1 + ubar)^3) - 
 ((64*I)*Pi*s1*HPL[{w1minus, w1minus}, -3])/(-1 + ubar)^3 + 
 (2624*Pi^2*HPL[{w1minus, w1minus}, -3])/(81*(-1 + ubar)^2) - 
 (((1424*I)/27)*Pi*s1*HPL[{w1minus, w1minus}, -3])/(-1 + ubar)^2 - 
 (((1040*I)/27)*Pi*s1*HPL[{w1minus, w1minus}, -3])/(-1 + ubar) + 
 (((128*I)/9)*Pi*s1*HPL[{w1minus, w1minus}, -3])/ubar + 
 (((128*I)/3)*Pi*HPL[{w1plus}, s1]*HPL[{w1minus, w1minus}, -3])/
  (-1 + ubar)^3 + (((1312*I)/27)*Pi*HPL[{w1plus}, s1]*
   HPL[{w1minus, w1minus}, -3])/(-1 + ubar)^2 - 
 (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1minus, w1minus}, r])/((r - s)^2*(r + s)^2) - 
 (136*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, r])/
  (9*(r - s)^2*(r + s)^2) - 
 (2*(-8 - 27*r^2 - r^4 + 43*s^2 - 4*r^2*s^2 + r^4*s^2 - 3*s^4 - r^2*s^4)*
   HPL[{w1minus, w1minus}, r])/(3*(r - s)*(r + s)) - 
 (2*(-1 + s)*(1 + s)*(-8 + 5*r^2 - r^4 - 5*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    3*s^4 - r^2*s^4)*HPL[{w1minus}, s]*HPL[{w1minus, w1minus}, r])/
  (3*(r - s)^2*(r + s)^2) + (32*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, s]*
   HPL[{w1minus, w1minus}, r])/((r - s)^2*(r + s)^2) + 
 (2*(-1 + s)*(1 + s)*(-8 - 11*r^2 + 7*r^4 + 11*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    11*s^4 - r^2*s^4)*HPL[{w3minus}, s]*HPL[{w1minus, w1minus}, r])/
  (3*(r - s)^2*(r + s)^2) - (32*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w3plus}, s]*HPL[{w1minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (8*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w4minus}, s]*
   HPL[{w1minus, w1minus}, r])/(3*(r - s)*(r + s)) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w4plus}, s]*
   HPL[{w1minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (8*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w5minus}, s]*
   HPL[{w1minus, w1minus}, r])/(3*(r - s)*(r + s)) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w5plus}, s]*
   HPL[{w1minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1minus, w1minus}, r^2])/((r - s)^2*(r + s)^2) + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, r]*
   HPL[{w1minus, w1minus}, r^2])/((r - s)^2*(r + s)^2) - 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, s]*
   HPL[{w1minus, w1minus}, r^2])/((r - s)^2*(r + s)^2) - 
 (((128*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1minus, w1minus}, s])/((r - s)^2*(r + s)^2) + 
 (88*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, s])/
  (9*(r - s)^2*(r + s)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w1minus}, s])/
  (3*(r - s)^2*(r + s)^2) + (496*HPL[{w1minus, w1minus}, s1])/243 + 
 (256*L*HPL[{w1minus, w1minus}, s1])/81 + 
 ((256*I)/81)*Pi*HPL[{w1minus, w1minus}, s1] - 
 ((1664*I)/81)*Pi*s1*HPL[{w1minus, w1minus}, s1] + 
 (((4096*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1minus}, s1])/
  ((-1 + r)*(1 + r)) - (160*HPL[{w1minus, w1minus}, s1])/(3*(-1 + ubar)^3) - 
 (1216*Pi^2*HPL[{w1minus, w1minus}, s1])/(9*(-1 + ubar)^3) - 
 ((704*I)*Pi*s1*HPL[{w1minus, w1minus}, s1])/(-1 + ubar)^3 + 
 (160*HPL[{w1minus, w1minus}, s1])/(27*(-1 + ubar)^2) - 
 (12464*Pi^2*HPL[{w1minus, w1minus}, s1])/(81*(-1 + ubar)^2) - 
 (((15664*I)/27)*Pi*s1*HPL[{w1minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (896*HPL[{w1minus, w1minus}, s1])/(81*(-1 + ubar)) - 
 (((11440*I)/27)*Pi*s1*HPL[{w1minus, w1minus}, s1])/(-1 + ubar) + 
 (1952*HPL[{w1minus, w1minus}, s1])/(81*ubar) + 
 (((9344*I)/81)*Pi*s1*HPL[{w1minus, w1minus}, s1])/ubar - 
 (128*HPL[{w1minus, w1minus}, su1])/243 + 
 (256*Pi^2*HPL[{w1minus, w1plus}, -3])/(9*(-1 + ubar)^3) - 
 ((64*I)*Pi*s1*HPL[{w1minus, w1plus}, -3])/(-1 + ubar)^3 + 
 (2624*Pi^2*HPL[{w1minus, w1plus}, -3])/(81*(-1 + ubar)^2) - 
 (((1424*I)/27)*Pi*s1*HPL[{w1minus, w1plus}, -3])/(-1 + ubar)^2 - 
 (((1040*I)/27)*Pi*s1*HPL[{w1minus, w1plus}, -3])/(-1 + ubar) + 
 (((128*I)/9)*Pi*s1*HPL[{w1minus, w1plus}, -3])/ubar + 
 (((128*I)/3)*Pi*HPL[{w1plus}, s1]*HPL[{w1minus, w1plus}, -3])/
  (-1 + ubar)^3 + (((1312*I)/27)*Pi*HPL[{w1plus}, s1]*
   HPL[{w1minus, w1plus}, -3])/(-1 + ubar)^2 + 
 ((16*I)/3)*Pi*(-1 + s)*(1 + s)*HPL[{w1minus, w1plus}, r] - 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1minus, w1plus}, r^2])/((r - s)^2*(r + s)^2) + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, r]*
   HPL[{w1minus, w1plus}, r^2])/((r - s)^2*(r + s)^2) - 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, s]*
   HPL[{w1minus, w1plus}, r^2])/((r - s)^2*(r + s)^2) - 
 (256*s*HPL[{w1minus, w1plus}, -s^(-1)])/81 - 
 (512*s*zc*HPL[{w1minus, w1plus}, -s^(-1)])/(81*ubar) - 
 (1904*s*HPL[{w1minus, w1plus}, s])/81 - 
 (32*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1plus}, s])/
  (3*(r - s)^2*(r + s)^2) + (688*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s])/81 - 
 (8*s*(-11 + r^2 + 9*s^2 + 3*r^2*s^2 - 2*s^4)*HPL[{w1minus, w1plus}, s])/
  (3*(r - s)*(r + s)) - (((8*I)/3)*Pi*(-1 + s)*(1 + s)*
   (4 - 7*r^2 + 4*r^4 + 7*s^2 - 9*r^2*s^2 + s^4)*HPL[{w1minus, w1plus}, s])/
  ((r - s)^2*(r + s)^2) + (((128*I)/3)*Pi*zc*HPL[{w1minus, w1plus}, s])/
  ubar + (1376*s*zc*HPL[{w1minus, w1plus}, s])/(81*ubar) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1minus}, r]*
   HPL[{w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1minus, w1plus}, s])/((r - s)^2*(r + s)^2) + 
 (64*HPL[{w1minus, w1plus}, -s1^(-1)])/(243*s1) + 
 (2576*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/9 + 
 (1664*L*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/27 + 
 ((128*I)/81)*Pi*s1*HPL[{w1minus, w1plus}, -s1^(-1)] - 
 (1024*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(9*(-4 + ubar)) - 
 (256*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(9*(-1 + ubar)) - 
 (512*HPL[{w1minus, w1plus}, -s1^(-1)])/(243*s1*ubar^2) - 
 (128*HPL[{w1minus, w1plus}, -s1^(-1)])/(243*s1*ubar) + 
 (74032*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(81*ubar) + 
 (3328*L*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(27*ubar) + 
 (((256*I)/81)*Pi*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/ubar + 
 ((448*I)/9)*Pi*HPL[{w1minus, w1plus}, s1] - 
 (37696*s1*HPL[{w1minus, w1plus}, s1])/243 + 
 (2432*L*s1*HPL[{w1minus, w1plus}, s1])/81 + 
 (1024*L*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (((256*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus, w1plus}, s1])/((-1 + r)*(1 + r)) + 
 (32*(432 - 8343*r^2 - 1068*r^4 + 203*r^6 + 7047*s^2 + 18822*r^2*s^2 + 
    459*r^4*s^2 - 16458*s^4 - 9870*r^2*s^4 + 8776*s^6)*s1*
   HPL[{w1minus, w1plus}, s1])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - (((8176*I)/81)*Pi*HPL[{w1minus, w1plus}, s1])/
  (-1 + ubar)^3 + (512*Pi^2*HPL[{w1minus, w1plus}, s1])/(3*(-1 + ubar)^3) - 
 (1024*s1*HPL[{w1minus, w1plus}, s1])/(9*(-1 + ubar)^3) + 
 (((4640*I)/27)*Pi*HPL[{w1minus, w1plus}, s1])/(-1 + ubar)^2 + 
 (5248*Pi^2*HPL[{w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) - 
 (128048*s1*HPL[{w1minus, w1plus}, s1])/(243*(-1 + ubar)^2) + 
 (((3136*I)/27)*Pi*HPL[{w1minus, w1plus}, s1])/(-1 + ubar) - 
 (53896*s1*HPL[{w1minus, w1plus}, s1])/(243*(-1 + ubar)) + 
 (((3920*I)/27)*Pi*HPL[{w1minus, w1plus}, s1])/ubar - 
 (13648*s1*HPL[{w1minus, w1plus}, s1])/(243*ubar) + 
 (4864*L*s1*HPL[{w1minus, w1plus}, s1])/(81*ubar) - 
 (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w3minus}, r])/
  (9*(r - s)^2*(r + s)^2) + (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w3minus}, s])/(9*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, r]*
   HPL[{w1minus, w3minus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (((4*I)/3)*Pi*(-1 + s)*(1 + s)*(-4 - r^2 + r^4 + s^2 + 6*r^2*s^2 + r^4*s^2 - 
    3*s^4 - r^2*s^4)*HPL[{w1minus, w3plus}, r])/((r - s)^2*(r + s)^2) - 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1minus, w3plus}, s])/((r - s)^2*(r + s)^2) + 
 (88*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w4minus}, r])/
  (9*(r - s)^2*(r + s)^2) - (88*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w4minus}, s])/(9*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, r]*
   HPL[{w1minus, w4minus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1minus, w4plus}, s])/((r - s)^2*(r + s)^2) - 
 (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w5minus}, r])/
  (9*(r - s)^2*(r + s)^2) + (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w5minus}, s])/(9*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, r]*
   HPL[{w1minus, w5minus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1minus, w5plus}, s])/((r - s)^2*(r + s)^2) - 
 ((320*I)/9)*Pi*s1*HPL[{w1minus, w6minus}, s1] + 
 (((1024*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w6minus}, s1])/
  ((-1 + r)*(1 + r)) - (128*HPL[{w1minus, w6minus}, s1])/(81*(-1 + ubar)) - 
 (((640*I)/9)*Pi*s1*HPL[{w1minus, w6minus}, s1])/ubar + 
 (128*HPL[{w1minus, w6minus}, su1])/243 + ((832*I)/81)*Pi*s1*
  HPL[{w1minus, w6plus}, s1] - (((1024*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus, w6plus}, s1])/((-1 + r)*(1 + r)) + 
 (((1664*I)/81)*Pi*s1*HPL[{w1minus, w6plus}, s1])/ubar - 
 (1024*Pi^2*HPL[{w1minus, w7minus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (10496*Pi^2*HPL[{w1minus, w7minus}, I*Sqrt[3]])/(81*(-1 + ubar)^2) + 
 (1024*Pi^2*HPL[{w1minus, w7minus}, s1])/(9*(-1 + ubar)^3) + 
 (10496*Pi^2*HPL[{w1minus, w7minus}, s1])/(81*(-1 + ubar)^2) - 
 ((64*I)/9)*Pi*s1*HPL[{w1plus, 0}, -3] - 
 (((128*I)/9)*Pi*s1*HPL[{w1plus, 0}, -3])/ubar + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, 0}, r])/
  ((r - s)*(r + s)) + (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   HPL[{w1plus, 0}, s])/((r - s)*(r + s)) - 
 (((256*I)/3)*Pi*zc*HPL[{w1plus, 0}, s])/ubar + 
 (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, 0}, s])/((r - s)^2*(r + s)^2) - 
 ((2048*I)/27)*Pi*HPL[{w1plus, 0}, s1] - 
 (((4096*I)/81)*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, 0}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((1024*I)/3)*Pi*HPL[{w1plus, 0}, s1])/(-1 + ubar)^2 - 
 (((19712*I)/27)*Pi*HPL[{w1plus, 0}, s1])/(-1 + ubar) + 
 ((256*I)*Pi*HPL[{w1plus, 0}, s1])/ubar + 
 (64*Sqrt[1 - r^2]*(-1 + s)*(1 + s)*HPL[{w1plus, 0}, Sqrt[zc]])/
  (3*(r - s)*(r + s)) + (2432*Sqrt[u^2 + 4*zc - 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*(-1 + u)) - 
 (2048*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)*u) - (2048*zc*Sqrt[u^2 + 4*zc - 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*(-1 + u)*u^3) + 
 (7936*zc*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)*u^2) - (5888*zc*Sqrt[u^2 + 4*zc - 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*(-1 + u)*u) + 
 (1280*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)) + (256*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(27*(-1 + u)*u) - 
 (128*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/(27*zc) - 
 (256*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (27*(-1 + u)*zc) + (128*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(27*u*zc) + 
 (128*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (27*(-1 + u)*u*zc) + (128*u*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(27*(-1 + u)*zc) + 
 (2048*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)^3*u) + (1024*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*(-1 + u)^2*u) - 
 (1024*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)*u) + (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w4minus}, s]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(3*(r - s)*(r + s)) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w4plus}, s]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w5minus}, s]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(3*(r - s)*(r + s)) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w5plus}, s]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w4minus}, r]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w4minus}, s]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w5minus}, r]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w5minus}, s]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(3*(r - s)^2*(r + s)^2) - 
 (128*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(27*(-1 + u)*Sqrt[zc]) - 
 (128*u*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(27*Sqrt[zc]) + 
 (256*u*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(27*(-1 + u)*Sqrt[zc]) - 
 (128*u^2*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(27*(-1 + u)*Sqrt[zc]) + 
 (2432*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/81 - 
 (256*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(27*(-1 + u)) - 
 (2048*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*u) - 
 (1280*u*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*(-1 + u)) - 
 (2048*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*(-1 + u)^3) - 
 (1024*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*(-1 + u)^2) + 
 (1024*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*(-1 + u)) - 
 (2048*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*u^3) + 
 (5632*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*u^2) - 
 (3584*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*u) - 
 (256*Pi^2*HPL[{w1plus, w1minus}, -3])/(9*(-1 + ubar)^3) + 
 ((64*I)*Pi*s1*HPL[{w1plus, w1minus}, -3])/(-1 + ubar)^3 - 
 (2624*Pi^2*HPL[{w1plus, w1minus}, -3])/(81*(-1 + ubar)^2) + 
 (((1424*I)/27)*Pi*s1*HPL[{w1plus, w1minus}, -3])/(-1 + ubar)^2 + 
 (((1040*I)/27)*Pi*s1*HPL[{w1plus, w1minus}, -3])/(-1 + ubar) - 
 (((128*I)/9)*Pi*s1*HPL[{w1plus, w1minus}, -3])/ubar - 
 (((128*I)/3)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1minus}, -3])/
  (-1 + ubar)^3 - (((1312*I)/27)*Pi*HPL[{w1plus}, s1]*
   HPL[{w1plus, w1minus}, -3])/(-1 + ubar)^2 - 
 (8*r*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w1minus}, r])/(3*(r - s)*(r + s)) + 
 (((4*I)/3)*Pi*(-1 + s)*(1 + s)*(-4 - r^2 - 3*r^4 + s^2 + 14*r^2*s^2 + 
    r^4*s^2 - 7*s^4 - r^2*s^4)*HPL[{w1plus, w1minus}, r])/
  ((r - s)^2*(r + s)^2) + (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1plus, w1minus}, r^2])/((r - s)^2*(r + s)^2) - 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, r]*
   HPL[{w1plus, w1minus}, r^2])/((r - s)^2*(r + s)^2) + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, s]*
   HPL[{w1plus, w1minus}, r^2])/((r - s)^2*(r + s)^2) - 
 (32*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w1minus}, s])/
  (3*(r - s)^2*(r + s)^2) - (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*
   (-4 - 9*r^2 + 5*s^2 + r^2*s^2 - s^4)*HPL[{w1plus, w1minus}, s])/
  ((r - s)^2*(r + s)^2) - (((128*I)/3)*Pi*zc*HPL[{w1plus, w1minus}, s])/
  ubar - (((64*I)/3)*Pi*zc^2*HPL[{w1plus, w1minus}, s])/ubar^2 + 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, w1minus}, s])/((r - s)^2*(r + s)^2) - 
 ((1856*I)/81)*Pi*HPL[{w1plus, w1minus}, s1] - 
 (((2048*I)/81)*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1minus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (320*s1*HPL[{w1plus, w1minus}, s1])/243 + 
 (512*L*s1*HPL[{w1plus, w1minus}, s1])/81 - 
 (((976*I)/81)*Pi*HPL[{w1plus, w1minus}, s1])/(-1 + ubar)^3 + 
 (512*Pi^2*HPL[{w1plus, w1minus}, s1])/(3*(-1 + ubar)^3) + 
 (((32*I)/27)*Pi*HPL[{w1plus, w1minus}, s1])/(-1 + ubar)^2 + 
 (5248*Pi^2*HPL[{w1plus, w1minus}, s1])/(27*(-1 + ubar)^2) - 
 (((9344*I)/27)*Pi*HPL[{w1plus, w1minus}, s1])/(-1 + ubar) + 
 (128*s1*HPL[{w1plus, w1minus}, s1])/(27*(-1 + ubar)) - 
 (((64*I)/3)*Pi*HPL[{w1plus, w1minus}, s1])/ubar^2 + 
 (((6224*I)/27)*Pi*HPL[{w1plus, w1minus}, s1])/ubar + 
 (6592*s1*HPL[{w1plus, w1minus}, s1])/(243*ubar) + 
 (1024*L*s1*HPL[{w1plus, w1minus}, s1])/(81*ubar) - 
 (128*su1*HPL[{w1plus, w1minus}, su1])/243 + 
 (512*su1*HPL[{w1plus, w1minus}, su1])/(81*(-1 + ubar)^2) - 
 (2048*su1*HPL[{w1plus, w1minus}, su1])/(243*(-1 + ubar)) - 
 (256*Pi^2*HPL[{w1plus, w1plus}, -3])/(9*(-1 + ubar)^3) + 
 ((64*I)*Pi*s1*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^3 - 
 (2624*Pi^2*HPL[{w1plus, w1plus}, -3])/(81*(-1 + ubar)^2) + 
 (((1424*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^2 + 
 (((1040*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, -3])/(-1 + ubar) - 
 (((128*I)/9)*Pi*s1*HPL[{w1plus, w1plus}, -3])/ubar - 
 (((128*I)/3)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^3 - 
 (((1312*I)/27)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1plus}, -3])/
  (-1 + ubar)^2 - (32*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1plus}, r])/(9*(r - s)^2*(r + s)^2) - 
 (4*(3 + 7*r^2 - 12*s^2 + s^4 + r^2*s^4)*HPL[{w1plus, w1plus}, r])/
  (3*(r - s)*(r + s)) - (4*(-1 + s)*(1 + s)*(1 + 3*r^2 - 5*s^2 + r^2*s^2)*
   HPL[{w1minus}, s]*HPL[{w1plus, w1plus}, r])/(3*(r - s)*(r + s)) + 
 (16*(-1 + s)*(1 + s)*HPL[{w2minus}, s]*HPL[{w1plus, w1plus}, r])/3 + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w3minus}, s]*
   HPL[{w1plus, w1plus}, r])/(3*(r - s)*(r + s)) + 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1plus, w1plus}, r^2])/((r - s)^2*(r + s)^2) - 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, r]*
   HPL[{w1plus, w1plus}, r^2])/((r - s)^2*(r + s)^2) + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, s]*
   HPL[{w1plus, w1plus}, r^2])/((r - s)^2*(r + s)^2) + 
 (80*HPL[{w1plus, w1plus}, s])/3 + 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1plus, w1plus}, s])/
  ((r - s)^2*(r + s)^2) + (32*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1plus}, s])/(9*(r - s)^2*(r + s)^2) + 
 (4*(-13 + 15*r^2 - 12*s^2 + 8*r^2*s^2 + s^4 + r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(3*(r - s)*(r + s)) - 
 (64*zc*HPL[{w1plus, w1plus}, s])/ubar + (128*zc^2*HPL[{w1plus, w1plus}, s])/
  (3*ubar^2) + (8*(-1 + s)*(1 + s)*(-4 + 3*r^2 - 3*s^2 + 5*r^2*s^2 - s^4)*
   HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, r]*
   HPL[{w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (1936*HPL[{w1plus, w1plus}, -s1^(-1)])/9 + 
 (512*L*HPL[{w1plus, w1plus}, -s1^(-1)])/9 + 
 (128*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)^3) - 
 (128*HPL[{w1plus, w1plus}, -s1^(-1)])/(27*(-1 + ubar)^2) + 
 (9760*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) + 
 (512*L*HPL[{w1plus, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) + 
 (128*HPL[{w1plus, w1plus}, -s1^(-1)])/(9*ubar^3) - 
 (20192*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*ubar^2) + 
 (7904*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*ubar) - 
 (512*L*HPL[{w1plus, w1plus}, -s1^(-1)])/(27*ubar) + 
 (4736*HPL[{w1plus, w1plus}, s1])/27 - (512*L*HPL[{w1plus, w1plus}, s1])/81 - 
 (256*(-108 - 151*r^2 + 10*r^4 + 367*s^2 + 131*r^2*s^2 - 249*s^4)*
   HPL[{w1plus, w1plus}, s1])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (2048*L*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1plus}, s1])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 ((320*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, s1] - 
 (((2048*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus, w1plus}, s1])/
  ((-1 + r)*(1 + r)) - (160*HPL[{w1plus, w1plus}, s1])/(9*(-1 + ubar)^3) - 
 (704*Pi^2*HPL[{w1plus, w1plus}, s1])/(9*(-1 + ubar)^3) + 
 ((320*I)*Pi*s1*HPL[{w1plus, w1plus}, s1])/(-1 + ubar)^3 - 
 (112*HPL[{w1plus, w1plus}, s1])/(81*(-1 + ubar)^2) - 
 (7216*Pi^2*HPL[{w1plus, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (((7120*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (15664*HPL[{w1plus, w1plus}, s1])/(81*(-1 + ubar)) - 
 (512*L*HPL[{w1plus, w1plus}, s1])/(3*(-1 + ubar)) + 
 (((5200*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, s1])/(-1 + ubar) - 
 (9344*HPL[{w1plus, w1plus}, s1])/(81*ubar^3) + 
 (928*HPL[{w1plus, w1plus}, s1])/(27*ubar^2) + 
 (18496*HPL[{w1plus, w1plus}, s1])/(81*ubar) + 
 (512*L*HPL[{w1plus, w1plus}, s1])/(3*ubar) - 
 (((1280*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, s1])/ubar - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w2minus}, r])/((r - s)*(r + s)) + 
 (((4*I)/3)*Pi*(-1 + s)*(1 + s)*(1 + 3*r^2 - 5*s^2 + r^2*s^2)*
   HPL[{w1plus, w2minus}, s])/((r - s)*(r + s)) + 
 (((4*I)/3)*Pi*(-1 + s)*(1 + s)*(1 + 3*r^2 - 5*s^2 + r^2*s^2)*
   HPL[{w1plus, w2plus}, r])/((r - s)*(r + s)) - 
 (((4*I)/3)*Pi*(-1 + s)*(1 + s)*(1 + 3*r^2 - 5*s^2 + r^2*s^2)*
   HPL[{w1plus, w2plus}, s])/((r - s)*(r + s)) + 
 (4*(-1 + s)*(1 + s)*(1 + 3*r^2 - 5*s^2 + r^2*s^2)*HPL[{w1plus}, r]*
   HPL[{w1plus, w2plus}, s])/(3*(r - s)*(r + s)) + 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3minus}, r])/((r - s)*(r + s)) - 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, w3minus}, s])/((r - s)^2*(r + s)^2) - 
 (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w3plus}, r])/
  (9*(r - s)^2*(r + s)^2) + (4*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3plus}, s])/(9*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, r]*
   HPL[{w1plus, w3plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, w4minus}, s])/((r - s)^2*(r + s)^2) + 
 (88*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w4plus}, r])/
  (9*(r - s)^2*(r + s)^2) + (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w4plus}, r])/
  (3*(r - s)^2*(r + s)^2) - (88*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w4plus}, s])/(9*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, r]*
   HPL[{w1plus, w4plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, 0}, Sqrt[zc]]*
   HPL[{w1plus, w4plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, w5minus}, s])/((r - s)^2*(r + s)^2) - 
 (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w5plus}, r])/
  (9*(r - s)^2*(r + s)^2) - (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w5plus}, r])/
  (3*(r - s)^2*(r + s)^2) + (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w5plus}, s])/(9*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, r]*
   HPL[{w1plus, w5plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, 0}, Sqrt[zc]]*
   HPL[{w1plus, w5plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 ((64*I)/3)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]] + 
 (((400*I)/3)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((992*I)/9)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]])/(-1 + ubar) - 
 (((992*I)/9)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]])/ubar + 
 ((64*I)/9)*Pi*HPL[{w1plus, w6minus}, s1] - 
 (160*s1*HPL[{w1plus, w6minus}, s1])/243 - 
 (256*L*s1*HPL[{w1plus, w6minus}, s1])/81 - 
 (((400*I)/3)*Pi*HPL[{w1plus, w6minus}, s1])/(-1 + ubar)^3 - 
 (((992*I)/9)*Pi*HPL[{w1plus, w6minus}, s1])/(-1 + ubar) + 
 (((352*I)/27)*Pi*HPL[{w1plus, w6minus}, s1])/ubar - 
 (4064*s1*HPL[{w1plus, w6minus}, s1])/(243*ubar) - 
 (512*L*s1*HPL[{w1plus, w6minus}, s1])/(81*ubar) + 
 (128*su1*HPL[{w1plus, w6minus}, su1])/243 - 
 (512*su1*HPL[{w1plus, w6minus}, su1])/(81*(-1 + ubar)^2) + 
 (2048*su1*HPL[{w1plus, w6minus}, su1])/(243*(-1 + ubar)) + 
 ((64*I)/9)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]] - 
 (((400*I)/3)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]])/(-1 + ubar)^3 - 
 (((992*I)/9)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]])/(-1 + ubar) + 
 (((352*I)/27)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]])/ubar - 
 ((448*I)/243)*Pi*HPL[{w1plus, w6plus}, s1] + 
 (((400*I)/9)*Pi*HPL[{w1plus, w6plus}, s1])/(-1 + ubar)^3 + 
 (((992*I)/27)*Pi*HPL[{w1plus, w6plus}, s1])/(-1 + ubar) - 
 (((352*I)/81)*Pi*HPL[{w1plus, w6plus}, s1])/ubar - 
 (((1024*I)/243)*Pi*HPL[{w1plus, w6plus}, su1])/(-1 + ubar)^3 - 
 (((512*I)/81)*Pi*HPL[{w1plus, w6plus}, su1])/(-1 + ubar)^2 - 
 (1024*Pi^2*HPL[{w1plus, w7plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (10496*Pi^2*HPL[{w1plus, w7plus}, I*Sqrt[3]])/(81*(-1 + ubar)^2) + 
 (1024*Pi^2*HPL[{w1plus, w7plus}, s1])/(9*(-1 + ubar)^3) + 
 (10496*Pi^2*HPL[{w1plus, w7plus}, s1])/(81*(-1 + ubar)^2) + 
 ((16*I)/3)*Pi*(-1 + s)*(1 + s)*HPL[{w2minus, w1plus}, s] + 
 (8*s*(-5 + s^2)*HPL[{w2minus, w1plus}, s])/3 + 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w3minus, w1minus}, s])/((r - s)^2*(r + s)^2) + 
 (((4*I)/3)*Pi*(-1 + s)*(1 + s)*(-2 + 3*r^2*s^2 + r^4*s^2 - s^4 - r^2*s^4)*
   HPL[{w3minus, w1plus}, r])/((r - s)^2*(r + s)^2) - 
 (((4*I)/3)*Pi*(-1 + s)*(1 + s)*(-2 - 3*r^2 + 2*r^4 + 3*s^2 + 3*r^2*s^2 - 
    3*s^4)*HPL[{w3minus, w1plus}, s])/((r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1minus}, r]*
   HPL[{w3minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (((4*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w3plus, 0}, r])/
  ((r - s)*(r + s)) - (((4*I)/3)*Pi*(-1 + s)*(1 + s)*
   (-2 + 3*r^2*s^2 + r^4*s^2 - s^4 - r^2*s^4)*HPL[{w3plus, w1minus}, r])/
  ((r - s)^2*(r + s)^2) - (((4*I)/3)*Pi*(-1 + s)*(1 + s)*
   (-2 - 3*r^2 + 2*r^4 + 3*s^2 + 3*r^2*s^2 - 3*s^4)*
   HPL[{w3plus, w1minus}, s])/((r - s)^2*(r + s)^2) + 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w3plus, w1plus}, s])/
  ((r - s)^2*(r + s)^2) - 
 (2*(-1 + s)*(1 + s)*(-8 - 11*r^2 + 7*r^4 + 11*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    11*s^4 - r^2*s^4)*HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, s])/
  (3*(r - s)^2*(r + s)^2) + (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*HPL[{w3plus, w2minus}, r])/((r - s)*(r + s)) - 
 (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w3plus, w2minus}, s])/((r - s)*(r + s)) - 
 (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w3plus, w2plus}, r])/((r - s)*(r + s)) + 
 (((2*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w3plus, w2plus}, s])/((r - s)*(r + s)) - 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, r]*
   HPL[{w3plus, w2plus}, s])/(3*(r - s)*(r + s)) - 
 (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w4minus, w1minus}, s])/((r - s)^2*(r + s)^2) + 
 (((16*I)/3)*Pi*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w4minus, w1plus}, s])/
  ((r - s)*(r + s)) - (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1minus}, r]*HPL[{w4minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (((16*I)/3)*Pi*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w4plus, w1minus}, s])/
  ((r - s)*(r + s)) - (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w4plus, w1plus}, s])/((r - s)^2*(r + s)^2) + 
 (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   HPL[{w4plus, w1plus}, s])/(3*(r - s)*(r + s)) - 
 (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w5minus, w1minus}, s])/((r - s)^2*(r + s)^2) + 
 (((16*I)/3)*Pi*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w5minus, w1plus}, s])/
  ((r - s)*(r + s)) - (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1minus}, r]*HPL[{w5minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (((16*I)/3)*Pi*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w5plus, w1minus}, s])/
  ((r - s)*(r + s)) - (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w5plus, w1plus}, s])/((r - s)^2*(r + s)^2) + 
 (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*
   HPL[{w5plus, w1plus}, s])/(3*(r - s)*(r + s)) - 
 ((256*I)/9)*Pi*s1*HPL[{w6minus, 0}, s1] + 
 (((2048*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, 0}, s1])/
  ((-1 + r)*(1 + r)) - (((512*I)/9)*Pi*s1*HPL[{w6minus, 0}, s1])/ubar - 
 ((3200*I)/81)*Pi*s1*HPL[{w6minus, w1minus}, s1] + 
 (((1024*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, w1minus}, s1])/
  ((-1 + r)*(1 + r)) - (128*HPL[{w6minus, w1minus}, s1])/(81*(-1 + ubar)) - 
 (((6400*I)/81)*Pi*s1*HPL[{w6minus, w1minus}, s1])/ubar + 
 (128*HPL[{w6minus, w1minus}, su1])/243 - 
 ((128*I)/9)*Pi*HPL[{w6minus, w1plus}, s1] - 
 (1600*s1*HPL[{w6minus, w1plus}, s1])/27 - 
 (256*L*s1*HPL[{w6minus, w1plus}, s1])/9 + 
 (1024*L*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (256*(-84 + 5*r^2 + 79*s^2)*s1*
   HPL[{w6minus, w1plus}, s1])/(243*(-1 + r)*(1 + r)) + 
 (400*s1*HPL[{w6minus, w1plus}, s1])/(9*(-1 + ubar)^2) + 
 (200*s1*HPL[{w6minus, w1plus}, s1])/(9*(-1 + ubar)) - 
 (((2624*I)/27)*Pi*HPL[{w6minus, w1plus}, s1])/ubar - 
 (4864*s1*HPL[{w6minus, w1plus}, s1])/(27*ubar) - 
 (512*L*s1*HPL[{w6minus, w1plus}, s1])/(9*ubar) + 
 (160*HPL[{w6minus, w6minus}, s1])/243 + (256*L*HPL[{w6minus, w6minus}, s1])/
  81 + ((256*I)/9)*Pi*s1*HPL[{w6minus, w6minus}, s1] + 
 (992*HPL[{w6minus, w6minus}, s1])/(81*ubar) + 
 (((512*I)/9)*Pi*s1*HPL[{w6minus, w6minus}, s1])/ubar - 
 (128*HPL[{w6minus, w6minus}, su1])/243 - ((2176*I)/243)*Pi*s1*
  HPL[{w6minus, w6plus}, s1] - 
 (((4352*I)/243)*Pi*s1*HPL[{w6minus, w6plus}, s1])/ubar - 
 ((128*I)/9)*Pi*s1*HPL[{w7minus, w1minus}, s1] - 
 ((256*I)*Pi*s1*HPL[{w7minus, w1minus}, s1])/(-1 + ubar)^3 - 
 (((5696*I)/27)*Pi*s1*HPL[{w7minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (((4160*I)/27)*Pi*s1*HPL[{w7minus, w1minus}, s1])/(-1 + ubar) + 
 (((256*I)/9)*Pi*s1*HPL[{w7minus, w1minus}, s1])/ubar - 
 ((128*I)/9)*Pi*HPL[{w7minus, w1plus}, s1] - 
 (((512*I)/3)*Pi*HPL[{w7minus, w1plus}, s1])/(-1 + ubar)^2 - 
 (((2944*I)/27)*Pi*HPL[{w7minus, w1plus}, s1])/(-1 + ubar) + 
 (((320*I)/27)*Pi*HPL[{w7minus, w1plus}, s1])/ubar - 
 ((128*I)/9)*Pi*HPL[{w7plus, w1minus}, s1] - 
 (((512*I)/3)*Pi*HPL[{w7plus, w1minus}, s1])/(-1 + ubar)^2 - 
 (((2944*I)/27)*Pi*HPL[{w7plus, w1minus}, s1])/(-1 + ubar) + 
 (((320*I)/27)*Pi*HPL[{w7plus, w1minus}, s1])/ubar - 
 ((128*I)/9)*Pi*s1*HPL[{w7plus, w1plus}, s1] - 
 ((256*I)*Pi*s1*HPL[{w7plus, w1plus}, s1])/(-1 + ubar)^3 - 
 (((5696*I)/27)*Pi*s1*HPL[{w7plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (((4160*I)/27)*Pi*s1*HPL[{w7plus, w1plus}, s1])/(-1 + ubar) + 
 (((256*I)/9)*Pi*s1*HPL[{w7plus, w1plus}, s1])/ubar - 
 (256*s1*HPL[{0, 0, w1plus}, s1])/3 - 
 (16384*(-3 + r^2 + 2*s^2)*s1*HPL[{0, 0, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) - (512*s1*HPL[{0, 0, w1plus}, s1])/(3*ubar) + 
 (((128*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{0, w1minus, w1plus}, r])/((r - s)^2*(r + s)^2) + 
 (128*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{0, w1minus, w1plus}, s])/
  (3*(r - s)^2*(r + s)^2) - (512*s1*HPL[{0, w1minus, w1plus}, -s1^(-1)])/9 - 
 (1024*s1*HPL[{0, w1minus, w1plus}, -s1^(-1)])/(9*ubar) - 
 (128*s1*HPL[{0, w1minus, w1plus}, s1])/27 - 
 (8192*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (512*s1*HPL[{0, w1minus, w1plus}, s1])/
  (-1 + ubar)^3 + (11392*s1*HPL[{0, w1minus, w1plus}, s1])/
  (27*(-1 + ubar)^2) + (8320*s1*HPL[{0, w1minus, w1plus}, s1])/
  (27*(-1 + ubar)) - (3328*s1*HPL[{0, w1minus, w1plus}, s1])/(27*ubar) + 
 (512*HPL[{0, w1plus, 0}, 1/3])/9 + (2048*HPL[{0, w1plus, 0}, 1/3])/
  (3*(-1 + ubar)^2) + (11776*HPL[{0, w1plus, 0}, 1/3])/(27*(-1 + ubar)) - 
 (1280*HPL[{0, w1plus, 0}, 1/3])/(27*ubar) - 
 (2048*HPL[{w1minus}, s1]*HPL[{0, w1plus, 0}, 1/3])/(3*(-1 + ubar)^3) - 
 (20992*HPL[{w1minus}, s1]*HPL[{0, w1plus, 0}, 1/3])/(27*(-1 + ubar)^2) - 
 (1024*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus, 0}, s1])/(81*(-1 + r)*(1 + r)) - 
 (64*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{0, w1plus, 0}, 
    (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)*(r + s)) - 
 (128*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{0, w1plus, 0}, (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)^2*(r + s)^2) + 
 (128*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, s]*
   HPL[{0, w1plus, 0}, (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)^2*(r + s)^2) + 
 (256*HPL[{0, w1plus, w1minus}, 1/3])/9 + 
 (1024*HPL[{0, w1plus, w1minus}, 1/3])/(3*(-1 + ubar)^2) + 
 (5888*HPL[{0, w1plus, w1minus}, 1/3])/(27*(-1 + ubar)) - 
 (640*HPL[{0, w1plus, w1minus}, 1/3])/(27*ubar) - 
 (1024*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1minus}, 1/3])/(3*(-1 + ubar)^3) - 
 (10496*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1minus}, 1/3])/
  (27*(-1 + ubar)^2) + (((128*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{0, w1plus, w1minus}, r])/((r - s)^2*(r + s)^2) - 
 (1024*s1*HPL[{0, w1plus, w1minus}, s1])/81 - 
 (512*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus, w1minus}, s1])/
  (81*(-1 + r)*(1 + r)) - (2048*s1*HPL[{0, w1plus, w1minus}, s1])/(81*ubar) + 
 (32*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{0, w1plus, w1minus}, 
    1 - 2*Sqrt[zc]])/(3*(r - s)*(r + s)) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{0, w1plus, w1minus}, 1 - 2*Sqrt[zc]])/(3*(r - s)^2*(r + s)^2) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, s]*
   HPL[{0, w1plus, w1minus}, 1 - 2*Sqrt[zc]])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{0, w1plus, w1minus}, 
    (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)*(r + s)) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{0, w1plus, w1minus}, (1 + 2*Sqrt[zc])^(-1)])/
  (3*(r - s)^2*(r + s)^2) + (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1minus}, (1 + 2*Sqrt[zc])^(-1)])/
  (3*(r - s)^2*(r + s)^2) - (8*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*
   HPL[{0, w1plus, w1minus}, 1 - 2*zc])/(3*(r - s)*(r + s)) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{0, w1plus, w1minus}, 1 - 2*zc])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, s]*
   HPL[{0, w1plus, w1minus}, 1 - 2*zc])/(3*(r - s)^2*(r + s)^2) + 
 (256*HPL[{0, w1plus, w1plus}, 1/3])/9 + (1024*HPL[{0, w1plus, w1plus}, 1/3])/
  (3*(-1 + ubar)^2) + (5888*HPL[{0, w1plus, w1plus}, 1/3])/(27*(-1 + ubar)) - 
 (640*HPL[{0, w1plus, w1plus}, 1/3])/(27*ubar) - 
 (1024*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1plus}, 1/3])/(3*(-1 + ubar)^3) - 
 (10496*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1plus}, 1/3])/
  (27*(-1 + ubar)^2) + (512*HPL[{0, w1plus, w1plus}, -s1^(-1)])/81 + 
 (512*HPL[{0, w1plus, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) - 
 (2048*HPL[{0, w1plus, w1plus}, -s1^(-1)])/(81*ubar^2) - 
 (8704*HPL[{0, w1plus, w1plus}, -s1^(-1)])/(27*ubar) + 
 (32*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{0, w1plus, w1plus}, 
    1 - 2*Sqrt[zc]])/(3*(r - s)*(r + s)) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{0, w1plus, w1plus}, 1 - 2*Sqrt[zc]])/(3*(r - s)^2*(r + s)^2) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, s]*
   HPL[{0, w1plus, w1plus}, 1 - 2*Sqrt[zc]])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{0, w1plus, w1plus}, 
    (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)*(r + s)) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{0, w1plus, w1plus}, (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)^2*(r + s)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, s]*
   HPL[{0, w1plus, w1plus}, (1 + 2*Sqrt[zc])^(-1)])/(3*(r - s)^2*(r + s)^2) - 
 (8*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (3*(r - s)*(r + s)) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (3*(r - s)^2*(r + s)^2) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (3*(r - s)^2*(r + s)^2) + (512*s1*HPL[{0, w1plus, w6minus}, s1])/81 + 
 (1024*s1*HPL[{0, w1plus, w6minus}, s1])/(81*ubar) + 
 (256*s1*HPL[{0, w6minus, w1plus}, s1])/9 - 
 (2048*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w6minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (512*s1*HPL[{0, w6minus, w1plus}, s1])/(9*ubar) + 
 (128*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1minus, 0, w1plus}, s])/
  (3*(r - s)^2*(r + s)^2) - (512*s1*HPL[{w1minus, 0, w1plus}, -s1^(-1)])/9 - 
 (1024*s1*HPL[{w1minus, 0, w1plus}, -s1^(-1)])/(9*ubar) - 
 (128*s1*HPL[{w1minus, 0, w1plus}, s1])/27 - 
 (8192*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (512*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (-1 + ubar)^3 + (11392*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (27*(-1 + ubar)^2) + (8320*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (27*(-1 + ubar)) - (3328*s1*HPL[{w1minus, 0, w1plus}, s1])/(27*ubar) + 
 (2*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w1minus, w1minus, w1minus}, r])/
  ((r - s)^2*(r + s)^2) + (128*HPL[{w1minus, w1minus, w1minus}, s1])/81 + 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w1plus}, r])/((r - s)^2*(r + s)^2) + 
 (128*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1minus, w1minus, w1plus}, s])/
  (3*(r - s)^2*(r + s)^2) + (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*HPL[{w1minus, w1minus, w1plus}, s])/((r - s)^2*(r + s)^2) - 
 (4672*s1*HPL[{w1minus, w1minus, w1plus}, -s1^(-1)])/27 - 
 (9344*s1*HPL[{w1minus, w1minus, w1plus}, -s1^(-1)])/(27*ubar) + 
 (1664*s1*HPL[{w1minus, w1minus, w1plus}, s1])/81 - 
 (4096*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) - 
 (((640*I)/3)*Pi*HPL[{w1minus, w1minus, w1plus}, s1])/(-1 + ubar)^3 + 
 (704*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(-1 + ubar)^3 - 
 (((6560*I)/27)*Pi*HPL[{w1minus, w1minus, w1plus}, s1])/(-1 + ubar)^2 + 
 (15664*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (11440*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (9344*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(81*ubar) - 
 (2*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w1minus, w1minus, w3minus}, r])/
  (3*(r - s)^2*(r + s)^2) + (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*HPL[{w1minus, w1minus, w3plus}, r])/((r - s)^2*(r + s)^2) - 
 (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w4plus}, r])/((r - s)^2*(r + s)^2) - 
 (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w5plus}, r])/((r - s)^2*(r + s)^2) - 
 (128*HPL[{w1minus, w1minus, w6minus}, s1])/81 + 
 (((1024*I)/3)*Pi*HPL[{w1minus, w1minus, w7plus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((10496*I)/27)*Pi*HPL[{w1minus, w1minus, w7plus}, I*Sqrt[3]])/
  (-1 + ubar)^2 - (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, 0}, s])/((r - s)^2*(r + s)^2) - 
 (512*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus, 0}, s1])/
  (81*(-1 + r)*(1 + r)) + (((1024*I)/3)*Pi*HPL[{w1minus, w1plus, 0}, s1])/
  (-1 + ubar)^3 + (((10496*I)/27)*Pi*HPL[{w1minus, w1plus, 0}, s1])/
  (-1 + ubar)^2 + ((16*I)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w1minus}, r])/((r - s)^2*(r + s)^2) - 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w1minus}, s])/((r - s)^2*(r + s)^2) - 
 (256*s1*HPL[{w1minus, w1plus, w1minus}, s1])/27 - 
 (256*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus, w1minus}, s1])/
  (81*(-1 + r)*(1 + r)) - 
 (((128*I)/3)*Pi*HPL[{w1minus, w1plus, w1minus}, s1])/(-1 + ubar)^3 - 
 (((1312*I)/27)*Pi*HPL[{w1minus, w1plus, w1minus}, s1])/(-1 + ubar)^2 - 
 (512*s1*HPL[{w1minus, w1plus, w1minus}, s1])/(27*ubar) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1plus, w1plus}, r])/
  (3*(r - s)*(r + s)) + (8*(-1 + s)*(1 + s)*(4 - 7*r^2 + 4*r^4 + 7*s^2 - 
    9*r^2*s^2 + s^4)*HPL[{w1minus, w1plus, w1plus}, s])/
  (3*(r - s)^2*(r + s)^2) - (128*zc*HPL[{w1minus, w1plus, w1plus}, s])/
  (3*ubar) + (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1minus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (256*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/27 + 
 (256*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) - 
 (1024*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/(27*ubar^2) - 
 (4352*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/(27*ubar) - 
 (448*HPL[{w1minus, w1plus, w1plus}, s1])/9 + 
 (8176*HPL[{w1minus, w1plus, w1plus}, s1])/(81*(-1 + ubar)^3) - 
 (4640*HPL[{w1minus, w1plus, w1plus}, s1])/(27*(-1 + ubar)^2) - 
 (3136*HPL[{w1minus, w1plus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (3920*HPL[{w1minus, w1plus, w1plus}, s1])/(27*ubar) + 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w3minus}, r])/((r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w4minus}, r])/((r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w5minus}, r])/((r - s)^2*(r + s)^2) + 
 (128*s1*HPL[{w1minus, w1plus, w6minus}, s1])/27 + 
 (256*s1*HPL[{w1minus, w1plus, w6minus}, s1])/(27*ubar) + 
 (((512*I)/3)*Pi*HPL[{w1minus, w1plus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((5248*I)/27)*Pi*HPL[{w1minus, w1plus, w7minus}, I*Sqrt[3]])/
  (-1 + ubar)^2 - (2*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 
    12*r^2*s^2 + r^4*s^2 - 7*s^4 - r^2*s^4)*HPL[{w1minus, w3minus, w1minus}, 
    r])/(3*(r - s)^2*(r + s)^2) - (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*HPL[{w1minus, w3minus, w1plus}, r])/((r - s)^2*(r + s)^2) + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w3minus, w1plus}, s])/((r - s)^2*(r + s)^2) + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w3plus, w1minus}, r])/((r - s)^2*(r + s)^2) + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w3plus, w1minus}, s])/((r - s)^2*(r + s)^2) + 
 (2*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w1minus, w3plus, w1plus}, r])/
  (3*(r - s)^2*(r + s)^2) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, r]*HPL[{w1minus, w3plus, w1plus}, s])/
  (3*(r - s)^2*(r + s)^2) + (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*HPL[{w1minus, w4minus, w1plus}, r])/((r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w4minus, w1plus}, s])/((r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w4plus, w1minus}, s])/((r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1minus, w4plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w5minus, w1plus}, r])/((r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w5minus, w1plus}, s])/((r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w5plus, w1minus}, s])/((r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1minus, w5plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (128*HPL[{w1minus, w6minus, w1minus}, s1])/81 + 
 (320*s1*HPL[{w1minus, w6minus, w1plus}, s1])/9 - 
 (1024*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w6minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (640*s1*HPL[{w1minus, w6minus, w1plus}, s1])/
  (9*ubar) - (128*HPL[{w1minus, w6minus, w6minus}, s1])/81 - 
 (((512*I)/3)*Pi*HPL[{w1minus, w7minus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^3 - 
 (((5248*I)/27)*Pi*HPL[{w1minus, w7minus, w1plus}, I*Sqrt[3]])/
  (-1 + ubar)^2 + (((512*I)/3)*Pi*HPL[{w1minus, w7minus, w1plus}, s1])/
  (-1 + ubar)^3 + (((5248*I)/27)*Pi*HPL[{w1minus, w7minus, w1plus}, s1])/
  (-1 + ubar)^2 + (((512*I)/3)*Pi*HPL[{w1minus, w7plus, w1minus}, s1])/
  (-1 + ubar)^3 + (((5248*I)/27)*Pi*HPL[{w1minus, w7plus, w1minus}, s1])/
  (-1 + ubar)^2 + (((128*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, 0, w1minus}, r])/((r - s)^2*(r + s)^2) - 
 (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, 0, w1minus}, s])/((r - s)^2*(r + s)^2) + 
 (((1024*I)/3)*Pi*HPL[{w1plus, 0, w1minus}, s1])/(-1 + ubar)^3 + 
 (((10496*I)/27)*Pi*HPL[{w1plus, 0, w1minus}, s1])/(-1 + ubar)^2 + 
 (32*(-1 + s)*(1 + s)*HPL[{w1plus, 0, w1plus}, r])/3 - 
 (64*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*HPL[{w1plus, 0, w1plus}, s])/
  (3*(r - s)*(r + s)) + (256*zc*HPL[{w1plus, 0, w1plus}, s])/(3*ubar) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, 0, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (2816*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/81 - 
 (512*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) + 
 (512*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/(81*ubar^2) + 
 (512*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/(27*ubar) + 
 (2048*HPL[{w1plus, 0, w1plus}, s1])/27 + 
 (4096*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, 0, w1plus}, s1])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (1024*HPL[{w1plus, 0, w1plus}, s1])/(3*(-1 + ubar)^2) + 
 (19712*HPL[{w1plus, 0, w1plus}, s1])/(27*(-1 + ubar)) - 
 (256*HPL[{w1plus, 0, w1plus}, s1])/ubar - 
 (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, 0}, s])/((r - s)^2*(r + s)^2) + 
 (((1024*I)/3)*Pi*HPL[{w1plus, w1minus, 0}, s1])/(-1 + ubar)^3 + 
 (((10496*I)/27)*Pi*HPL[{w1plus, w1minus, 0}, s1])/(-1 + ubar)^2 + 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w1minus}, r])/((r - s)^2*(r + s)^2) - 
 (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w1minus}, s])/((r - s)^2*(r + s)^2) - 
 (256*s1*HPL[{w1plus, w1minus, w1minus}, s1])/81 + 
 (((1408*I)/3)*Pi*HPL[{w1plus, w1minus, w1minus}, s1])/(-1 + ubar)^3 + 
 (((14432*I)/27)*Pi*HPL[{w1plus, w1minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (512*s1*HPL[{w1plus, w1minus, w1minus}, s1])/(81*ubar) + 
 (8*(-1 + s)*(1 + s)*(2 + r^2 + 3*r^4 - s^2 - 11*r^2*s^2 + 6*s^4)*
   HPL[{w1plus, w1minus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(-4 - 9*r^2 + 5*s^2 + r^2*s^2 - s^4)*
   HPL[{w1plus, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (128*zc*HPL[{w1plus, w1minus, w1plus}, s])/(3*ubar) + 
 (64*zc^2*HPL[{w1plus, w1minus, w1plus}, s])/(3*ubar^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (2176*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/27 - 
 (1024*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) + 
 (256*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/(9*ubar^2) + 
 (5120*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/(27*ubar) + 
 (1856*HPL[{w1plus, w1minus, w1plus}, s1])/81 + 
 (2048*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1minus, w1plus}, s1])/(81*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (976*HPL[{w1plus, w1minus, w1plus}, s1])/(81*(-1 + ubar)^3) - 
 (32*HPL[{w1plus, w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (9344*HPL[{w1plus, w1minus, w1plus}, s1])/(27*(-1 + ubar)) + 
 (64*HPL[{w1plus, w1minus, w1plus}, s1])/(3*ubar^2) - 
 (6224*HPL[{w1plus, w1minus, w1plus}, s1])/(27*ubar) + 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w3minus}, r])/((r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w4minus}, r])/((r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w5minus}, r])/((r - s)^2*(r + s)^2) + 
 (128*s1*HPL[{w1plus, w1minus, w6minus}, s1])/81 + 
 (256*s1*HPL[{w1plus, w1minus, w6minus}, s1])/(81*ubar) + 
 (((512*I)/3)*Pi*HPL[{w1plus, w1minus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((5248*I)/27)*Pi*HPL[{w1plus, w1minus, w7minus}, I*Sqrt[3]])/
  (-1 + ubar)^2 + (4*(-1 + s)*(1 + s)*(8 + 3*r^2 - r^4 - 3*s^2 - 18*r^2*s^2 + 
    r^4*s^2 + 11*s^4 - r^2*s^4)*HPL[{w1plus, w1plus, w1minus}, r])/
  (3*(r - s)^2*(r + s)^2) + (256*HPL[{w1plus, w1plus, w1minus}, s1])/81 - 
 (1024*HPL[{w1plus, w1plus, w1minus}, su1])/(81*(-1 + ubar)^3) - 
 (512*HPL[{w1plus, w1plus, w1minus}, su1])/(27*(-1 + ubar)^2) - 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1plus, w1plus}, r])/((r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1plus, w1plus, w1plus}, s])/
  (3*(r - s)^2*(r + s)^2) + (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*HPL[{w1plus, w1plus, w1plus}, s])/((r - s)^2*(r + s)^2) + 
 (896*s1*HPL[{w1plus, w1plus, w1plus}, -s1^(-1)])/9 + 
 (1792*s1*HPL[{w1plus, w1plus, w1plus}, -s1^(-1)])/(9*ubar) - 
 (320*s1*HPL[{w1plus, w1plus, w1plus}, s1])/27 + 
 (2048*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus, w1plus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) - (((640*I)/3)*Pi*HPL[{w1plus, w1plus, w1plus}, s1])/
  (-1 + ubar)^3 - (320*s1*HPL[{w1plus, w1plus, w1plus}, s1])/(-1 + ubar)^3 - 
 (((6560*I)/27)*Pi*HPL[{w1plus, w1plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (7120*s1*HPL[{w1plus, w1plus, w1plus}, s1])/(27*(-1 + ubar)^2) - 
 (5200*s1*HPL[{w1plus, w1plus, w1plus}, s1])/(27*(-1 + ubar)) + 
 (1280*s1*HPL[{w1plus, w1plus, w1plus}, s1])/(27*ubar) - 
 (16*(-1 + s)*(1 + s)*HPL[{w1plus, w1plus, w2minus}, r])/3 - 
 (8*(-1 + s)*(1 + s)*(1 + 3*r^2 - 5*s^2 + r^2*s^2)*
   HPL[{w1plus, w1plus, w2plus}, r])/(3*(r - s)*(r + s)) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w1plus, w3minus}, r])/
  (3*(r - s)*(r + s)) + (128*HPL[{w1plus, w1plus, w6minus}, I*Sqrt[3]])/9 + 
 (2624*HPL[{w1plus, w1plus, w6minus}, I*Sqrt[3]])/(27*ubar) - 
 (128*HPL[{w1plus, w1plus, w6minus}, s1])/81 + 
 (1024*HPL[{w1plus, w1plus, w6minus}, su1])/(81*(-1 + ubar)^3) + 
 (512*HPL[{w1plus, w1plus, w6minus}, su1])/(27*(-1 + ubar)^2) - 
 (128*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/9 + 
 (800*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (1984*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/(9*(-1 + ubar)) - 
 (704*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/(27*ubar) + 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w2minus, w1plus}, r])/
  (3*(r - s)*(r + s)) - (4*(-1 + s)*(1 + s)*(1 + 3*r^2 - 5*s^2 + r^2*s^2)*
   HPL[{w1plus, w2minus, w1plus}, s])/(3*(r - s)*(r + s)) - 
 (4*(-1 + s)*(1 + s)*(1 + 3*r^2 - 5*s^2 + r^2*s^2)*
   HPL[{w1plus, w2plus, w1plus}, r])/(3*(r - s)*(r + s)) + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3minus, w1minus}, r])/((r - s)^2*(r + s)^2) + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3minus, w1minus}, s])/((r - s)^2*(r + s)^2) - 
 (4*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w3minus, w1plus}, r])/
  (3*(r - s)*(r + s)) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, r]*HPL[{w1plus, w3minus, w1plus}, s])/
  (3*(r - s)^2*(r + s)^2) - (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*HPL[{w1plus, w3plus, w1plus}, r])/((r - s)^2*(r + s)^2) + 
 (((8*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3plus, w1plus}, s])/((r - s)^2*(r + s)^2) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w3plus, w2plus}, r])/
  (3*(r - s)*(r + s)) - (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w4minus, w1minus}, s])/((r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, w4minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w4plus, w1plus}, r])/((r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w4plus, w1plus}, s])/((r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w5minus, w1minus}, s])/((r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, w5minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w5plus, w1plus}, r])/((r - s)^2*(r + s)^2) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w5plus, w1plus}, s])/((r - s)^2*(r + s)^2) + 
 (64*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/3 - 
 (400*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (992*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)) + 
 (992*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/(9*ubar) - 
 (64*HPL[{w1plus, w6minus, w1plus}, s1])/9 + 
 (400*HPL[{w1plus, w6minus, w1plus}, s1])/(3*(-1 + ubar)^3) + 
 (992*HPL[{w1plus, w6minus, w1plus}, s1])/(9*(-1 + ubar)) - 
 (352*HPL[{w1plus, w6minus, w1plus}, s1])/(27*ubar) - 
 (128*s1*HPL[{w1plus, w6minus, w6minus}, s1])/81 - 
 (256*s1*HPL[{w1plus, w6minus, w6minus}, s1])/(81*ubar) - 
 (64*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/9 + 
 (400*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (992*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)) - 
 (352*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/(27*ubar) + 
 (((512*I)/3)*Pi*HPL[{w1plus, w7minus, w1minus}, s1])/(-1 + ubar)^3 + 
 (((5248*I)/27)*Pi*HPL[{w1plus, w7minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (((512*I)/3)*Pi*HPL[{w1plus, w7plus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^3 - 
 (((5248*I)/27)*Pi*HPL[{w1plus, w7plus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^2 + 
 (((512*I)/3)*Pi*HPL[{w1plus, w7plus, w1plus}, s1])/(-1 + ubar)^3 + 
 (((5248*I)/27)*Pi*HPL[{w1plus, w7plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (16*(-1 + s)*(1 + s)*HPL[{w2minus, w1plus, w1plus}, s])/3 - 
 (2*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w3minus, w1minus, w1minus}, r])/
  (3*(r - s)^2*(r + s)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w3minus, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (4*(-1 + s)*(1 + s)*(-2 + 3*r^2*s^2 + r^4*s^2 - s^4 - r^2*s^4)*
   HPL[{w3minus, w1plus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (4*(-1 + s)*(1 + s)*(-2 - 3*r^2 + 2*r^4 + 3*s^2 + 3*r^2*s^2 - 3*s^4)*
   HPL[{w3minus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (2*(-1 + s)*(1 + s)*(-4 - r^2 + r^4 + s^2 + 6*r^2*s^2 + r^4*s^2 - 3*s^4 - 
    r^2*s^4)*HPL[{w3plus, w1minus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (4*(-1 + s)*(1 + s)*(-2 - 3*r^2 + 2*r^4 + 3*s^2 + 3*r^2*s^2 - 3*s^4)*
   HPL[{w3plus, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (2*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w3plus, w1plus, w1minus}, r])/
  (3*(r - s)^2*(r + s)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w3plus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w3plus, w1plus, w2plus}, r])/
  (3*(r - s)*(r + s)) - (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w3plus, w2minus, w1plus}, r])/(3*(r - s)*(r + s)) + 
 (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w3plus, w2minus, w1plus}, s])/
  (3*(r - s)*(r + s)) + (2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w3plus, w2plus, w1plus}, r])/(3*(r - s)*(r + s)) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w4minus, w1minus, w1plus}, s])/
  (3*(r - s)^2*(r + s)^2) - (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*
   HPL[{w4minus, w1plus, w1plus}, s])/(3*(r - s)*(r + s)) - 
 (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w4plus, w1minus, w1plus}, s])/
  (3*(r - s)*(r + s)) + (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w4plus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w5minus, w1minus, w1plus}, s])/
  (3*(r - s)^2*(r + s)^2) - (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*
   HPL[{w5minus, w1plus, w1plus}, s])/(3*(r - s)*(r + s)) - 
 (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w5plus, w1minus, w1plus}, s])/
  (3*(r - s)*(r + s)) + (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w5plus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (256*s1*HPL[{w6minus, 0, w1plus}, s1])/9 - 
 (2048*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, 0, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (512*s1*HPL[{w6minus, 0, w1plus}, s1])/(9*ubar) - 
 (128*HPL[{w6minus, w1minus, w1minus}, s1])/81 + 
 (3200*s1*HPL[{w6minus, w1minus, w1plus}, s1])/81 - 
 (1024*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, w1minus, w1plus}, s1])/
  (81*(-1 + r)*(1 + r)) + (6400*s1*HPL[{w6minus, w1minus, w1plus}, s1])/
  (81*ubar) - (128*HPL[{w6minus, w1minus, w6minus}, s1])/81 + 
 (128*HPL[{w6minus, w1plus, w1plus}, s1])/9 + 
 (2624*HPL[{w6minus, w1plus, w1plus}, s1])/(27*ubar) - 
 (128*s1*HPL[{w6minus, w1plus, w6minus}, s1])/81 - 
 (256*s1*HPL[{w6minus, w1plus, w6minus}, s1])/(81*ubar) - 
 (128*HPL[{w6minus, w6minus, w1minus}, s1])/81 - 
 (256*s1*HPL[{w6minus, w6minus, w1plus}, s1])/9 - 
 (512*s1*HPL[{w6minus, w6minus, w1plus}, s1])/(9*ubar) + 
 (128*HPL[{w6minus, w6minus, w6minus}, s1])/81 + 
 (128*s1*HPL[{w7minus, w1minus, w1plus}, s1])/9 + 
 (256*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(-1 + ubar)^3 + 
 (5696*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (4160*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (256*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(9*ubar) + 
 (128*HPL[{w7minus, w1plus, w1plus}, s1])/9 + 
 (512*HPL[{w7minus, w1plus, w1plus}, s1])/(3*(-1 + ubar)^2) + 
 (2944*HPL[{w7minus, w1plus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (320*HPL[{w7minus, w1plus, w1plus}, s1])/(27*ubar) + 
 (128*HPL[{w7plus, w1minus, w1plus}, s1])/9 + 
 (512*HPL[{w7plus, w1minus, w1plus}, s1])/(3*(-1 + ubar)^2) + 
 (2944*HPL[{w7plus, w1minus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (320*HPL[{w7plus, w1minus, w1plus}, s1])/(27*ubar) + 
 (128*s1*HPL[{w7plus, w1plus, w1plus}, s1])/9 + 
 (256*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(-1 + ubar)^3 + 
 (5696*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (4160*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (256*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(9*ubar) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w1minus, w1minus}, r])/((r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w1minus, w3minus}, r])/((r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w1minus, w4minus}, r])/((r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w1minus, w5minus}, r])/((r - s)^2*(r + s)^2) + 
 (256*HPL[{w1minus, w1minus, w1minus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (2624*HPL[{w1minus, w1minus, w1minus, w7minus}, I*Sqrt[3]])/
  (9*(-1 + ubar)^2) + (384*HPL[{w1minus, w1minus, w1plus, w1plus}, 
    I*Sqrt[3]])/(-1 + ubar)^3 + 
 (1312*HPL[{w1minus, w1minus, w1plus, w1plus}, I*Sqrt[3]])/
  (3*(-1 + ubar)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w1plus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (640*HPL[{w1minus, w1minus, w1plus, w1plus}, s1])/(3*(-1 + ubar)^3) + 
 (6560*HPL[{w1minus, w1minus, w1plus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w1plus, w3plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w1plus, w4plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w1plus, w5plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (256*HPL[{w1minus, w1minus, w1plus, w7plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (2624*HPL[{w1minus, w1minus, w1plus, w7plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w3minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w3plus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w4minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w4plus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w5minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1minus, w5plus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (512*HPL[{w1minus, w1minus, w7minus, w1minus}, I*Sqrt[3]])/
  (3*(-1 + ubar)^3) + (5248*HPL[{w1minus, w1minus, w7minus, w1minus}, 
    I*Sqrt[3]])/(27*(-1 + ubar)^2) - 
 (1024*HPL[{w1minus, w1minus, w7plus, w1plus}, I*Sqrt[3]])/
  (3*(-1 + ubar)^3) - (10496*HPL[{w1minus, w1minus, w7plus, w1plus}, 
    I*Sqrt[3]])/(27*(-1 + ubar)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1plus, 0, w1plus}, 
    s])/(3*(r - s)^2*(r + s)^2) - 
 (1024*HPL[{w1minus, w1plus, 0, w1plus}, s1])/(3*(-1 + ubar)^3) - 
 (10496*HPL[{w1minus, w1plus, 0, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (128*HPL[{w1minus, w1plus, w1minus, w1plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (1312*HPL[{w1minus, w1plus, w1minus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w1minus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (128*HPL[{w1minus, w1plus, w1minus, w1plus}, s1])/(3*(-1 + ubar)^3) + 
 (1312*HPL[{w1minus, w1plus, w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w1minus, w3plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w1minus, w4plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w1minus, w5plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (256*HPL[{w1minus, w1plus, w1minus, w7plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (2624*HPL[{w1minus, w1plus, w1minus, w7plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (1024*HPL[{w1minus, w1plus, w1plus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (10496*HPL[{w1minus, w1plus, w1plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w1plus, w1minus}, r])/((r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w3minus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w3plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w4minus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w4plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w5minus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w5plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (512*HPL[{w1minus, w1plus, w7minus, w1plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (5248*HPL[{w1minus, w1plus, w7minus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (256*HPL[{w1minus, w1plus, w7plus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (2624*HPL[{w1minus, w1plus, w7plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w3minus, w1minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w3minus, w1plus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w3minus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w3plus, w1minus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w3plus, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w3plus, w1plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w4minus, w1minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w4minus, w1plus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w4minus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w4plus, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w4plus, w1plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w5minus, w1minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w5minus, w1plus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w5minus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w5plus, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w5plus, w1plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (256*HPL[{w1minus, w7minus, w1minus, w1minus}, I*Sqrt[3]])/
  (3*(-1 + ubar)^3) + (2624*HPL[{w1minus, w7minus, w1minus, w1minus}, 
    I*Sqrt[3]])/(27*(-1 + ubar)^2) + 
 (512*HPL[{w1minus, w7minus, w1plus, w1plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (5248*HPL[{w1minus, w7minus, w1plus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (512*HPL[{w1minus, w7minus, w1plus, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (5248*HPL[{w1minus, w7minus, w1plus, w1plus}, s1])/
  (27*(-1 + ubar)^2) - (512*HPL[{w1minus, w7plus, w1minus, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (5248*HPL[{w1minus, w7plus, w1minus, w1plus}, s1])/
  (27*(-1 + ubar)^2) - (512*HPL[{w1minus, w7plus, w1plus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (5248*HPL[{w1minus, w7plus, w1plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, 0, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (1024*HPL[{w1plus, 0, w1minus, w1plus}, s1])/(3*(-1 + ubar)^3) - 
 (10496*HPL[{w1plus, 0, w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) - 
 (1024*HPL[{w1plus, 0, w1plus, w1minus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (10496*HPL[{w1plus, 0, w1plus, w1minus}, I*Sqrt[3]])/(27*(-1 + ubar)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, 0, w1plus, w1minus}, 
    r])/(3*(r - s)^2*(r + s)^2) + (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, 0, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (1024*HPL[{w1plus, w1minus, 0, w1plus}, s1])/(3*(-1 + ubar)^3) - 
 (10496*HPL[{w1plus, w1minus, 0, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (128*HPL[{w1plus, w1minus, w1minus, w1plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (1312*HPL[{w1plus, w1minus, w1minus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w1minus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (1408*HPL[{w1plus, w1minus, w1minus, w1plus}, s1])/(3*(-1 + ubar)^3) - 
 (14432*HPL[{w1plus, w1minus, w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w1minus, w3plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w1minus, w4plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w1minus, w5plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (256*HPL[{w1plus, w1minus, w1minus, w7plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (2624*HPL[{w1plus, w1minus, w1minus, w7plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (512*HPL[{w1plus, w1minus, w1plus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (5248*HPL[{w1plus, w1minus, w1plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w1plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w3minus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w3plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w4minus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w4plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w5minus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus, w5plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (512*HPL[{w1plus, w1minus, w7minus, w1plus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (5248*HPL[{w1plus, w1minus, w7minus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (256*HPL[{w1plus, w1minus, w7plus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (2624*HPL[{w1plus, w1minus, w7plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (256*HPL[{w1plus, w1plus, w1minus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (2624*HPL[{w1plus, w1plus, w1minus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1plus, w1minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1plus, w1plus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1plus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (640*HPL[{w1plus, w1plus, w1plus, w1plus}, s1])/(3*(-1 + ubar)^3) + 
 (6560*HPL[{w1plus, w1plus, w1plus, w1plus}, s1])/(27*(-1 + ubar)^2) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3minus, w1minus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3minus, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3minus, w1plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3plus, w1minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3plus, w1plus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (8*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3plus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w4minus, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w4minus, w1plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w4plus, w1minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w4plus, w1plus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w4plus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w5minus, w1minus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w5minus, w1plus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w5plus, w1minus, w1minus}, r])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w5plus, w1plus, w1plus}, r])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w5plus, w1plus, w1plus}, s])/(3*(r - s)^2*(r + s)^2) - 
 (512*HPL[{w1plus, w7minus, w1minus, w1plus}, s1])/(3*(-1 + ubar)^3) - 
 (5248*HPL[{w1plus, w7minus, w1minus, w1plus}, s1])/(27*(-1 + ubar)^2) - 
 (512*HPL[{w1plus, w7minus, w1plus, w1minus}, I*Sqrt[3]])/(3*(-1 + ubar)^3) - 
 (5248*HPL[{w1plus, w7minus, w1plus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (256*HPL[{w1plus, w7plus, w1minus, w1minus}, 
    I*Sqrt[3]])/(3*(-1 + ubar)^3) + 
 (2624*HPL[{w1plus, w7plus, w1minus, w1minus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) + (512*HPL[{w1plus, w7plus, w1plus, w1plus}, I*Sqrt[3]])/
  (3*(-1 + ubar)^3) + (5248*HPL[{w1plus, w7plus, w1plus, w1plus}, I*Sqrt[3]])/
  (27*(-1 + ubar)^2) - (512*HPL[{w1plus, w7plus, w1plus, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (5248*HPL[{w1plus, w7plus, w1plus, w1plus}, s1])/
  (27*(-1 + ubar)^2) + (48824*Log[2])/729 - (20800*L*Log[2])/243 - 
 (512*L^2*Log[2])/81 - ((7904*I)/243)*Pi*Log[2] - ((512*I)/81)*L*Pi*Log[2] + 
 (3392*Pi^2*Log[2])/81 + ((3808*I)/81)*Pi*s*Log[2] + 
 (80896*(-1 + s)*(1 + s)*Log[2])/(243*(-1 + r)*(1 + r)) + 
 (8192*L*(-1 + s)*(1 + s)*Log[2])/(81*(-1 + r)*(1 + r)) - 
 (4*Pi^2*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*Log[2])/((r - s)*(r + s)) - 
 (16*(15 - 13*r^2 - 9*s^2 + 7*r^2*s^2)*Log[2])/(3*(-1 + r)*(1 + r)) - 
 (((16*I)/3)*Pi*s*(12 - 13*r^2 + s^2 + r^2*s^2 - s^4)*Log[2])/
  ((r - s)*(r + s)) + ((104192*I)/243)*Pi*s1*Log[2] - 
 ((256*I)/81)*L*Pi*s1*Log[2] - (640*Pi^2*s1*Log[2])/27 - 
 (((4096*I)/81)*L*Pi*(-3 + r^2 + 2*s^2)*s1*Log[2])/((-1 + r)*(1 + r)) + 
 (9728*Pi^2*(-3 + r^2 + 2*s^2)*s1*Log[2])/(81*(-1 + r)*(1 + r)) - 
 (((32*I)/81)*Pi*(387*r^2*s - 258*r^4*s - 129*r^6*s - 387*s^3 - 387*r^2*s^3 + 
    731*r^4*s^3 + 43*r^6*s^3 + 645*s^5 - 430*r^2*s^5 - 215*r^4*s^5 - 
    172*s^7 + 172*r^2*s^7 + 288*s1 - 6906*r^2*s1 - 1080*r^4*s1 + 162*r^6*s1 + 
    6042*s^2*s1 + 15972*r^2*s^2*s1 + 594*r^4*s^2*s1 - 14028*s^4*s1 - 
    8580*r^2*s^4*s1 + 7536*s^6*s1)*Log[2])/((-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) + (1024*Pi^2*Log[2])/(27*(-1 + u)^2) + 
 (((11776*I)/81)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*Log[2])/(-1 + u)^2 - 
 (512*Pi^2*Log[2])/(27*(-1 + u)) - 
 (((4864*I)/81)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*Log[2])/(-1 + u) - 
 (512*Pi^2*Log[2])/(27*u) + (((2048*I)/81)*Pi*Sqrt[4 + u]*Log[2])/u^(3/2) - 
 (((2560*I)/81)*Pi*Sqrt[4 + u]*Log[2])/Sqrt[u] + 
 (((320*I)/3)*Pi*Log[2])/(-1 + ubar)^3 - (22576*Pi^2*Log[2])/
  (81*(-1 + ubar)^3) - (16384*Pi^3*Log[2])/(135*Sqrt[3]*(-1 + ubar)^3) + 
 (((2048*I)/9)*Pi*s1*Log[2])/(-1 + ubar)^3 - 
 (512*Pi^2*s1*Log[2])/(-1 + ubar)^3 + (320*Log[2])/(3*(-1 + ubar)^2) - 
 (((320*I)/27)*Pi*Log[2])/(-1 + ubar)^2 + 
 (32*Pi^2*Log[2])/(27*(-1 + ubar)^2) - (167936*Pi^3*Log[2])/
  (1215*Sqrt[3]*(-1 + ubar)^2) + (((234496*I)/243)*Pi*s1*Log[2])/
  (-1 + ubar)^2 - (11392*Pi^2*s1*Log[2])/(27*(-1 + ubar)^2) - 
 (16672*Log[2])/(243*(-1 + ubar)) + (2176*L*Log[2])/(81*(-1 + ubar)) + 
 (((2048*I)/81)*Pi*Log[2])/(-1 + ubar) - (3776*Pi^2*Log[2])/
  (27*(-1 + ubar)) + (((96992*I)/243)*Pi*s1*Log[2])/(-1 + ubar) - 
 (8320*Pi^2*s1*Log[2])/(27*(-1 + ubar)) - (176*Log[2])/(243*ubar) - 
 (5888*L*Log[2])/(81*ubar) - (((3904*I)/81)*Pi*Log[2])/ubar + 
 (39760*Pi^2*Log[2])/(243*ubar) + (((114848*I)/243)*Pi*s1*Log[2])/ubar - 
 (((512*I)/81)*L*Pi*s1*Log[2])/ubar + (1792*Pi^2*s1*Log[2])/(27*ubar) + 
 (3776*Log[2])/(81*zc) - (512*L*Log[2])/(27*zc) - (256*u*Log[2])/(9*zc) + 
 (4352*zc*Log[2])/(27*(-1 + u)) + (14336*L*zc*Log[2])/(81*(-1 + u)) + 
 (((11776*I)/81)*Pi*zc*Log[2])/(-1 + u) - (6400*zc*Log[2])/(81*u) - 
 (((2048*I)/81)*Pi*zc*Log[2])/u + (128*Pi^2*zc*Log[2])/(3*ubar) - 
 (((2752*I)/81)*Pi*s*zc*Log[2])/ubar - ((1280*I)/27)*Pi*s1*HPL[{0}, s1]*
  Log[2] + (((19456*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1]*Log[2])/
  ((-1 + r)*(1 + r)) - ((1024*I)*Pi*s1*HPL[{0}, s1]*Log[2])/(-1 + ubar)^3 - 
 (((22784*I)/27)*Pi*s1*HPL[{0}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((16640*I)/27)*Pi*s1*HPL[{0}, s1]*Log[2])/(-1 + ubar) + 
 (((3584*I)/27)*Pi*s1*HPL[{0}, s1]*Log[2])/ubar + 
 (512*Pi^2*HPL[{w1minus}, -3]*Log[2])/(9*(-1 + ubar)^3) - 
 ((128*I)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/(-1 + ubar)^3 + 
 (5248*Pi^2*HPL[{w1minus}, -3]*Log[2])/(81*(-1 + ubar)^2) - 
 (((2848*I)/27)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/(-1 + ubar)^2 - 
 (((2080*I)/27)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/(-1 + ubar) + 
 (((256*I)/9)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/ubar + 
 ((64*I)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1minus}, r]*Log[2])/
  ((r - s)^2*(r + s)^2) - (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, r]*Log[2])/((r - s)^2*(r + s)^2) - 
 (4*(-8 - 27*r^2 - r^4 + 43*s^2 - 4*r^2*s^2 + r^4*s^2 - 3*s^4 - r^2*s^4)*
   HPL[{w1minus}, r]*Log[2])/(3*(r - s)*(r + s)) - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1minus}, r^2]*
   Log[2])/((r - s)^2*(r + s)^2) - 
 (((128*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1minus}, s]*
   Log[2])/((r - s)^2*(r + s)^2) + 
 (8*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, s]*Log[2])/
  ((r - s)^2*(r + s)^2) - 
 (4*(-1 + s)*(1 + s)*(-8 + 5*r^2 - r^4 - 5*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    3*s^4 - r^2*s^4)*HPL[{w1minus}, r]*HPL[{w1minus}, s]*Log[2])/
  (3*(r - s)^2*(r + s)^2) + (992*HPL[{w1minus}, s1]*Log[2])/243 + 
 (512*L*HPL[{w1minus}, s1]*Log[2])/81 + ((512*I)/81)*Pi*HPL[{w1minus}, s1]*
  Log[2] - ((9088*I)/81)*Pi*s1*HPL[{w1minus}, s1]*Log[2] + 
 (((9728*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1]*Log[2])/
  ((-1 + r)*(1 + r)) - (320*HPL[{w1minus}, s1]*Log[2])/(3*(-1 + ubar)^3) - 
 (128*Pi^2*HPL[{w1minus}, s1]*Log[2])/(3*(-1 + ubar)^3) - 
 ((1408*I)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (320*HPL[{w1minus}, s1]*Log[2])/(27*(-1 + ubar)^2) - 
 (1312*Pi^2*HPL[{w1minus}, s1]*Log[2])/(27*(-1 + ubar)^2) - 
 (((31328*I)/27)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (2048*HPL[{w1minus}, s1]*Log[2])/(81*(-1 + ubar)) - 
 (((22880*I)/27)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/(-1 + ubar) + 
 (3904*HPL[{w1minus}, s1]*Log[2])/(81*ubar) + 
 (((7168*I)/81)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/ubar - 
 (512*Pi^2*HPL[{w1plus}, -3]*Log[2])/(9*(-1 + ubar)^3) + 
 ((128*I)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/(-1 + ubar)^3 - 
 (5248*Pi^2*HPL[{w1plus}, -3]*Log[2])/(81*(-1 + ubar)^2) + 
 (((2848*I)/27)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/(-1 + ubar)^2 + 
 (((2080*I)/27)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/(-1 + ubar) - 
 (((256*I)/9)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/ubar - 
 (16*r*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, r]*Log[2])/(3*(r - s)*(r + s)) + 
 (((8*I)/3)*Pi*(-1 + s)*(1 + s)*(-4 - r^2 - 3*r^4 + s^2 + 14*r^2*s^2 + 
    r^4*s^2 - 7*s^4 - r^2*s^4)*HPL[{w1plus}, r]*Log[2])/
  ((r - s)^2*(r + s)^2) + (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*HPL[{w1minus}, r^2]*HPL[{w1plus}, r]*Log[2])/
  ((r - s)^2*(r + s)^2) + (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1plus}, r^2]*Log[2])/((r - s)^2*(r + s)^2) - 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, r]*
   HPL[{w1plus}, r^2]*Log[2])/((r - s)^2*(r + s)^2) + 
 (16*s*(1 - 12*r^2 + 10*s^2 + 4*r^2*s^2 - 3*s^4)*HPL[{w1plus}, s]*Log[2])/
  (3*(r - s)*(r + s)) - (((8*I)/3)*Pi*(-1 + s)*(1 + s)*
   (-4 + 11*r^2 - 9*r^4 - 11*s^2 + 14*r^2*s^2 + r^4*s^2 - s^4 - r^2*s^4)*
   HPL[{w1plus}, s]*Log[2])/((r - s)^2*(r + s)^2) - 
 (((256*I)/3)*Pi*zc*HPL[{w1plus}, s]*Log[2])/ubar - 
 (((128*I)/3)*Pi*zc^2*HPL[{w1plus}, s]*Log[2])/ubar^2 + 
 (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1minus}, r]*HPL[{w1plus}, s]*
   Log[2])/(3*(r - s)^2*(r + s)^2) + 
 ((32*I)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus}, s]*Log[2])/((r - s)^2*(r + s)^2) - 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r^2]*
   HPL[{w1plus}, s]*Log[2])/((r - s)^2*(r + s)^2) + 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus}, r^2]*
   HPL[{w1plus}, s]*Log[2])/((r - s)^2*(r + s)^2) - 
 ((2560*I)/81)*Pi*HPL[{w1plus}, s1]*Log[2] - 
 (((4096*I)/81)*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus}, s1]*Log[2])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (320*s1*HPL[{w1plus}, s1]*Log[2])/243 + (512*L*s1*HPL[{w1plus}, s1]*Log[2])/
  81 - (((23552*I)/81)*Pi*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (1024*Pi^2*HPL[{w1plus}, s1]*Log[2])/(3*(-1 + ubar)^3) + 
 (((64*I)/27)*Pi*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar)^2 + 
 (10496*Pi^2*HPL[{w1plus}, s1]*Log[2])/(27*(-1 + ubar)^2) - 
 (((24640*I)/27)*Pi*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar) + 
 (256*s1*HPL[{w1plus}, s1]*Log[2])/(27*(-1 + ubar)) - 
 (((128*I)/3)*Pi*HPL[{w1plus}, s1]*Log[2])/ubar^2 + 
 (((4384*I)/9)*Pi*HPL[{w1plus}, s1]*Log[2])/ubar + 
 (5056*s1*HPL[{w1plus}, s1]*Log[2])/(243*ubar) + 
 (1024*L*s1*HPL[{w1plus}, s1]*Log[2])/(81*ubar) + 
 (((256*I)/3)*Pi*HPL[{w1minus}, -3]*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((2624*I)/27)*Pi*HPL[{w1minus}, -3]*HPL[{w1plus}, s1]*Log[2])/
  (-1 + ubar)^2 - (((256*I)/3)*Pi*HPL[{w1plus}, -3]*HPL[{w1plus}, s1]*Log[2])/
  (-1 + ubar)^3 - (((2624*I)/27)*Pi*HPL[{w1plus}, -3]*HPL[{w1plus}, s1]*
   Log[2])/(-1 + ubar)^2 - (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w3minus}, s]*Log[2])/((r - s)^2*(r + s)^2) + 
 (4*(-1 + s)*(1 + s)*(-8 - 11*r^2 + 7*r^4 + 11*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    11*s^4 - r^2*s^4)*HPL[{w1minus}, r]*HPL[{w3minus}, s]*Log[2])/
  (3*(r - s)^2*(r + s)^2) - (((4*I)/3)*Pi*(-1 + s)*(1 + s)*
   (-4 - r^2 + r^4 + s^2 + 6*r^2*s^2 + r^4*s^2 - 3*s^4 - r^2*s^4)*
   HPL[{w3plus}, r]*Log[2])/((r - s)^2*(r + s)^2) + 
 (((4*I)/3)*Pi*(-1 + s)*(1 + s)*(-4 - 5*r^2 + 3*r^4 + 5*s^2 + 6*r^2*s^2 + 
    r^4*s^2 - 5*s^4 - r^2*s^4)*HPL[{w3plus}, s]*Log[2])/
  ((r - s)^2*(r + s)^2) - (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1minus}, r]*HPL[{w3plus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w4minus}, s]*
   Log[2])/(3*(r - s)*(r + s)) + (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1minus}, r]*HPL[{w4plus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w5minus}, s]*
   Log[2])/(3*(r - s)*(r + s)) + (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1minus}, r]*HPL[{w5plus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (320*HPL[{w6minus}, s1]*Log[2])/243 + (512*L*HPL[{w6minus}, s1]*Log[2])/81 - 
 ((1792*I)/81)*Pi*s1*HPL[{w6minus}, s1]*Log[2] + 
 (((2048*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus}, s1]*Log[2])/
  ((-1 + r)*(1 + r)) - (256*HPL[{w6minus}, s1]*Log[2])/(81*(-1 + ubar)) + 
 (1984*HPL[{w6minus}, s1]*Log[2])/(81*ubar) - 
 (((3584*I)/81)*Pi*s1*HPL[{w6minus}, s1]*Log[2])/ubar - 
 ((256*I)/9)*Pi*s1*HPL[{w7minus}, s1]*Log[2] - 
 ((512*I)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/(-1 + ubar)^3 - 
 (((11392*I)/27)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((8320*I)/27)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/(-1 + ubar) + 
 (((512*I)/9)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/ubar - 
 ((256*I)/9)*Pi*HPL[{w7plus}, s1]*Log[2] - 
 (((1024*I)/3)*Pi*HPL[{w7plus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((5888*I)/27)*Pi*HPL[{w7plus}, s1]*Log[2])/(-1 + ubar) + 
 (((640*I)/27)*Pi*HPL[{w7plus}, s1]*Log[2])/ubar + 
 (512*HPL[{0, w1plus}, 1/3]*Log[2])/9 + (2048*HPL[{0, w1plus}, 1/3]*Log[2])/
  (3*(-1 + ubar)^2) + (11776*HPL[{0, w1plus}, 1/3]*Log[2])/(27*(-1 + ubar)) - 
 (1280*HPL[{0, w1plus}, 1/3]*Log[2])/(27*ubar) - 
 (2048*HPL[{w1minus}, s1]*HPL[{0, w1plus}, 1/3]*Log[2])/(3*(-1 + ubar)^3) - 
 (20992*HPL[{w1minus}, s1]*HPL[{0, w1plus}, 1/3]*Log[2])/(27*(-1 + ubar)^2) - 
 (256*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{0, w1plus}, s]*Log[2])/
  (3*(r - s)^2*(r + s)^2) - (1024*s1*HPL[{0, w1plus}, s1]*Log[2])/81 - 
 (2048*s1*HPL[{0, w1plus}, s1]*Log[2])/(81*ubar) + 
 (64*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*
   Log[2])/(3*(r - s)*(r + s)) + (128*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, r]*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*Log[2])/
  (3*(r - s)^2*(r + s)^2) - (128*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, s]*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*Log[2])/
  (3*(r - s)^2*(r + s)^2) - (64*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*
   HPL[{0, w1plus}, (1 + 2*Sqrt[zc])^(-1)]*Log[2])/(3*(r - s)*(r + s)) - 
 (128*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{0, w1plus}, (1 + 2*Sqrt[zc])^(-1)]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (128*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, s]*
   HPL[{0, w1plus}, (1 + 2*Sqrt[zc])^(-1)]*Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (3*(r - s)*(r + s)) - (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, r]*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (3*(r - s)^2*(r + s)^2) + (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, s]*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (3*(r - s)^2*(r + s)^2) + 
 (8*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w1minus, w1minus}, r]*Log[2])/
  (3*(r - s)^2*(r + s)^2) - (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, r]*HPL[{w1minus, w1minus}, s]*Log[2])/
  (3*(r - s)^2*(r + s)^2) - (128*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1minus, w1plus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) - 
 ((32*I)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1plus}, s]*
   Log[2])/((r - s)^2*(r + s)^2) - (256*s1*HPL[{w1minus, w1plus}, s1]*Log[2])/
  27 - (((256*I)/3)*Pi*HPL[{w1minus, w1plus}, s1]*Log[2])/(-1 + ubar)^3 - 
 (((2624*I)/27)*Pi*HPL[{w1minus, w1plus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (512*s1*HPL[{w1minus, w1plus}, s1]*Log[2])/(27*ubar) - 
 (4*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w1minus, w3minus}, r]*Log[2])/
  (3*(r - s)^2*(r + s)^2) - (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, r]*HPL[{w1minus, w3minus}, s]*Log[2])/
  (3*(r - s)^2*(r + s)^2) + (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*HPL[{w1minus, w3plus}, r]*Log[2])/((r - s)^2*(r + s)^2) - 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w3plus}, s]*Log[2])/((r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1minus, w4minus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1minus, w5minus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (512*HPL[{w1minus, w6minus}, s1]*Log[2])/81 + 
 (((1024*I)/3)*Pi*HPL[{w1minus, w7plus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((10496*I)/27)*Pi*HPL[{w1minus, w7plus}, s1]*Log[2])/(-1 + ubar)^2 + 
 (((2048*I)/3)*Pi*HPL[{w1plus, 0}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((20992*I)/27)*Pi*HPL[{w1plus, 0}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((32*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus}, r]*Log[2])/((r - s)^2*(r + s)^2) - 
 (((64*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1minus}, s]*Log[2])/((r - s)^2*(r + s)^2) - 
 (256*s1*HPL[{w1plus, w1minus}, s1]*Log[2])/81 + 
 (((2816*I)/3)*Pi*HPL[{w1plus, w1minus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((28864*I)/27)*Pi*HPL[{w1plus, w1minus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (512*s1*HPL[{w1plus, w1minus}, s1]*Log[2])/(81*ubar) - 
 (16*(-1 + s)*(1 + s)*(-4 - r^2 + 2*r^4 + s^2 + 5*r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1plus}, r]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + s)*(1 + s)*(-4 + 3*r^2 - 3*s^2 + 5*r^2*s^2 - s^4)*
   HPL[{w1plus, w1plus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, w1plus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (256*HPL[{w1plus, w1plus}, s1]*Log[2])/81 + 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3minus}, r]*Log[2])/((r - s)^2*(r + s)^2) - 
 (((16*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3minus}, s]*Log[2])/((r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, w3plus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, w4plus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, r]*
   HPL[{w1plus, w5plus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (256*s1*HPL[{w1plus, w6minus}, s1]*Log[2])/81 - 
 (512*s1*HPL[{w1plus, w6minus}, s1]*Log[2])/(81*ubar) + 
 (((1024*I)/3)*Pi*HPL[{w1plus, w7minus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((10496*I)/27)*Pi*HPL[{w1plus, w7minus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (4*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w3minus, w1minus}, r]*Log[2])/
  (3*(r - s)^2*(r + s)^2) + (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w3minus, w1plus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (4*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w3plus, w1plus}, r]*Log[2])/
  (3*(r - s)^2*(r + s)^2) - 
 (4*(-1 + s)*(1 + s)*(-8 - 11*r^2 + 7*r^4 + 11*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    11*s^4 - r^2*s^4)*HPL[{w3plus, w1plus}, s]*Log[2])/
  (3*(r - s)^2*(r + s)^2) - (128*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w4minus, w1plus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w4plus, w1plus}, s]*Log[2])/
  (3*(r - s)*(r + s)) - (128*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w5minus, w1plus}, s]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w5plus, w1plus}, s]*Log[2])/
  (3*(r - s)*(r + s)) - (512*HPL[{w6minus, w1minus}, s1]*Log[2])/81 - 
 (256*s1*HPL[{w6minus, w1plus}, s1]*Log[2])/81 - 
 (512*s1*HPL[{w6minus, w1plus}, s1]*Log[2])/(81*ubar) - 
 (4096*HPL[{0, w1plus, 0}, 1/3]*Log[2])/(3*(-1 + ubar)^3) - 
 (41984*HPL[{0, w1plus, 0}, 1/3]*Log[2])/(27*(-1 + ubar)^2) - 
 (2048*HPL[{0, w1plus, w1minus}, 1/3]*Log[2])/(3*(-1 + ubar)^3) - 
 (20992*HPL[{0, w1plus, w1minus}, 1/3]*Log[2])/(27*(-1 + ubar)^2) - 
 (2048*HPL[{0, w1plus, w1plus}, 1/3]*Log[2])/(3*(-1 + ubar)^3) - 
 (20992*HPL[{0, w1plus, w1plus}, 1/3]*Log[2])/(27*(-1 + ubar)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus, w1minus}, 
    r]*Log[2])/((r - s)^2*(r + s)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus, w3minus}, 
    r]*Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus, w4minus}, 
    r]*Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus, w5minus}, 
    r]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (1024*HPL[{w1minus, w1minus, w7minus}, I*Sqrt[3]]*Log[2])/
  (3*(-1 + ubar)^3) + (10496*HPL[{w1minus, w1minus, w7minus}, I*Sqrt[3]]*
   Log[2])/(27*(-1 + ubar)^2) - (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus, w1plus, w1plus}, r]*Log[2])/((r - s)^2*(r + s)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1plus, w1plus}, s]*
   Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1plus, w3plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1plus, w4plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1plus, w5plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (512*HPL[{w1minus, w1plus, w7plus}, I*Sqrt[3]]*Log[2])/(3*(-1 + ubar)^3) + 
 (5248*HPL[{w1minus, w1plus, w7plus}, I*Sqrt[3]]*Log[2])/(27*(-1 + ubar)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w3minus, w1minus}, 
    r]*Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w3plus, w1plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w3plus, w1plus}, s]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w4minus, w1minus}, 
    r]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w4plus, w1plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w4plus, w1plus}, s]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w5minus, w1minus}, 
    r]*Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w5plus, w1plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w5plus, w1plus}, s]*
   Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (512*HPL[{w1minus, w7minus, w1minus}, I*Sqrt[3]]*Log[2])/(3*(-1 + ubar)^3) + 
 (5248*HPL[{w1minus, w7minus, w1minus}, I*Sqrt[3]]*Log[2])/
  (27*(-1 + ubar)^2) - (1024*HPL[{w1minus, w7plus, w1plus}, I*Sqrt[3]]*
   Log[2])/(3*(-1 + ubar)^3) - 
 (10496*HPL[{w1minus, w7plus, w1plus}, I*Sqrt[3]]*Log[2])/
  (27*(-1 + ubar)^2) + (128*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, 0, w1plus}, r]*Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (128*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, 0, w1plus}, s]*
   Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w1minus, w1plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w1minus, w1plus}, s]*
   Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w1minus, w3plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w1minus, w4plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w1minus, w5plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (512*HPL[{w1plus, w1minus, w7plus}, I*Sqrt[3]]*Log[2])/(3*(-1 + ubar)^3) + 
 (5248*HPL[{w1plus, w1minus, w7plus}, I*Sqrt[3]]*Log[2])/(27*(-1 + ubar)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w1plus, w1minus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w3minus, w1plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w3minus, w1plus}, s]*
   Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w3plus, w1minus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w4minus, w1plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w4minus, w1plus}, s]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w4plus, w1minus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w5minus, w1plus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w5minus, w1plus}, s]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w5plus, w1minus}, r]*
   Log[2])/(3*(r - s)^2*(r + s)^2) - 
 (1024*HPL[{w1plus, w7minus, w1plus}, I*Sqrt[3]]*Log[2])/(3*(-1 + ubar)^3) - 
 (10496*HPL[{w1plus, w7minus, w1plus}, I*Sqrt[3]]*Log[2])/
  (27*(-1 + ubar)^2) + (512*HPL[{w1plus, w7plus, w1minus}, I*Sqrt[3]]*Log[2])/
  (3*(-1 + ubar)^3) + (5248*HPL[{w1plus, w7plus, w1minus}, I*Sqrt[3]]*Log[2])/
  (27*(-1 + ubar)^2) + (8224*Log[2]^2)/243 + (1024*L*Log[2]^2)/81 + 
 ((512*I)/81)*Pi*Log[2]^2 - 
 (4*(-8 - 27*r^2 - r^4 + 43*s^2 - 4*r^2*s^2 + r^4*s^2 - 3*s^4 - r^2*s^4)*
   Log[2]^2)/(3*(r - s)*(r + s)) - ((13184*I)/81)*Pi*s1*Log[2]^2 + 
 (((11264*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*Log[2]^2)/((-1 + r)*(1 + r)) - 
 (((1024*I)/9)*Pi*Log[2]^2)/(-1 + u)^2 - 
 (5888*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]^2)/(81*(-1 + u)^2) + 
 (2432*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]^2)/(81*(-1 + u)) - 
 (1024*Sqrt[4 + u]*Log[2]^2)/(81*u^(3/2)) + (1280*Sqrt[4 + u]*Log[2]^2)/
  (81*Sqrt[u]) - (320*Log[2]^2)/(3*(-1 + ubar)^3) + 
 (13696*Pi^2*Log[2]^2)/(27*(-1 + ubar)^3) - ((2048*I)*Pi*s1*Log[2]^2)/
  (-1 + ubar)^3 + (320*Log[2]^2)/(27*(-1 + ubar)^2) + 
 (140384*Pi^2*Log[2]^2)/(243*(-1 + ubar)^2) - (((45568*I)/27)*Pi*s1*Log[2]^2)/
  (-1 + ubar)^2 - (256*Log[2]^2)/(9*(-1 + ubar)) - 
 (((33280*I)/27)*Pi*s1*Log[2]^2)/(-1 + ubar) + (5888*Log[2]^2)/(81*ubar) + 
 (((10496*I)/81)*Pi*s1*Log[2]^2)/ubar - 
 (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[2]^2)/(27*zc) - 
 (11776*zc*Log[2]^2)/(81*(-1 + u)) + (2048*zc*Log[2]^2)/(81*u) + 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[2]^2)/(9*(-1 + u)^2) - 
 (2432*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]^2)/(81*(-1 + u)) + 
 (128*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]^2)/(27*zc) + 
 (3584*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[2]^2)/(81*(-1 + u)^2) - 
 (1280*Sqrt[u + 4*zc]*Log[2]^2)/(81*Sqrt[u]) - 
 (128*Sqrt[u]*Sqrt[u + 4*zc]*Log[2]^2)/(27*zc) + 
 (1024*zc*Sqrt[u + 4*zc]*Log[2]^2)/(81*u^(3/2)) + 
 (128*Sqrt[u^3*(u + 4*zc)]*Log[2]^2)/(27*u*zc) + 
 (4*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w1minus}, r]*Log[2]^2)/(3*(r - s)^2*(r + s)^2) - 
 (4*(-1 + s)*(1 + s)*(-8 + 5*r^2 - r^4 - 5*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    3*s^4 - r^2*s^4)*HPL[{w1minus}, s]*Log[2]^2)/(3*(r - s)^2*(r + s)^2) - 
 (512*HPL[{w1minus}, s1]*Log[2]^2)/81 + 
 (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w1plus}, s]*Log[2]^2)/
  (3*(r - s)^2*(r + s)^2) - (512*s1*HPL[{w1plus}, s1]*Log[2]^2)/81 + 
 (((4096*I)/3)*Pi*HPL[{w1plus}, s1]*Log[2]^2)/(-1 + ubar)^3 + 
 (((41984*I)/27)*Pi*HPL[{w1plus}, s1]*Log[2]^2)/(-1 + ubar)^2 - 
 (1024*s1*HPL[{w1plus}, s1]*Log[2]^2)/(81*ubar) - 
 (4*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w3minus}, r]*Log[2]^2)/(3*(r - s)^2*(r + s)^2) + 
 (4*(-1 + s)*(1 + s)*(-8 - 11*r^2 + 7*r^4 + 11*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    11*s^4 - r^2*s^4)*HPL[{w3minus}, s]*Log[2]^2)/(3*(r - s)^2*(r + s)^2) - 
 (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w3plus}, s]*Log[2]^2)/
  (3*(r - s)^2*(r + s)^2) - (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*
   HPL[{w4minus}, s]*Log[2]^2)/(3*(r - s)*(r + s)) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w4plus}, s]*Log[2]^2)/
  (3*(r - s)^2*(r + s)^2) - (16*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*
   HPL[{w5minus}, s]*Log[2]^2)/(3*(r - s)*(r + s)) + 
 (64*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w5plus}, s]*Log[2]^2)/
  (3*(r - s)^2*(r + s)^2) - (512*HPL[{w6minus}, s1]*Log[2]^2)/81 - 
 (4096*HPL[{0, w1plus}, 1/3]*Log[2]^2)/(3*(-1 + ubar)^3) - 
 (41984*HPL[{0, w1plus}, 1/3]*Log[2]^2)/(27*(-1 + ubar)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, r]*
   Log[2]^2)/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, s]*
   Log[2]^2)/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w3minus}, r]*
   Log[2]^2)/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w3minus}, s]*
   Log[2]^2)/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w4minus}, r]*
   Log[2]^2)/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w4minus}, s]*
   Log[2]^2)/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w5minus}, r]*
   Log[2]^2)/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w5minus}, s]*
   Log[2]^2)/(3*(r - s)^2*(r + s)^2) + 
 (512*HPL[{w1minus, w7minus}, I*Sqrt[3]]*Log[2]^2)/(3*(-1 + ubar)^3) + 
 (5248*HPL[{w1minus, w7minus}, I*Sqrt[3]]*Log[2]^2)/(27*(-1 + ubar)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w1plus}, r]*Log[2]^2)/
  (3*(r - s)^2*(r + s)^2) + (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w1plus}, s]*Log[2]^2)/(3*(r - s)^2*(r + s)^2) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w3plus}, r]*Log[2]^2)/
  (3*(r - s)^2*(r + s)^2) - (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w3plus}, s]*Log[2]^2)/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w4plus}, r]*Log[2]^2)/
  (3*(r - s)^2*(r + s)^2) + (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w4plus}, s]*Log[2]^2)/(3*(r - s)^2*(r + s)^2) - 
 (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w5plus}, r]*Log[2]^2)/
  (3*(r - s)^2*(r + s)^2) + (32*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1plus, w5plus}, s]*Log[2]^2)/(3*(r - s)^2*(r + s)^2) + 
 (512*HPL[{w1plus, w7plus}, I*Sqrt[3]]*Log[2]^2)/(3*(-1 + ubar)^3) + 
 (5248*HPL[{w1plus, w7plus}, I*Sqrt[3]]*Log[2]^2)/(27*(-1 + ubar)^2) - 
 (2048*Log[2]^3)/243 - (2048*Log[2]^3)/(27*(-1 + u)^2) - 
 (128*Sqrt[u^2 + 4*zc - 4*u*zc]*(-16*u^2 + 19*u^3 - 16*zc + 62*u*zc - 
    46*u^2*zc)*(I*Pi*HPL[{w1plus}, p] - 2*HPL[{0}, r]*HPL[{w1plus}, p] - 
    HPL[{w1minus}, r]*HPL[{w1plus}, p] - I*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 
    2*HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 
    HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/2)*Pi*HPL[{w3minus}, p] - HPL[{0}, r]*HPL[{w3minus}, p] - 
    (I/2)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (I/2)*Pi*HPL[{w3plus}, p] - 
    HPL[{0}, r]*HPL[{w3plus}, p] - (I/2)*Pi*HPL[{w3plus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3plus}, 1 - 2*Sqrt[zc]] - HPL[{w1plus, w1minus}, p] + 
    HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + HPL[{w1plus, w4minus}, p]/2 - 
    HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w4plus}, p]/2 - 
    HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5minus}, p]/2 - 
    HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5plus}, p]/2 - 
    HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - HPL[{w3minus, w1minus}, p]/2 + 
    HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w3minus, w4minus}, p]/
     4 - HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus}, p]/4 - HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus}, p]/4 - HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3minus, w5plus}, p]/4 - HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]]/
     4 - HPL[{w3plus, w1minus}, p]/2 + HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]]/
     2 + HPL[{w3plus, w4minus}, p]/4 - HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3plus, w4plus}, p]/4 - HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3plus, w5minus}, p]/4 - HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3plus, w5plus}, p]/4 - HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]]/
     4 - 2*HPL[{w1plus}, p]*Log[2] + 2*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2]))/
  (81*(-1 + u)*u^3) - (256*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   (3 - u - 7*u^2 + 5*u^3 + 12*u*zc - 4*u^2*zc)*(I*Pi*HPL[{w1plus}, pu] - 
    2*HPL[{0}, r]*HPL[{w1plus}, pu] - HPL[{w1minus}, r]*HPL[{w1plus}, pu] - 
    I*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 2*HPL[{0}, r]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + HPL[{w1minus}, r]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + (I/2)*Pi*HPL[{w3minus}, pu] - 
    HPL[{0}, r]*HPL[{w3minus}, pu] - 
    (I/2)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (I/2)*Pi*HPL[{w3plus}, pu] - 
    HPL[{0}, r]*HPL[{w3plus}, pu] - (I/2)*Pi*HPL[{w3plus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3plus}, 1 - 2*Sqrt[zc]] - HPL[{w1plus, w1minus}, pu] + 
    HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + HPL[{w1plus, w4minus}, pu]/2 - 
    HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w4plus}, pu]/2 - 
    HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5minus}, pu]/2 - 
    HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5plus}, pu]/2 - 
    HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - HPL[{w3minus, w1minus}, pu]/2 + 
    HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w3minus, w4minus}, pu]/
     4 - HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus}, pu]/4 - HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus}, pu]/4 - HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3minus, w5plus}, pu]/4 - 
    HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]]/4 - HPL[{w3plus, w1minus}, pu]/2 + 
    HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w3plus, w4minus}, pu]/4 - 
    HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + HPL[{w3plus, w4plus}, pu]/4 - 
    HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + HPL[{w3plus, w5minus}, pu]/4 - 
    HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + HPL[{w3plus, w5plus}, pu]/4 - 
    HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 2*HPL[{w1plus}, pu]*Log[2] + 
    2*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2]))/(81*(-1 + u)^3*u) + 
 (256*(u^3 + 6*zc^2 - 6*u*zc^2)*(-(Pi^2*HPL[{w1minus}, p])/6 + 
    (Pi^2*HPL[{w1minus}, 1 - 2*Sqrt[zc]])/6 - (Pi^2*HPL[{w1plus}, p])/2 + 
    (Pi^2*HPL[{w1plus}, 1 - 2*Sqrt[zc]])/2 - I*Pi*HPL[{w1plus}, p]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 2*HPL[{0}, r]*HPL[{w1plus}, p]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + HPL[{w1minus}, r]*HPL[{w1plus}, p]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] - (Pi^2*HPL[{w3minus}, p])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p])/2 + 
    (Pi^2*HPL[{w3minus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, p]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, p]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, p]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, p]*
      HPL[{w3minus}, 1 - 2*Sqrt[zc]])/2 - (Pi^2*HPL[{w3plus}, p])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p])/2 - 
    (I/4)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p] + 
    (HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p])/2 + 
    (Pi^2*HPL[{w3plus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, p]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - (I/4)*Pi*HPL[{w3plus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3plus}, p]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - 2*HPL[{w1minus}, p]*
     HPL[{0, 0}, Sqrt[zc]] + 2*HPL[{w1minus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] + HPL[{w3minus}, p]*HPL[{0, 0}, Sqrt[zc]] - 
    HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{0, 0}, Sqrt[zc]] + 
    HPL[{w3plus}, p]*HPL[{0, 0}, Sqrt[zc]] - HPL[{w3plus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] - HPL[{w1minus}, p]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    HPL[{w1minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    (HPL[{w3minus}, p]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, p]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    HPL[{w1plus}, p]*HPL[{w1plus, 0}, Sqrt[zc]] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]] - 
    (HPL[{w3minus}, p]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    HPL[{w1plus}, p]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + 
    (HPL[{w3minus}, p]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3plus}, p]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    I*Pi*HPL[{w1plus, w1plus}, p] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, p] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, p] + 
    I*Pi*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, p] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, p] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, p] - HPL[{0}, r]*
     HPL[{w1plus, w3plus}, p] + (I/2)*Pi*HPL[{w1plus, w3plus}, 
      1 - 2*Sqrt[zc]] - HPL[{0}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w1plus}, p]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, p]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, p]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, p] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, p] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, p])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, p] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, p])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, p] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, p])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 + 
    (HPL[{w1plus}, p]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, p]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, p]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, p] - HPL[{0}, r]*
     HPL[{w3plus, w1plus}, p] - (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, p])/
     2 + (I/2)*Pi*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, p] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, p])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, p] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, p])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    HPL[{w1plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1plus, w1minus}, p] - HPL[{w1plus, w1plus, w1minus}, 
     1 - 2*Sqrt[zc]] + HPL[{w1plus, w1plus, w4minus}, p]/2 + 
    HPL[{w1plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w4plus}, p]/2 + 
    HPL[{w1plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5minus}, p]/2 + 
    HPL[{w1plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5plus}, p]/2 + 
    HPL[{w1plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w3minus, w1minus}, p]/2 - 
    HPL[{w1plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3minus, w4minus}, p]/4 + 
    HPL[{w1plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w4plus}, p]/4 + 
    HPL[{w1plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5minus}, p]/4 + 
    HPL[{w1plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5plus}, p]/4 + 
    HPL[{w1plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w1plus, w3plus, w1minus}, p]/2 - 
    HPL[{w1plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3plus, w4minus}, p]/4 + 
    HPL[{w1plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w4plus}, p]/4 + 
    HPL[{w1plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5minus}, p]/4 + 
    HPL[{w1plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5plus}, p]/4 + 
    HPL[{w1plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3minus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1plus, w1minus}, p]/2 - 
    HPL[{w3minus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3minus, w1plus, w4minus}, p]/4 + 
    HPL[{w3minus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w4plus}, p]/4 + 
    HPL[{w3minus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5minus}, p]/4 + 
    HPL[{w3minus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5plus}, p]/4 + 
    HPL[{w3minus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w3minus, w1minus}, p]/4 - 
    HPL[{w3minus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3minus, w4minus}, p]/8 + 
    HPL[{w3minus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w4plus}, p]/8 + 
    HPL[{w3minus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5minus}, p]/8 + 
    HPL[{w3minus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5plus}, p]/8 + 
    HPL[{w3minus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3minus, w3plus, w1minus}, p]/4 - 
    HPL[{w3minus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3plus, w4minus}, p]/8 + 
    HPL[{w3minus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w4plus}, p]/8 + 
    HPL[{w3minus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5minus}, p]/8 + 
    HPL[{w3minus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5plus}, p]/8 + 
    HPL[{w3minus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1plus, w1minus}, p]/2 - 
    HPL[{w3plus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3plus, w1plus, w4minus}, p]/4 + 
    HPL[{w3plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w4plus}, p]/4 + 
    HPL[{w3plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5minus}, p]/4 + 
    HPL[{w3plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5plus}, p]/4 + 
    HPL[{w3plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w3minus, w1minus}, p]/4 - 
    HPL[{w3plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3minus, w4minus}, p]/8 + 
    HPL[{w3plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w4plus}, p]/8 + 
    HPL[{w3plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5minus}, p]/8 + 
    HPL[{w3plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5plus}, p]/8 + 
    HPL[{w3plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w3plus, w1minus}, p]/4 - 
    HPL[{w3plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3plus, w4minus}, p]/8 + 
    HPL[{w3plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w4plus}, p]/8 + 
    HPL[{w3plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5minus}, p]/8 + 
    HPL[{w3plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5plus}, p]/8 + 
    HPL[{w3plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    2*HPL[{w1plus}, p]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p]*Log[2] - 
    2*HPL[{w1plus, w1plus}, p]*Log[2] - 
    2*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w3minus, w1plus}, p]*Log[2] - HPL[{w3plus, w1plus}, p]*Log[2]))/
  (27*u^3) - (256*(-(Pi^2*HPL[{w1minus}, pu])/6 + 
    (Pi^2*HPL[{w1minus}, 1 - 2*Sqrt[zc]])/6 - (Pi^2*HPL[{w1plus}, pu])/2 + 
    (Pi^2*HPL[{w1plus}, 1 - 2*Sqrt[zc]])/2 - I*Pi*HPL[{w1plus}, pu]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 2*HPL[{0}, r]*HPL[{w1plus}, pu]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + HPL[{w1minus}, r]*HPL[{w1plus}, pu]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] - (Pi^2*HPL[{w3minus}, pu])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu])/2 + 
    (Pi^2*HPL[{w3minus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, pu]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, pu]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, pu]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, pu]*
      HPL[{w3minus}, 1 - 2*Sqrt[zc]])/2 - (Pi^2*HPL[{w3plus}, pu])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu])/2 - 
    (I/4)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu] + 
    (HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu])/2 + 
    (Pi^2*HPL[{w3plus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, pu]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - (I/4)*Pi*HPL[{w3plus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3plus}, pu]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - 2*HPL[{w1minus}, pu]*
     HPL[{0, 0}, Sqrt[zc]] + 2*HPL[{w1minus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] + HPL[{w3minus}, pu]*HPL[{0, 0}, Sqrt[zc]] - 
    HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{0, 0}, Sqrt[zc]] + 
    HPL[{w3plus}, pu]*HPL[{0, 0}, Sqrt[zc]] - HPL[{w3plus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] - HPL[{w1minus}, pu]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    HPL[{w1minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    (HPL[{w3minus}, pu]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, pu]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    HPL[{w1plus}, pu]*HPL[{w1plus, 0}, Sqrt[zc]] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]] - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    HPL[{w1plus}, pu]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    I*Pi*HPL[{w1plus, w1plus}, pu] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 
      pu] - HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, pu] + 
    I*Pi*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, pu] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, pu] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, pu] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, pu] + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, pu] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, pu] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, pu])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, pu] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, pu] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 + 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, pu] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, pu] - 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, pu])/2 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, pu] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, pu] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    HPL[{w1plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1plus, w1minus}, pu] - HPL[{w1plus, w1plus, w1minus}, 
     1 - 2*Sqrt[zc]] + HPL[{w1plus, w1plus, w4minus}, pu]/2 + 
    HPL[{w1plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w4plus}, pu]/2 + 
    HPL[{w1plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5minus}, pu]/2 + 
    HPL[{w1plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5plus}, pu]/2 + 
    HPL[{w1plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w3minus, w1minus}, pu]/2 - 
    HPL[{w1plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3minus, w4minus}, pu]/4 + 
    HPL[{w1plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w4plus}, pu]/4 + 
    HPL[{w1plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5minus}, pu]/4 + 
    HPL[{w1plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5plus}, pu]/4 + 
    HPL[{w1plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w1plus, w3plus, w1minus}, pu]/2 - 
    HPL[{w1plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3plus, w4minus}, pu]/4 + 
    HPL[{w1plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w4plus}, pu]/4 + 
    HPL[{w1plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5minus}, pu]/4 + 
    HPL[{w1plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5plus}, pu]/4 + 
    HPL[{w1plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3minus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1plus, w1minus}, pu]/2 - 
    HPL[{w3minus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3minus, w1plus, w4minus}, pu]/4 + 
    HPL[{w3minus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w4plus}, pu]/4 + 
    HPL[{w3minus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5minus}, pu]/4 + 
    HPL[{w3minus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5plus}, pu]/4 + 
    HPL[{w3minus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w3minus, w1minus}, pu]/4 - 
    HPL[{w3minus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3minus, w4minus}, pu]/8 + 
    HPL[{w3minus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w4plus}, pu]/8 + 
    HPL[{w3minus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5minus}, pu]/8 + 
    HPL[{w3minus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5plus}, pu]/8 + 
    HPL[{w3minus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3minus, w3plus, w1minus}, pu]/4 - 
    HPL[{w3minus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3plus, w4minus}, pu]/8 + 
    HPL[{w3minus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w4plus}, pu]/8 + 
    HPL[{w3minus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5minus}, pu]/8 + 
    HPL[{w3minus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5plus}, pu]/8 + 
    HPL[{w3minus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1plus, w1minus}, pu]/2 - 
    HPL[{w3plus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3plus, w1plus, w4minus}, pu]/4 + 
    HPL[{w3plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w4plus}, pu]/4 + 
    HPL[{w3plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5minus}, pu]/4 + 
    HPL[{w3plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5plus}, pu]/4 + 
    HPL[{w3plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w3minus, w1minus}, pu]/4 - 
    HPL[{w3plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3minus, w4minus}, pu]/8 + 
    HPL[{w3plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w4plus}, pu]/8 + 
    HPL[{w3plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5minus}, pu]/8 + 
    HPL[{w3plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5plus}, pu]/8 + 
    HPL[{w3plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w3plus, w1minus}, pu]/4 - 
    HPL[{w3plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3plus, w4minus}, pu]/8 + 
    HPL[{w3plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w4plus}, pu]/8 + 
    HPL[{w3plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5minus}, pu]/8 + 
    HPL[{w3plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5plus}, pu]/8 + 
    HPL[{w3plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    2*HPL[{w1plus}, pu]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu]*Log[2] - 
    2*HPL[{w1plus, w1plus}, pu]*Log[2] - 
    2*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w3minus, w1plus}, pu]*Log[2] - HPL[{w3plus, w1plus}, pu]*Log[2]))/
  27 + (512*Log[3])/729 - (64*L*Log[3])/243 - (256*L^2*Log[3])/81 + 
 (6848*Pi^2*Log[3])/729 - ((1600*I)/27)*Pi*s1*Log[3] - 
 ((256*I)/9)*L*Pi*s1*Log[3] + (128*Pi^2*s1*Log[3])/9 + 
 (((1024*I)/81)*L*Pi*(-3 + r^2 + 2*s^2)*s1*Log[3])/((-1 + r)*(1 + r)) - 
 (1024*Pi^2*(-3 + r^2 + 2*s^2)*s1*Log[3])/(81*(-1 + r)*(1 + r)) + 
 (256*Pi*(-6*Sqrt[3] + 22*Sqrt[3]*r^2 - 10*Sqrt[3]*s^2 - 22*Sqrt[3]*r^2*s^2 + 
    16*Sqrt[3]*s^4 - (84*I)*r^2*s1 + (5*I)*r^4*s1 + (84*I)*s^2*s1 + 
    (74*I)*r^2*s^2*s1 - (79*I)*s^4*s1)*Log[3])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (65312*Pi^2*Log[3])/(729*(-1 + ubar)^3) - 
 (512*Log[3])/(81*(-1 + ubar)^2) + (41728*Pi^2*Log[3])/(243*(-1 + ubar)^2) + 
 (((400*I)/9)*Pi*s1*Log[3])/(-1 + ubar)^2 + (6016*Log[3])/(243*(-1 + ubar)) + 
 (1484*Pi*Log[3])/(9*Sqrt[3]*(-1 + ubar)) - (36*Sqrt[3]*Pi*Log[3])/
  (-1 + ubar) + (4928*Pi^2*Log[3])/(27*(-1 + ubar)) + 
 (((200*I)/9)*Pi*s1*Log[3])/(-1 + ubar) - (7264*Log[3])/(243*ubar) - 
 (1984*L*Log[3])/(81*ubar) - (1088*Pi*Log[3])/(27*Sqrt[3]*ubar) + 
 (64*Sqrt[3]*Pi*Log[3])/ubar - (1664*Pi^2*Log[3])/(81*ubar) - 
 (((4864*I)/27)*Pi*s1*Log[3])/ubar - (((512*I)/9)*L*Pi*s1*Log[3])/ubar + 
 (256*Pi^2*s1*Log[3])/(9*ubar) + ((256*I)/9)*Pi*s1*HPL[{0}, s1]*Log[3] - 
 (((2048*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1]*Log[3])/
  ((-1 + r)*(1 + r)) + (((512*I)/9)*Pi*s1*HPL[{0}, s1]*Log[3])/ubar + 
 ((320*I)/9)*Pi*s1*HPL[{w1minus}, s1]*Log[3] - 
 (((1024*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1]*Log[3])/
  ((-1 + r)*(1 + r)) - (512*Pi^2*HPL[{w1minus}, s1]*Log[3])/
  (3*(-1 + ubar)^3) - (5248*Pi^2*HPL[{w1minus}, s1]*Log[3])/
  (27*(-1 + ubar)^2) + (128*HPL[{w1minus}, s1]*Log[3])/(81*(-1 + ubar)) + 
 (((640*I)/9)*Pi*s1*HPL[{w1minus}, s1]*Log[3])/ubar - 
 (128*HPL[{w1minus}, su1]*Log[3])/243 - ((64*I)/9)*Pi*HPL[{w1plus}, s1]*
  Log[3] + (160*s1*HPL[{w1plus}, s1]*Log[3])/243 + 
 (256*L*s1*HPL[{w1plus}, s1]*Log[3])/81 + 
 (((400*I)/3)*Pi*HPL[{w1plus}, s1]*Log[3])/(-1 + ubar)^3 + 
 (((992*I)/9)*Pi*HPL[{w1plus}, s1]*Log[3])/(-1 + ubar) - 
 (((352*I)/27)*Pi*HPL[{w1plus}, s1]*Log[3])/ubar + 
 (4064*s1*HPL[{w1plus}, s1]*Log[3])/(243*ubar) + 
 (512*L*s1*HPL[{w1plus}, s1]*Log[3])/(81*ubar) - 
 (128*su1*HPL[{w1plus}, su1]*Log[3])/243 + 
 (512*su1*HPL[{w1plus}, su1]*Log[3])/(81*(-1 + ubar)^2) - 
 (2048*su1*HPL[{w1plus}, su1]*Log[3])/(243*(-1 + ubar)) - 
 (160*HPL[{w6minus}, s1]*Log[3])/243 - (256*L*HPL[{w6minus}, s1]*Log[3])/81 - 
 ((256*I)/9)*Pi*s1*HPL[{w6minus}, s1]*Log[3] - 
 (992*HPL[{w6minus}, s1]*Log[3])/(81*ubar) - 
 (((512*I)/9)*Pi*s1*HPL[{w6minus}, s1]*Log[3])/ubar + 
 (128*HPL[{w6minus}, su1]*Log[3])/243 + ((1024*I)/81)*Pi*s1*HPL[{w6plus}, s1]*
  Log[3] - (((1024*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6plus}, s1]*Log[3])/
  ((-1 + r)*(1 + r)) + (((2048*I)/81)*Pi*s1*HPL[{w6plus}, s1]*Log[3])/ubar - 
 (512*s1*HPL[{0, w1plus}, s1]*Log[3])/81 - 
 (1024*s1*HPL[{0, w1plus}, s1]*Log[3])/(81*ubar) + 
 (128*HPL[{w1minus, w1minus}, s1]*Log[3])/81 - 
 (128*s1*HPL[{w1minus, w1plus}, s1]*Log[3])/27 - 
 (256*s1*HPL[{w1minus, w1plus}, s1]*Log[3])/(27*ubar) + 
 (128*HPL[{w1minus, w6minus}, s1]*Log[3])/81 - 
 (128*s1*HPL[{w1plus, w1minus}, s1]*Log[3])/81 - 
 (256*s1*HPL[{w1plus, w1minus}, s1]*Log[3])/(81*ubar) + 
 (128*HPL[{w1plus, w1plus}, s1]*Log[3])/81 - 
 (1024*HPL[{w1plus, w1plus}, su1]*Log[3])/(81*(-1 + ubar)^3) - 
 (512*HPL[{w1plus, w1plus}, su1]*Log[3])/(27*(-1 + ubar)^2) + 
 (128*s1*HPL[{w1plus, w6minus}, s1]*Log[3])/81 + 
 (256*s1*HPL[{w1plus, w6minus}, s1]*Log[3])/(81*ubar) + 
 (128*HPL[{w6minus, w1minus}, s1]*Log[3])/81 + 
 (128*s1*HPL[{w6minus, w1plus}, s1]*Log[3])/81 + 
 (256*s1*HPL[{w6minus, w1plus}, s1]*Log[3])/(81*ubar) - 
 (128*HPL[{w6minus, w6minus}, s1]*Log[3])/81 - (320*Log[2]*Log[3])/243 - 
 (512*L*Log[2]*Log[3])/81 + ((256*I)/9)*Pi*s1*Log[2]*Log[3] - 
 (((2048*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*Log[2]*Log[3])/((-1 + r)*(1 + r)) - 
 (1024*Pi^2*Log[2]*Log[3])/(3*(-1 + ubar)^3) - 
 (10496*Pi^2*Log[2]*Log[3])/(27*(-1 + ubar)^2) + 
 (256*Log[2]*Log[3])/(81*(-1 + ubar)) - (1984*Log[2]*Log[3])/(81*ubar) + 
 (((512*I)/9)*Pi*s1*Log[2]*Log[3])/ubar + 
 (512*HPL[{w1minus}, s1]*Log[2]*Log[3])/81 + (512*Log[2]^2*Log[3])/81 + 
 (16*Log[3]^2)/243 + (128*L*Log[3]^2)/81 + ((3200*I)/81)*Pi*s1*Log[3]^2 - 
 (2048*Pi^2*Log[3]^2)/(9*(-1 + ubar)^3) + ((512*I)*Pi*s1*Log[3]^2)/
  (-1 + ubar)^3 - (20992*Pi^2*Log[3]^2)/(81*(-1 + ubar)^2) + 
 (((11392*I)/27)*Pi*s1*Log[3]^2)/(-1 + ubar)^2 + 
 (((8320*I)/27)*Pi*s1*Log[3]^2)/(-1 + ubar) + (496*Log[3]^2)/(81*ubar) - 
 (((2816*I)/81)*Pi*s1*Log[3]^2)/ubar - (64*HPL[{w1minus}, s1]*Log[3]^2)/81 + 
 (64*s1*HPL[{w1plus}, s1]*Log[3]^2)/81 - 
 (((1024*I)/3)*Pi*HPL[{w1plus}, s1]*Log[3]^2)/(-1 + ubar)^3 - 
 (((10496*I)/27)*Pi*HPL[{w1plus}, s1]*Log[3]^2)/(-1 + ubar)^2 + 
 (128*s1*HPL[{w1plus}, s1]*Log[3]^2)/(81*ubar) + 
 (64*HPL[{w6minus}, s1]*Log[3]^2)/81 - (64*Log[3]^3)/243 + 
 (512*Pi^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/81 - 
 (1024*Pi^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/(27*(-1 + u)^2) - 
 (((11776*I)/81)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]])/
  (-1 + u)^2 + (((4864*I)/81)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]])/(-1 + u) - 
 ((1024*I)/27)*Pi*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]] + 
 (((2048*I)/9)*Pi*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]])/(-1 + u)^2 + 
 (11776*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]])/
  (81*(-1 + u)^2) - (4864*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]])/(81*(-1 + u)) - 
 (1024*Log[2]^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/27 + 
 (2048*Log[2]^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/(9*(-1 + u)^2) + 
 ((512*I)/27)*Pi*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2 - 
 (((1024*I)/9)*Pi*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/(-1 + u)^2 - 
 (5888*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/
  (81*(-1 + u)^2) + (2432*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/(81*(-1 + u)) + 
 (1024*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/27 - 
 (2048*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/(9*(-1 + u)^2) - 
 (1024*Log[Sqrt[1 - u] + Sqrt[5 - u]]^3)/81 + 
 (2048*Log[Sqrt[1 - u] + Sqrt[5 - u]]^3)/(27*(-1 + u)^2) + 
 (75904*Log[1 - u])/81 + (22144*L*Log[1 - u])/81 - (512*L^2*Log[1 - u])/9 + 
 ((43808*I)/81)*Pi*Log[1 - u] + ((4352*I)/27)*L*Pi*Log[1 - u] - 
 ((1024*I)/27)*L^2*Pi*Log[1 - u] - (17344*Pi^2*Log[1 - u])/81 + 
 (5120*L*Pi^2*Log[1 - u])/81 - ((2176*I)/81)*Pi^3*Log[1 - u] + 
 (4096*Log[1 - u])/(81*(-1 + u)^2) + (256*Pi^2*Log[1 - u])/(27*(-1 + u)^2) + 
 (23552*Log[1 - u])/(81*(-1 + u)) + (512*L*Log[1 - u])/(27*(-1 + u)) + 
 (2048*L^2*Log[1 - u])/(9*(-1 + u)) - (448*Pi^2*Log[1 - u])/(27*(-1 + u)) - 
 (77792*Log[1 - u])/(81*u) - (14848*L*Log[1 - u])/(27*u) + 
 (1024*L^2*Log[1 - u])/(27*u) - (((1856*I)/27)*Pi*Log[1 - u])/u - 
 (((1024*I)/27)*L*Pi*Log[1 - u])/u + (2752*Pi^2*Log[1 - u])/(27*u) + 
 ((64*I)/27)*Pi*u*Log[1 - u] - (64*Pi^2*u*Log[1 - u])/81 - 
 (32*Pi^2*u^2*Log[1 - u])/81 + (10432*zc*Log[1 - u])/(81*(-1 + u)) - 
 (11776*L*zc*Log[1 - u])/(81*(-1 + u)) - (((5888*I)/81)*Pi*zc*Log[1 - u])/
  (-1 + u) - (2048*zc*Log[1 - u])/(81*u) + (4096*zc*Log[1 - u])/
  (81*(-1 + u)^2*u) + (2048*zc*Log[1 - u])/(81*(-1 + u)*u) - 
 (11776*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[1 - u])/(81*(-1 + u)^2) + 
 (4864*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[1 - u])/(81*(-1 + u)) + 
 (11776*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[1 - u])/
  (81*(-1 + u)^2) - (4864*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[1 - u])/(81*(-1 + u)) - 
 (7168*Log[1 - u]^2)/81 + (2176*L*Log[1 - u]^2)/27 - 
 (512*L^2*Log[1 - u]^2)/27 - ((4576*I)/27)*Pi*Log[1 - u]^2 - 
 ((512*I)/27)*L*Pi*Log[1 - u]^2 - (992*Pi^2*Log[1 - u]^2)/27 + 
 (512*Pi^2*Log[1 - u]^2)/(27*(-1 + u)^2) - (256*Log[1 - u]^2)/(27*(-1 + u)) - 
 (2048*L*Log[1 - u]^2)/(9*(-1 + u)) + (64*Pi^2*Log[1 - u]^2)/(27*(-1 + u)) - 
 (22400*Pi^2*Log[1 - u]^2)/(81*u^3) - (128*Log[1 - u]^2)/(27*u^2) + 
 (24832*Pi^2*Log[1 - u]^2)/(81*u^2) + (13760*Log[1 - u]^2)/(27*u) - 
 (512*L*Log[1 - u]^2)/(27*u) + (((704*I)/27)*Pi*Log[1 - u]^2)/u - 
 (2048*Pi^2*Log[1 - u]^2)/(27*u) - (32*u*Log[1 - u]^2)/27 + 
 ((64*I)/27)*Pi*u*Log[1 - u]^2 + ((32*I)/27)*Pi*u^2*Log[1 - u]^2 - 
 (256*Log[1 - u]^2)/(27*zc) + (128*Log[1 - u]^2)/(27*u*zc) + 
 (128*u*Log[1 - u]^2)/(27*zc) + (2944*zc*Log[1 - u]^2)/(81*(-1 + u)) - 
 (7168*Log[1 - u]^3)/81 - (512*L*Log[1 - u]^3)/81 + 
 ((128*I)/9)*Pi*Log[1 - u]^3 + (2048*Log[1 - u]^3)/(27*(-1 + u)) - 
 (896*Log[1 - u]^3)/(81*u) - (64*u*Log[1 - u]^3)/81 - 
 (32*u^2*Log[1 - u]^3)/81 + (560*Log[1 - u]^4)/81 + 
 (256*Log[1 - u]^4)/(27*(-1 + u)^2) + (32*Log[1 - u]^4)/(27*(-1 + u)) - 
 (11200*Log[1 - u]^4)/(81*u^3) + (12416*Log[1 - u]^4)/(81*u^2) - 
 (1024*Log[1 - u]^4)/(27*u) + (1984*Pi^2*Log[2 - u])/81 + 
 (256*Pi^2*Log[2 - u])/(9*(-1 + u)^2) - (4544*Pi^2*Log[2 - u])/
  (81*(-1 + u)) - (256*Pi^2*Log[2 - u])/(81*u^2) + 
 (640*Pi^2*Log[2 - u])/(81*u) + (256*Log[1 - u]^2*Log[2 - u])/9 + 
 (256*Log[1 - u]^2*Log[2 - u])/(9*(-1 + u)^2) - 
 (512*Log[1 - u]^2*Log[2 - u])/(9*(-1 + u)) + 
 (5888*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[5 - u])/(81*(-1 + u)^2) - 
 (2432*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[5 - u])/(81*(-1 + u)) - 
 (5888*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[5 - u])/
  (81*(-1 + u)^2) + (2432*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[5 - u])/(81*(-1 + u)) + 
 (1472*Sqrt[1 - u]*Sqrt[5 - u]*Log[5 - u]^2)/(81*(-1 + u)^2) - 
 (608*Sqrt[1 - u]*Sqrt[5 - u]*Log[5 - u]^2)/(81*(-1 + u)) + (8416*Log[u])/9 + 
 (14720*L*Log[u])/81 - (512*L^2*Log[u])/9 - ((16928*I)/81)*Pi*Log[u] - 
 ((5888*I)/27)*L*Pi*Log[u] + ((1024*I)/27)*L^2*Pi*Log[u] + 
 (18208*Pi^2*Log[u])/81 - (1024*L*Pi^2*Log[u])/27 + 
 ((896*I)/81)*Pi^3*Log[u] + (55904*Log[u])/(81*(-1 + u)) + 
 (7808*L*Log[u])/(27*(-1 + u)) - (512*L^2*Log[u])/(27*(-1 + u)) - 
 (((608*I)/27)*Pi*Log[u])/(-1 + u) - (((1024*I)/27)*L*Pi*Log[u])/(-1 + u) + 
 (2336*Pi^2*Log[u])/(81*(-1 + u)) - (4096*Log[u])/(81*u^2) + 
 (15104*Pi^2*Log[u])/(27*u^2) + (23552*Log[u])/(81*u) + 
 (512*L*Log[u])/(27*u) + (2048*L^2*Log[u])/(9*u) - 
 (22912*Pi^2*Log[u])/(81*u) - ((64*I)/27)*Pi*u*Log[u] - 
 (32*Pi^2*u*Log[u])/27 - (4864*u*Log[u])/(81*(-1 + u)) - 
 (32*Pi^2*u^2*Log[u])/81 - (256*Log[u])/(27*zc) - 
 (256*Log[u])/(27*(-1 + u)*zc) - (256*u*Log[u])/(27*zc) + 
 (256*u^2*Log[u])/(27*(-1 + u)*zc) + (7168*zc*Log[u])/(81*(-1 + u)) + 
 (4096*zc*Log[u])/(81*(-1 + u)*u^2) + (9088*zc*Log[u])/(81*u) + 
 (2048*L*zc*Log[u])/(81*u) + (((1024*I)/81)*Pi*zc*Log[u])/u - 
 (11264*zc*Log[u])/(81*(-1 + u)*u) - (2048*Sqrt[4 + u]*Log[2]*Log[u])/
  (81*u^(3/2)) + (2560*Sqrt[4 + u]*Log[2]*Log[u])/(81*Sqrt[u]) + 
 (70016*Log[1 - u]*Log[u])/81 + (7424*L*Log[1 - u]*Log[u])/27 - 
 (1024*L^2*Log[1 - u]*Log[u])/27 + ((256*I)/3)*Pi*Log[1 - u]*Log[u] - 
 ((2048*I)/27)*L*Pi*Log[1 - u]*Log[u] + (7424*Pi^2*Log[1 - u]*Log[u])/81 + 
 (5344*Log[1 - u]*Log[u])/(27*(-1 + u)) - (512*L*Log[1 - u]*Log[u])/
  (27*(-1 + u)) + (((1088*I)/27)*Pi*Log[1 - u]*Log[u])/(-1 + u) - 
 (4096*Log[1 - u]*Log[u])/(81*u^3) + (90112*Pi^2*Log[1 - u]*Log[u])/
  (81*u^3) + (27200*Log[1 - u]*Log[u])/(27*u^2) - 
 (33280*Pi^2*Log[1 - u]*Log[u])/(27*u^2) - (35584*Log[1 - u]*Log[u])/(27*u) + 
 (5120*L*Log[1 - u]*Log[u])/(27*u) - (((640*I)/27)*Pi*Log[1 - u]*Log[u])/u + 
 (25600*Pi^2*Log[1 - u]*Log[u])/(81*u) - (64*u*Log[1 - u]*Log[u])/27 - 
 ((64*I)/9)*Pi*u*Log[1 - u]*Log[u] - ((64*I)/27)*Pi*u^2*Log[1 - u]*Log[u] - 
 (128*Log[1 - u]*Log[u])/(27*zc) - (128*Log[1 - u]*Log[u])/(27*(-1 + u)*zc) - 
 (128*u*Log[1 - u]*Log[u])/(27*zc) + (256*zc*Log[1 - u]*Log[u])/(9*u) + 
 (1856*Log[1 - u]^2*Log[u])/27 - (1024*L*Log[1 - u]^2*Log[u])/9 + 
 ((512*I)/27)*Pi*Log[1 - u]^2*Log[u] - (256*Log[1 - u]^2*Log[u])/
  (9*(-1 + u)^2) + (64*Log[1 - u]^2*Log[u])/(3*(-1 + u)) - 
 (1216*Log[1 - u]^2*Log[u])/(9*u) + (64*u*Log[1 - u]^2*Log[u])/27 + 
 (32*u^2*Log[1 - u]^2*Log[u])/27 + (11584*Log[1 - u]^3*Log[u])/81 - 
 (1024*Log[1 - u]^3*Log[u])/(27*(-1 + u)^2) - 
 (128*Log[1 - u]^3*Log[u])/(27*(-1 + u)) + (44800*Log[1 - u]^3*Log[u])/
  (81*u^3) - (49664*Log[1 - u]^3*Log[u])/(81*u^2) + 
 (4096*Log[1 - u]^3*Log[u])/(27*u) - (46112*Log[u]^2)/81 - 
 (2944*L*Log[u]^2)/27 + (512*L^2*Log[u]^2)/27 + ((2240*I)/27)*Pi*Log[u]^2 + 
 ((512*I)/27)*L*Pi*Log[u]^2 - (2656*Pi^2*Log[u]^2)/81 - 
 (832*Log[u]^2)/(3*(-1 + u)) - (512*L*Log[u]^2)/(27*(-1 + u)) - 
 (((256*I)/27)*Pi*Log[u]^2)/(-1 + u) + (3680*Log[u]^2)/(9*u) - 
 (2048*L*Log[u]^2)/(9*u) + (32*u*Log[u]^2)/27 + ((32*I)/9)*Pi*u*Log[u]^2 + 
 ((32*I)/27)*Pi*u^2*Log[u]^2 + (128*Log[u]^2)/(27*zc) + 
 (128*Log[u]^2)/(27*(-1 + u)*zc) + (128*u*Log[u]^2)/(27*zc) - 
 (2816*zc*Log[u]^2)/(81*u) - (3104*Log[1 - u]*Log[u]^2)/9 - 
 (1024*L*Log[1 - u]*Log[u]^2)/27 - ((512*I)/9)*Pi*Log[1 - u]*Log[u]^2 + 
 (736*Log[1 - u]*Log[u]^2)/(27*(-1 + u)) + (32*Log[1 - u]*Log[u]^2)/(9*u^3) + 
 (22400*Log[1 - u]*Log[u]^2)/(27*u^2) - (4960*Log[1 - u]*Log[u]^2)/(9*u) + 
 (32*u*Log[1 - u]*Log[u]^2)/9 + (32*u^2*Log[1 - u]*Log[u]^2)/27 - 
 (1088*Log[1 - u]^2*Log[u]^2)/9 - (11200*Log[1 - u]^2*Log[u]^2)/(9*u^3) + 
 (12416*Log[1 - u]^2*Log[u]^2)/(9*u^2) - (9472*Log[1 - u]^2*Log[u]^2)/
  (27*u) + (1568*Log[u]^3)/9 + (512*L*Log[u]^3)/81 - 
 ((256*I)/81)*Pi*Log[u]^3 + (256*Log[u]^3)/(9*(-1 + u)) + 
 (2048*Log[u]^3)/(27*u) - (32*u*Log[u]^3)/27 - (32*u^2*Log[u]^3)/81 + 
 (3008*Log[1 - u]*Log[u]^3)/81 - (464*Log[u]^4)/27 + 
 (128*Pi^2*Log[1 + u])/81 + (512*Pi^2*Log[1 + u])/(81*(-1 + u)) + 
 (32*Pi^2*Log[1 + u])/(9*u^3) - (224*Pi^2*Log[1 + u])/(81*u) + 
 (32*Log[u]^2*Log[1 + u])/(9*u^3) - (32*Log[u]^2*Log[1 + u])/(27*u) + 
 (1024*Sqrt[4 + u]*Log[2]*Log[4 + u])/(81*u^(3/2)) - 
 (1280*Sqrt[4 + u]*Log[2]*Log[4 + u])/(81*Sqrt[u]) + 
 (256*Sqrt[4 + u]*Log[4 + u]^2)/(81*u^(3/2)) - 
 (320*Sqrt[4 + u]*Log[4 + u]^2)/(81*Sqrt[u]) - 
 (512*Pi^2*Log[Sqrt[u] + Sqrt[4 + u]])/81 - 
 (((2048*I)/81)*Pi*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/u^(3/2) + 
 (((2560*I)/81)*Pi*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/Sqrt[u] + 
 ((1024*I)/27)*Pi*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]] + 
 (2048*Sqrt[4 + u]*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]])/(81*u^(3/2)) - 
 (2560*Sqrt[4 + u]*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]])/(81*Sqrt[u]) + 
 (1024*Log[2]^2*Log[Sqrt[u] + Sqrt[4 + u]])/27 + 
 (2048*Sqrt[4 + u]*Log[u]*Log[Sqrt[u] + Sqrt[4 + u]])/(81*u^(3/2)) - 
 (2560*Sqrt[4 + u]*Log[u]*Log[Sqrt[u] + Sqrt[4 + u]])/(81*Sqrt[u]) - 
 (1024*Sqrt[4 + u]*Log[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/(81*u^(3/2)) + 
 (1280*Sqrt[4 + u]*Log[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/(81*Sqrt[u]) - 
 ((512*I)/27)*Pi*Log[Sqrt[u] + Sqrt[4 + u]]^2 - 
 (1024*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]]^2)/(81*u^(3/2)) + 
 (1280*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]]^2)/(81*Sqrt[u]) - 
 (1024*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]]^2)/27 + 
 (1024*Log[Sqrt[u] + Sqrt[4 + u]]^3)/81 + (12416*Log[1 - ubar])/729 + 
 (2624*L*Log[1 - ubar])/243 + (256*L^2*Log[1 - ubar])/81 + 
 ((416*I)/243)*Pi*Log[1 - ubar] - ((256*I)/81)*L*Pi*Log[1 - ubar] - 
 ((1024*I)/27)*L^2*Pi*Log[1 - ubar] + (1024*Pi^2*Log[1 - ubar])/243 + 
 (4096*L*Pi^2*Log[1 - ubar])/81 + (((256*I)/81)*L*Pi*(-25 + 31*r^2 - 6*s^2)*
   Log[1 - ubar])/((-1 + r)*(1 + r)) - 
 (((64*I)/27)*Pi*(-37 + 35*r^2 + 2*s^2)*Log[1 - ubar])/((-1 + r)*(1 + r)) + 
 (512*L^2*(12 - 14*r^2 + 3*r^4 - 10*s^2 + 8*r^2*s^2 + s^4)*Log[1 - ubar])/
  (27*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (128*L*(-12 + 136*r^2 + 21*r^4 - 112*s^2 - 178*r^2*s^2 + 145*s^4)*
   Log[1 - ubar])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (256*Log[1 - ubar])/(81*ubar^2) + (2080*Log[1 - ubar])/(81*ubar) + 
 (64*L*Log[1 - ubar])/(3*ubar) - (((64*I)/81)*Pi*Log[1 - ubar])/ubar + 
 (736*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/243 + 
 (256*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/81 - 
 (128*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/(81*ubar^2) + 
 (3488*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/(243*ubar) + 
 (512*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/(81*ubar) - 
 (128*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[1 - ubar])/81 - 
 (256*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[1 - ubar])/(81*ubar) - 
 (464*Log[1 - ubar]^2)/81 - (128*L*Log[1 - ubar]^2)/27 - 
 (512*L^2*Log[1 - ubar]^2)/27 + (128*L*(144 + 13*r^2 - 157*s^2)*
   Log[1 - ubar]^2)/(81*(r - s)*(r + s)) - 
 (((64*I)/81)*Pi*(-53 + 65*r^2 - 12*s^2)*Log[1 - ubar]^2)/
  ((-1 + r)*(1 + r)) - (32*Log[1 - ubar]^2)/(3*ubar) - 
 (128*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar]^2)/81 - 
 (256*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar]^2)/(81*ubar) + 
 (448*Log[1 - ubar]^3)/243 + (512*L*Log[1 - ubar]^3)/81 + 
 (704*Log[1 - ubar]^4)/81 + (256*Pi^2*(-3 + r^2 + 2*s^2)*s1*
   Log[-4/(-4 + ubar)])/(81*(-1 + r)*(1 + r)) + 
 (((512*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1]*Log[-4/(-4 + ubar)])/
  ((-1 + r)*(1 + r)) + (((256*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus}, s1]*Log[-4/(-4 + ubar)])/((-1 + r)*(1 + r)) - 
 (512*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1]*Log[-4/(-4 + ubar)])/
  (81*(-1 + r)*(1 + r)) - (256*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus, w1plus}, s1]*Log[-4/(-4 + ubar)])/(81*(-1 + r)*(1 + r)) + 
 (((512*I)/81)*Pi*(-3 + r^2 + 2*s^2)*s1*Log[2]*Log[-4/(-4 + ubar)])/
  ((-1 + r)*(1 + r)) + (130804*Log[ubar])/729 - (5600*L*Log[ubar])/243 - 
 (256*L^2*Log[ubar])/27 - ((1072*I)/243)*Pi*Log[ubar] - 
 ((512*I)/81)*L*Pi*Log[ubar] + ((1024*I)/27)*L^2*Pi*Log[ubar] - 
 (1856*Pi^2*Log[ubar])/243 - (1024*L*Pi^2*Log[ubar])/27 - 
 (((256*I)/27)*L*Pi*(-2 + 3*r^2 - s^2)*Log[ubar])/((r - s)*(r + s)) - 
 (((32*I)/81)*Pi*(-100 + 27*r^2 + 73*s^2)*Log[ubar])/((r - s)*(r + s)) - 
 (32*L*(3096 - 3745*r^2 + 49*r^4 - 2447*s^2 + 3647*r^2*s^2 - 600*s^4)*
   Log[ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (512*L^2*(6 - 53*r^2 + 11*r^4 + 41*s^2 + 31*r^2*s^2 - 36*s^4)*Log[ubar])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (64*(-1330 + 1629*r^2 + (12*I)*Pi^3*r^2 - 315*r^4 - (12*I)*Pi^3*r^4 + 
    1031*s^2 - (12*I)*Pi^3*s^2 - 999*r^2*s^2 + (12*I)*Pi^3*r^2*s^2 - 16*s^4)*
   Log[ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (256*Pi^2*(3 - 19*r^2 + 10*r^4 + 13*s^2 - r^2*s^2 - 6*s^4)*Log[ubar])/
  (27*(-1 + r)*(1 + r)*(r - s)*(r + s)) - (((128*I)/27)*Pi*Log[ubar])/
  (-1 + ubar)^3 - (128*Log[ubar])/(27*(-1 + ubar)^2) + 
 (((64*I)/81)*Pi*Log[ubar])/(-1 + ubar)^2 + 
 (5552*Log[ubar])/(243*(-1 + ubar)) + (448*L*Log[ubar])/(81*(-1 + ubar)) + 
 (((608*I)/81)*Pi*Log[ubar])/(-1 + ubar) + (4792*Log[ubar])/(243*ubar) + 
 (10624*L*Log[ubar])/(81*ubar) + (((5312*I)/81)*Pi*Log[ubar])/ubar - 
 (1024*zc*Log[ubar])/(81*ubar) - (256*s*HPL[{w1plus}, -s^(-1)]*Log[ubar])/
  81 - (512*s*zc*HPL[{w1plus}, -s^(-1)]*Log[ubar])/(81*ubar) - 
 (2336*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/243 + 
 (256*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/81 + 
 ((128*I)/81)*Pi*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar] - 
 (2464*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/(243*ubar) + 
 (512*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/(81*ubar) + 
 (((256*I)/81)*Pi*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/ubar - 
 (128*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[ubar])/81 - 
 (256*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[ubar])/(81*ubar) + 
 (18560*Log[1 - ubar]*Log[ubar])/243 + (1792*L*Log[1 - ubar]*Log[ubar])/81 - 
 (1024*L^2*Log[1 - ubar]*Log[ubar])/27 - ((2944*I)/81)*Pi*Log[1 - ubar]*
  Log[ubar] - ((1024*I)/27)*L*Pi*Log[1 - ubar]*Log[ubar] - 
 (64*(732 - 1715*r^2 + 713*r^4 + 251*s^2 + 289*r^2*s^2 - 270*s^4)*
   Log[1 - ubar]*Log[ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (256*L*(4 - 29*r^2 + 3*r^4 + 21*s^2 + 23*r^2*s^2 - 22*s^4)*Log[1 - ubar]*
   Log[ubar])/(27*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (128*Log[1 - ubar]*Log[ubar])/(81*(-1 + ubar)) + 
 (64*Log[1 - ubar]*Log[ubar])/(81*ubar) - (64*Log[1 - ubar]^2*Log[ubar])/27 - 
 (2048*L*Log[1 - ubar]^2*Log[ubar])/27 + 
 (128*(-84 + 67*r^2 + (12*I)*Pi*r^2 + 41*r^4 - (12*I)*Pi*r^4 + 101*s^2 - 
    (12*I)*Pi*s^2 - 149*r^2*s^2 + (12*I)*Pi*r^2*s^2 + 24*s^4)*Log[1 - ubar]^2*
   Log[ubar])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - (2984*Log[ubar]^2)/81 - 
 (512*L*Log[ubar]^2)/81 + (512*L^2*Log[ubar]^2)/27 - 
 ((896*I)/81)*Pi*Log[ubar]^2 + (((64*I)/27)*Pi*(-4 + 29*r^2 - 25*s^2)*
   Log[ubar]^2)/((r - s)*(r + s)) - 
 (128*L*(18 - 193*r^2 + 31*r^4 + 157*s^2 + 131*r^2*s^2 - 144*s^4)*
   Log[ubar]^2)/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (16*(4452 - 6445*r^2 - 264*Pi^2*r^2 + 2137*r^4 + 264*Pi^2*r^4 - 2459*s^2 + 
    264*Pi^2*s^2 + 2171*r^2*s^2 - 264*Pi^2*r^2*s^2 + 144*s^4)*Log[ubar]^2)/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (64*Log[ubar]^2)/(27*(-1 + ubar)^3) - (32*Log[ubar]^2)/(81*(-1 + ubar)^2) - 
 (496*Log[ubar]^2)/(81*(-1 + ubar)) - (2656*Log[ubar]^2)/(81*ubar) - 
 (64*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar]^2)/81 - 
 (128*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar]^2)/(81*ubar) - 
 (64*Log[1 - ubar]*Log[ubar]^2)/27 + 
 (128*(103 - (12*I)*Pi - 43*r^2 + (12*I)*Pi*r^2 - 60*s^2)*Log[1 - ubar]*
   Log[ubar]^2)/(81*(-1 + r)*(1 + r)) + (896*Log[ubar]^3)/243 - 
 (512*L*Log[ubar]^3)/81 + 
 (64*(-4 - 137*r^2 + (20*I)*Pi*r^2 + 45*r^4 - (20*I)*Pi*r^4 + 145*s^2 - 
    (20*I)*Pi*s^2 + 47*r^2*s^2 + (20*I)*Pi*r^2*s^2 - 96*s^4)*Log[ubar]^3)/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + (64*Log[ubar]^4)/9 + 
 (64*Log[1 - ubar]^3*(96 - 25*r^2 - (20*I)*Pi*r^2 - 91*r^4 + (20*I)*Pi*r^4 - 
    167*s^2 + (20*I)*Pi*s^2 + 207*r^2*s^2 - (20*I)*Pi*r^2*s^2 - 20*s^4 - 
    48*r^2*Log[ubar] + 48*r^4*Log[ubar] + 48*s^2*Log[ubar] - 
    48*r^2*s^2*Log[ubar]))/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (128*Pi^2*Log[1 - ubar]*(40 - r^2 - 52*r^4 - 79*s^2 + 105*r^2*s^2 - 13*s^4 - 
    6*r^2*Log[ubar] + 6*r^4*Log[ubar] + 6*s^2*Log[ubar] - 
    6*r^2*s^2*Log[ubar]))/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (32*Log[1 - ubar]^2*(-24 + 151*r^2 - 4*Pi^2*r^2 + 303*r^4 + 4*Pi^2*r^4 - 
    103*s^2 + 4*Pi^2*s^2 - 757*r^2*s^2 - 4*Pi^2*r^2*s^2 + 430*s^4 + 
    72*r^2*Log[ubar]^2 - 72*r^4*Log[ubar]^2 - 72*s^2*Log[ubar]^2 + 
    72*r^2*s^2*Log[ubar]^2))/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (32*Log[1 - ubar]*(360 - 934*r^2 - (8*I)*Pi^3*r^2 - 177*r^4 + 
    (8*I)*Pi^3*r^4 + 214*s^2 + (8*I)*Pi^3*s^2 + 1288*r^2*s^2 - 
    (8*I)*Pi^3*r^2*s^2 - 751*s^4 + 64*r^2*Log[ubar]^3 - 64*r^4*Log[ubar]^3 - 
    64*s^2*Log[ubar]^3 + 64*r^2*s^2*Log[ubar]^3))/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[2]*Log[1 + (1 - u)/(4*zc)])/
  (27*zc) + (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[2]*
   Log[1 + (1 - u)/(4*zc)])/(9*(-1 + u)^2) - 
 (2432*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*Log[1 + (1 - u)/(4*zc)])/
  (81*(-1 + u)) + (128*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[1 + (1 - u)/(4*zc)])/(27*zc) + 
 (3584*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[2]*Log[1 + (1 - u)/(4*zc)])/
  (81*(-1 + u)^2) - (32*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   Log[1 + (1 - u)/(4*zc)]^2)/(27*zc) + 
 (64*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[1 + (1 - u)/(4*zc)]^2)/
  (9*(-1 + u)^2) - (608*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[1 + (1 - u)/(4*zc)]^2)/(81*(-1 + u)) + 
 (32*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]^2)/(27*zc) + 
 (896*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]^2)/
  (81*(-1 + u)^2) - (1280*Sqrt[u + 4*zc]*Log[2]*Log[1 + u/(4*zc)])/
  (81*Sqrt[u]) + (1024*zc*Sqrt[u + 4*zc]*Log[2]*Log[1 + u/(4*zc)])/
  (81*u^(3/2)) - (320*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]^2)/(81*Sqrt[u]) + 
 (256*zc*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]^2)/(81*u^(3/2)) + 
 (1120*Log[(1 - u)/(4*zc)])/81 - (4864*L*Log[(1 - u)/(4*zc)])/81 - 
 ((2432*I)/81)*Pi*Log[(1 - u)/(4*zc)] + (1888*Log[(1 - u)/(4*zc)])/(81*zc) - 
 (256*L*Log[(1 - u)/(4*zc)])/(27*zc) - (1888*u*Log[(1 - u)/(4*zc)])/(81*zc) + 
 (256*L*u*Log[(1 - u)/(4*zc)])/(27*zc) + (2176*zc*Log[(1 - u)/(4*zc)])/
  (27*(-1 + u)) + (7168*L*zc*Log[(1 - u)/(4*zc)])/(81*(-1 + u)) + 
 (((5888*I)/81)*Pi*zc*Log[(1 - u)/(4*zc)])/(-1 + u) + 
 (4864*Log[2]*Log[(1 - u)/(4*zc)])/81 - (11776*zc*Log[2]*Log[(1 - u)/(4*zc)])/
  (81*(-1 + u)) + (1216*Log[(1 - u)/(4*zc)]^2)/81 - 
 (2944*zc*Log[(1 - u)/(4*zc)]^2)/(81*(-1 + u)) - (6272*Log[(1 - u)/zc])/81 - 
 (1888*Log[(1 - u)/zc])/(81*zc) + (256*L*Log[(1 - u)/zc])/(27*zc) + 
 (1888*u*Log[(1 - u)/zc])/(81*zc) - (256*L*u*Log[(1 - u)/zc])/(27*zc) - 
 (320*zc*Log[(1 - u)/zc])/(9*(-1 + u)) + (512*L*zc*Log[(1 - u)/zc])/
  (9*(-1 + u)) + (1024*Log[u/(4*zc)])/27 + ((1280*I)/81)*Pi*Log[u/(4*zc)] + 
 (736*u*Log[u/(4*zc)])/(81*zc) - (256*L*u*Log[u/(4*zc)])/(27*zc) - 
 (3200*zc*Log[u/(4*zc)])/(81*u) - (((1024*I)/81)*Pi*zc*Log[u/(4*zc)])/u - 
 (2560*Log[2]*Log[u/(4*zc)])/81 + (2048*zc*Log[2]*Log[u/(4*zc)])/(81*u) - 
 (640*Log[u/(4*zc)]^2)/81 + (512*zc*Log[u/(4*zc)]^2)/(81*u) - 
 (3200*Log[u/zc])/81 + (2560*L*Log[u/zc])/81 - (736*u*Log[u/zc])/(81*zc) + 
 (256*L*u*Log[u/zc])/(27*zc) - (1024*zc*Log[u/zc])/(81*u) - 
 (2048*L*zc*Log[u/zc])/(81*u) - (19040*Log[zc])/243 - (1952*L*Log[zc])/81 - 
 ((2560*I)/81)*Pi*Log[zc] - (128*Pi^2*Log[zc])/81 - 
 ((256*I)/81)*Pi*s*Log[zc] - ((688*I)/81)*Pi*s*(-3 + s^2)*Log[zc] - 
 (32*(-74 + 129*s^2)*Log[zc])/243 - ((256*I)/81)*Pi*s1*Log[zc] - 
 (1984*Log[zc])/(81*ubar) - (((512*I)/81)*Pi*s1*Log[zc])/ubar - 
 (2048*zc*Log[zc])/(81*(-1 + u)^2) - (9920*zc*Log[zc])/(81*(-1 + u)) + 
 (11776*L*zc*Log[zc])/(81*(-1 + u)) + (((5888*I)/81)*Pi*zc*Log[zc])/
  (-1 + u) + (2048*zc*Log[zc])/(81*u^2) - (9728*zc*Log[zc])/(81*u) - 
 (2048*L*zc*Log[zc])/(81*u) - (((1024*I)/81)*Pi*zc*Log[zc])/u - 
 (2048*zc*Log[zc])/(81*ubar) - (((512*I)/81)*Pi*s*zc*Log[zc])/ubar - 
 (256*s*HPL[{w1plus}, -s^(-1)]*Log[zc])/81 - 
 (512*s*zc*HPL[{w1plus}, -s^(-1)]*Log[zc])/(81*ubar) + 
 (256*s*HPL[{w1plus}, s]*Log[zc])/81 + 
 (688*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[zc])/81 + 
 (512*s*zc*HPL[{w1plus}, s]*Log[zc])/(81*ubar) + 
 (256*s1*HPL[{w1plus}, s1]*Log[zc])/81 + (512*s1*HPL[{w1plus}, s1]*Log[zc])/
  (81*ubar) + (9728*Log[2]*Log[zc])/81 + (512*Log[2]*Log[zc])/(27*zc) - 
 (14336*zc*Log[2]*Log[zc])/(81*(-1 + u)) - (1280*Log[1 - u]*Log[zc])/81 + 
 ((256*I)/27)*Pi*Log[1 - u]*Log[zc] - (256*Log[1 - u]*Log[zc])/(27*u) + 
 (256*Log[1 - u]*Log[zc])/(27*zc) - (128*Log[1 - u]*Log[zc])/(27*u*zc) - 
 (128*u*Log[1 - u]*Log[zc])/(27*zc) + (5888*zc*Log[1 - u]*Log[zc])/
  (81*(-1 + u)) + (128*Log[1 - u]^2*Log[zc])/27 + (2432*Log[u]*Log[zc])/81 - 
 ((256*I)/27)*Pi*Log[u]*Log[zc] + (128*Log[u]*Log[zc])/(27*(-1 + u)) - 
 (128*Log[u]*Log[zc])/(27*zc) - (128*Log[u]*Log[zc])/(27*(-1 + u)*zc) - 
 (128*u*Log[u]*Log[zc])/(27*zc) + (1280*zc*Log[u]*Log[zc])/(81*u) + 
 (256*Log[1 - u]*Log[u]*Log[zc])/27 - (128*Log[u]^2*Log[zc])/27 + 
 (256*Log[ubar]*Log[zc])/81 - (256*Log[1 + Sqrt[zc]]*Log[zc])/(27*Sqrt[zc]) + 
 (512*u*Log[1 + Sqrt[zc]]*Log[zc])/(27*Sqrt[zc]) - 
 (256*Sqrt[zc]*Log[1 + Sqrt[zc]]*Log[zc])/9 - 
 (512*Sqrt[zc]*Log[1 + Sqrt[zc]]*Log[zc])/(81*(-1 + u)) - 
 (512*Sqrt[zc]*Log[1 + Sqrt[zc]]*Log[zc])/(81*u) + 
 (2048*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(81*(-1 + u)^2) - 
 (512*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(81*(-1 + u)) + 
 (7168*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(81*u^2) - 
 (512*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(81*u) - 
 (128*Log[1 - zc]*Log[zc])/9 - (128*Log[1 - zc]*Log[zc])/(27*zc) + 
 (256*u*Log[1 - zc]*Log[zc])/(27*zc) + (128*Log[1 - zc]*Log[zc])/
  (27*Sqrt[zc]) - (256*u*Log[1 - zc]*Log[zc])/(27*Sqrt[zc]) + 
 (128*Sqrt[zc]*Log[1 - zc]*Log[zc])/9 + (256*Sqrt[zc]*Log[1 - zc]*Log[zc])/
  (81*(-1 + u)) + (256*Sqrt[zc]*Log[1 - zc]*Log[zc])/(81*u) + 
 (1024*zc*Log[1 - zc]*Log[zc])/(81*(-1 + u)^2) - 
 (512*zc*Log[1 - zc]*Log[zc])/(81*(-1 + u)) + (1280*zc*Log[1 - zc]*Log[zc])/
  (81*u^2) + (640*zc*Log[1 - zc]*Log[zc])/(81*u) - 
 (1024*zc^(3/2)*Log[1 - zc]*Log[zc])/(81*(-1 + u)^2) + 
 (256*zc^(3/2)*Log[1 - zc]*Log[zc])/(81*(-1 + u)) - 
 (3584*zc^(3/2)*Log[1 - zc]*Log[zc])/(81*u^2) + 
 (256*zc^(3/2)*Log[1 - zc]*Log[zc])/(81*u) + (256*zc^2*Log[1 - zc]*Log[zc])/
  (9*u^2) - (128*zc^2*Log[1 - zc]*Log[zc])/(9*u) + 
 (4864*Log[(1 - u)/(4*zc)]*Log[zc])/81 + (256*Log[(1 - u)/(4*zc)]*Log[zc])/
  (27*zc) - (256*u*Log[(1 - u)/(4*zc)]*Log[zc])/(27*zc) - 
 (7168*zc*Log[(1 - u)/(4*zc)]*Log[zc])/(81*(-1 + u)) - 
 (256*Log[(1 - u)/zc]*Log[zc])/(27*zc) + (256*u*Log[(1 - u)/zc]*Log[zc])/
  (27*zc) - (512*zc*Log[(1 - u)/zc]*Log[zc])/(9*(-1 + u)) + 
 (256*u*Log[u/(4*zc)]*Log[zc])/(27*zc) - (2560*Log[u/zc]*Log[zc])/81 - 
 (256*u*Log[u/zc]*Log[zc])/(27*zc) + (2048*zc*Log[u/zc]*Log[zc])/(81*u) + 
 (80*Log[zc]^2)/9 + (64*Log[zc]^2)/(27*zc) - (128*u*Log[zc]^2)/(27*zc) - 
 (512*zc*Log[zc]^2)/(81*(-1 + u)^2) - (8576*zc*Log[zc]^2)/(81*(-1 + u)) - 
 (640*zc*Log[zc]^2)/(81*u^2) + (1216*zc*Log[zc]^2)/(81*u) - 
 (128*zc^2*Log[zc]^2)/(9*u^2) + (64*zc^2*Log[zc]^2)/(9*u) + 
 (512*Pi^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/81 + 
 (((256*I)/27)*Pi*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/zc - 
 (((512*I)/9)*Pi*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(-1 + u)^2 - 
 (1024*Pi^2*zc^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/
  (27*(-1 + u)^2) + (((4864*I)/81)*Pi*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(-1 + u) - 
 (((256*I)/27)*Pi*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/zc - 
 (((7168*I)/81)*Pi*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(-1 + u)^2 - 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*zc) + 
 (512*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(9*(-1 + u)^2) - 
 (4864*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*(-1 + u)) + 
 (256*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*zc) + 
 (7168*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*(-1 + u)^2) + 
 (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*zc) - 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(9*(-1 + u)^2) + 
 (2432*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*(-1 + u)) - 
 (128*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*zc) - 
 (3584*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*(-1 + u)^2) - 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*zc) + 
 (512*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(9*(-1 + u)^2) - 
 (4864*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*(-1 + u)) + 
 (256*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*zc) + 
 (7168*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*(-1 + u)^2) + 
 ((512*I)/27)*Pi*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2 + 
 (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(27*zc) - 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(9*(-1 + u)^2) - 
 (((1024*I)/9)*Pi*zc^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^
    2)/(-1 + u)^2 + (2432*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(81*(-1 + u)) - 
 (128*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(27*zc) - 
 (3584*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(81*(-1 + u)^2) - 
 (1024*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^3)/81 + 
 (2048*zc^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^3)/
  (27*(-1 + u)^2) - (512*Pi^2*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/
  81 + (((2560*I)/81)*Pi*Sqrt[u + 4*zc]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/Sqrt[u] - 
 (((2048*I)/81)*Pi*zc*Sqrt[u + 4*zc]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/u^(3/2) - 
 (2560*Sqrt[u + 4*zc]*Log[2]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/
  (81*Sqrt[u]) + (2048*zc*Sqrt[u + 4*zc]*Log[2]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(81*u^(3/2)) + 
 (1280*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(81*Sqrt[u]) - 
 (1024*zc*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(81*u^(3/2)) - 
 (2560*Sqrt[u + 4*zc]*Log[u/(4*zc)]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/
     (2*Sqrt[zc])])/(81*Sqrt[u]) + 
 (2048*zc*Sqrt[u + 4*zc]*Log[u/(4*zc)]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(81*u^(3/2)) - 
 ((512*I)/27)*Pi*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^2 + 
 (1280*Sqrt[u + 4*zc]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^2)/
  (81*Sqrt[u]) - (1024*zc*Sqrt[u + 4*zc]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^2)/(81*u^(3/2)) + 
 (1024*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^3)/81 - 
 (3968*Pi*PolyGamma[1, 1/6])/(3645*Sqrt[3]) + 
 (1024*PolyGamma[1, 1/6])/(45*(-1 + ubar)^3) + 
 (3296*Pi*PolyGamma[1, 1/6])/(729*Sqrt[3]*(-1 + ubar)^3) + 
 (64*PolyGamma[1, 1/6])/(45*(-1 + ubar)^2) - (512*Pi*PolyGamma[1, 1/6])/
  (243*Sqrt[3]*(-1 + ubar)^2) + (704*PolyGamma[1, 1/6])/(135*(-1 + ubar)) + 
 (1984*Pi*PolyGamma[1, 1/6])/(405*Sqrt[3]*(-1 + ubar)) - 
 (448*PolyGamma[1, 1/6])/(27*ubar) - (8576*Pi*PolyGamma[1, 1/6])/
  (1215*Sqrt[3]*ubar) + (((2048*I)/1215)*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w6plus}, s1]*PolyGamma[1, 1/6])/(Sqrt[3]*(-1 + r)*(1 + r)) + 
 (8192*Pi*Log[2]*PolyGamma[1, 1/6])/(135*Sqrt[3]*(-1 + ubar)^3) + 
 (83968*Pi*Log[2]*PolyGamma[1, 1/6])/(1215*Sqrt[3]*(-1 + ubar)^2) + 
 (16*(-30240 + 205205*r^2 - 210545*r^4 - 144725*s^2 + 213665*r^2*s^2 + 
    2220*r^4*s^2 - 33360*s^4 - 2220*r^2*s^4 + 576*PolyGamma[1, 1/6] - 
    2112*r^2*PolyGamma[1, 1/6] + 960*s^2*PolyGamma[1, 1/6] + 
    2112*r^2*s^2*PolyGamma[1, 1/6] - 1536*s^4*PolyGamma[1, 1/6]))/
  (3645*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (32*Pi*(39420*Sqrt[3] - (85050*I)*r^2 - 83160*Sqrt[3]*r^2 + (56700*I)*r^4 - 
    32100*Sqrt[3]*r^4 + (28350*I)*r^6 - (2430*I)*r^2*s + (1620*I)*r^4*s + 
    (810*I)*r^6*s + (85050*I)*s^2 - 35100*Sqrt[3]*s^2 + (56700*I)*r^2*s^2 + 
    230520*Sqrt[3]*r^2*s^2 - (141750*I)*r^4*s^2 + 32100*Sqrt[3]*r^4*s^2 + 
    (2430*I)*s^3 - (3375*I)*r^2*s^3 - (720*I)*r^4*s^3 + (1665*I)*r^6*s^3 - 
    (113400*I)*s^4 - 80160*Sqrt[3]*s^4 + (113400*I)*r^2*s^4 - 
    147360*Sqrt[3]*r^2*s^4 + (1755*I)*s^5 + (6570*I)*r^2*s^5 - 
    (8325*I)*r^4*s^5 + 75840*Sqrt[3]*s^6 - (6660*I)*s^7 + (6660*I)*r^2*s^7 + 
    (118260*I)*s1 - (636255*I)*r^2*s1 - (189990*I)*r^4*s1 - (495*I)*r^6*s1 + 
    (281475*I)*s^2*s1 + (1652490*I)*r^2*s^2*s1 + (191475*I)*r^4*s^2*s1 - 
    (1107720*I)*s^4*s1 - (1017720*I)*r^2*s^4*s1 + (708480*I)*s^6*s1 - 
    1152*Sqrt[3]*PolyGamma[1, 1/6] + 576*Sqrt[3]*r^2*PolyGamma[1, 1/6] + 
    512*Sqrt[3]*r^4*PolyGamma[1, 1/6] + 64*Sqrt[3]*r^6*PolyGamma[1, 1/6] + 
    2880*Sqrt[3]*s^2*PolyGamma[1, 1/6] - 2176*Sqrt[3]*r^2*s^2*
     PolyGamma[1, 1/6] - 704*Sqrt[3]*r^4*s^2*PolyGamma[1, 1/6] - 
    1792*Sqrt[3]*s^4*PolyGamma[1, 1/6] + 1792*Sqrt[3]*r^2*s^4*
     PolyGamma[1, 1/6]))/(10935*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) + ((4096*I)/81)*Pi*s1*PolyLog[2, 1/3] - 
 (4096*Pi^2*PolyLog[2, 1/3])/(9*(-1 + ubar)^3) + 
 ((1024*I)*Pi*s1*PolyLog[2, 1/3])/(-1 + ubar)^3 - 
 (41984*Pi^2*PolyLog[2, 1/3])/(81*(-1 + ubar)^2) + 
 (((22784*I)/27)*Pi*s1*PolyLog[2, 1/3])/(-1 + ubar)^2 + 
 (((16640*I)/27)*Pi*s1*PolyLog[2, 1/3])/(-1 + ubar) - 
 (((10240*I)/81)*Pi*s1*PolyLog[2, 1/3])/ubar + 
 (256*s1*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/81 - 
 (((2048*I)/3)*Pi*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/(-1 + ubar)^3 - 
 (((20992*I)/27)*Pi*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/(-1 + ubar)^2 + 
 (512*s1*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/(81*ubar) - 
 (2*(-1 + s)*(1 + s)*(8 - 5*r^2 + r^4 - 3*s^2 - r^2*s^2)*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)*(r + s)) + 
 (2*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w1minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^2*(r + s)^2) - 
 (2*(-1 + s)*(1 + s)*(-8 + 5*r^2 - r^4 - 5*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    3*s^4 - r^2*s^4)*HPL[{w1minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^2*(r + s)^2) + (32*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w1plus}, s]*PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) - 
 (2*(-1 + s)*(1 + s)*(-8 - 3*r^2 + 3*r^4 + 3*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    7*s^4 - r^2*s^4)*HPL[{w3minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^2*(r + s)^2) + 
 (2*(-1 + s)*(1 + s)*(-8 - 11*r^2 + 7*r^4 + 11*s^2 + 12*r^2*s^2 + r^4*s^2 - 
    11*s^4 - r^2*s^4)*HPL[{w3minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (3*(r - s)^2*(r + s)^2) - (32*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*
   HPL[{w3plus}, s]*PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) - 
 (8*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w4minus}, s]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)*(r + s)) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w4plus}, s]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) - 
 (8*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*HPL[{w5minus}, s]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)*(r + s)) + 
 (32*(-1 + r)*(1 + r)*(-1 + s)*s*(1 + s)*HPL[{w5plus}, s]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, r]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w1minus}, s]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w3minus}, r]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w3minus}, s]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w4minus}, r]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w4minus}, s]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w5minus}, r]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus, w5minus}, s]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w1plus}, r]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w1plus}, s]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w3plus}, r]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w3plus}, s]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w4plus}, r]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w4plus}, s]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) - 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w5plus}, r]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) + 
 (16*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1plus, w5plus}, s]*
   PolyLog[2, (3 + r^2)/4])/(3*(r - s)^2*(r + s)^2) + 
 (11776*Sqrt[1 - u]*Sqrt[5 - u]*PolyLog[2, (1 + Sqrt[(1 - u)/(5 - u)])/2])/
  (81*(-1 + u)^2) - (4864*Sqrt[1 - u]*Sqrt[5 - u]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(5 - u)])/2])/(81*(-1 + u)) - 
 (128*u^2*(Log[u]^2 - Log[u]*Log[zc] + PolyLog[2, 1 - u]))/(27*(-1 + u)*zc) + 
 (256*zc*(Log[u]^2 - Log[u]*Log[zc] + PolyLog[2, 1 - u]))/(9*(-1 + u)) - 
 (256*zc*(Log[u]^2 - Log[u]*Log[zc] + PolyLog[2, 1 - u]))/(9*(-1 + u)*u) + 
 (11776*Sqrt[1 - u]*Sqrt[5 - u]*PolyLog[2, -Sqrt[(1 - u)/(5 - u)]])/
  (81*(-1 + u)^2) - (4864*Sqrt[1 - u]*Sqrt[5 - u]*
   PolyLog[2, -Sqrt[(1 - u)/(5 - u)]])/(81*(-1 + u)) - 
 (11776*Sqrt[1 - u]*Sqrt[5 - u]*PolyLog[2, Sqrt[(1 - u)/(5 - u)]])/
  (81*(-1 + u)^2) + (4864*Sqrt[1 - u]*Sqrt[5 - u]*
   PolyLog[2, Sqrt[(1 - u)/(5 - u)]])/(81*(-1 + u)) - 
 (128*Pi^2*PolyLog[2, -1 + u])/81 + (256*Pi^2*PolyLog[2, -1 + u])/(81*u^3) - 
 (256*Pi^2*PolyLog[2, -1 + u])/(81*u^2) + (512*Log[1 - u]*PolyLog[2, -1 + u])/
  9 + (512*Log[1 - u]*PolyLog[2, -1 + u])/(9*(-1 + u)^2) - 
 (1024*Log[1 - u]*PolyLog[2, -1 + u])/(9*(-1 + u)) + 
 (128*Pi^2*PolyLog[2, -u])/81 + (64*Log[u]*PolyLog[2, -u])/(9*u^3) - 
 (64*Log[u]*PolyLog[2, -u])/(27*u) + (85312*PolyLog[2, u])/81 + 
 (10240*L*PolyLog[2, u])/27 - (2048*L^2*PolyLog[2, u])/27 - 
 ((832*I)/27)*Pi*PolyLog[2, u] - ((4096*I)/27)*L*Pi*PolyLog[2, u] + 
 (3712*Pi^2*PolyLog[2, u])/81 + (4096*PolyLog[2, u])/(81*(-1 + u)^3) - 
 (256*Pi^2*PolyLog[2, u])/(9*(-1 + u)^2) + (13568*PolyLog[2, u])/
  (27*(-1 + u)) - (5632*L*PolyLog[2, u])/(27*(-1 + u)) + 
 (((704*I)/27)*Pi*PolyLog[2, u])/(-1 + u) - (128*Pi^2*PolyLog[2, u])/
  (27*(-1 + u)) - (4096*PolyLog[2, u])/(81*u^3) + 
 (15104*Pi^2*PolyLog[2, u])/(27*u^3) + (27200*PolyLog[2, u])/(27*u^2) - 
 (50176*Pi^2*PolyLog[2, u])/(81*u^2) - (28736*PolyLog[2, u])/(27*u) + 
 (4096*L*PolyLog[2, u])/(27*u) - (((128*I)/9)*Pi*PolyLog[2, u])/u + 
 (13312*Pi^2*PolyLog[2, u])/(81*u) - (128*u*PolyLog[2, u])/27 - 
 ((64*I)/27)*Pi*u*PolyLog[2, u] - (128*PolyLog[2, u])/(9*zc) - 
 (128*PolyLog[2, u])/(27*(-1 + u)*zc) + (128*PolyLog[2, u])/(27*u*zc) + 
 (256*zc*PolyLog[2, u])/(9*u) - (4736*Log[1 - u]*PolyLog[2, u])/27 - 
 (4096*L*Log[1 - u]*PolyLog[2, u])/27 + ((256*I)/9)*Pi*Log[1 - u]*
  PolyLog[2, u] - (512*Log[1 - u]*PolyLog[2, u])/(9*(-1 + u)^2) + 
 (640*Log[1 - u]*PolyLog[2, u])/(3*(-1 + u)) - 
 (4352*Log[1 - u]*PolyLog[2, u])/(27*u) + 128*Log[1 - u]^2*PolyLog[2, u] - 
 (4352*Log[u]*PolyLog[2, u])/27 - (4096*L*Log[u]*PolyLog[2, u])/27 - 
 ((2816*I)/27)*Pi*Log[u]*PolyLog[2, u] + (640*Log[u]*PolyLog[2, u])/
  (9*(-1 + u)) + (64*Log[u]*PolyLog[2, u])/(9*u^3) + 
 (22400*Log[u]*PolyLog[2, u])/(9*u^2) - (12416*Log[u]*PolyLog[2, u])/(9*u) - 
 (1024*Log[1 - u]*Log[u]*PolyLog[2, u])/9 - 
 (22400*Log[1 - u]*Log[u]*PolyLog[2, u])/(27*u^3) + 
 (24832*Log[1 - u]*Log[u]*PolyLog[2, u])/(27*u^2) - 
 (6656*Log[1 - u]*Log[u]*PolyLog[2, u])/(27*u) + 
 (4352*Log[u]^2*PolyLog[2, u])/27 + (512*Log[zc]*PolyLog[2, u])/27 + 
 (1792*PolyLog[2, u]^2)/27 - (256*PolyLog[2, u]^2)/(9*(-1 + u)^2) - 
 (128*PolyLog[2, u]^2)/(27*(-1 + u)) - (11200*PolyLog[2, u]^2)/(27*u^3) + 
 (12416*PolyLog[2, u]^2)/(27*u^2) - (3328*PolyLog[2, u]^2)/(27*u) - 
 (128*(-1 + u)*(Log[1 - u]^2 - Log[1 - u]*Log[zc] + PolyLog[2, u]))/(27*zc) + 
 (128*(-1 + u)*(Log[1 - u]^2 - Log[1 - u]*Log[zc] + PolyLog[2, u]))/
  (27*u*zc) + (2048*Sqrt[4 + u]*PolyLog[2, -Sqrt[u/(4 + u)]])/(81*u^(3/2)) - 
 (2560*Sqrt[4 + u]*PolyLog[2, -Sqrt[u/(4 + u)]])/(81*Sqrt[u]) - 
 (2048*Sqrt[4 + u]*PolyLog[2, Sqrt[u/(4 + u)]])/(81*u^(3/2)) + 
 (2560*Sqrt[4 + u]*PolyLog[2, Sqrt[u/(4 + u)]])/(81*Sqrt[u]) + 
 (2048*Sqrt[4 + u]*PolyLog[2, (1 + Sqrt[u/(4 + u)])/2])/(81*u^(3/2)) - 
 (2560*Sqrt[4 + u]*PolyLog[2, (1 + Sqrt[u/(4 + u)])/2])/(81*Sqrt[u]) + 
 (17504*PolyLog[2, ubar])/243 + (1024*L*PolyLog[2, ubar])/81 - 
 (2048*L^2*PolyLog[2, ubar])/27 - ((2432*I)/81)*Pi*PolyLog[2, ubar] - 
 ((2048*I)/27)*L*Pi*PolyLog[2, ubar] + 
 (512*L*(-27 - 29*r^2 + 20*r^4 + 83*s^2 - 11*r^2*s^2 - 36*s^4)*
   PolyLog[2, ubar])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (256*PolyLog[2, ubar])/(81*(-1 + ubar)) - (1856*PolyLog[2, ubar])/
  (81*ubar) - (128*s1*HPL[{w1plus}, -s1^(-1)]*PolyLog[2, ubar])/81 - 
 (256*s1*HPL[{w1plus}, -s1^(-1)]*PolyLog[2, ubar])/(81*ubar) - 
 (2048*L*Log[1 - ubar]*PolyLog[2, ubar])/27 + 
 (128*Log[ubar]*PolyLog[2, ubar])/27 - (2048*L*Log[ubar]*PolyLog[2, ubar])/
  27 + (512*(2 - 5*r^2 + r^4 + s^2 + 3*r^2*s^2 - 2*s^4)*Log[ubar]*
   PolyLog[2, ubar])/(27*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (512*Log[1 - ubar]*(2 - 9*r^2 + 5*r^4 + 5*s^2 - r^2*s^2 - 2*s^4 - 
    8*r^2*Log[ubar] + 8*r^4*Log[ubar] + 8*s^2*Log[ubar] - 
    8*r^2*s^2*Log[ubar])*PolyLog[2, ubar])/(27*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (64*(-570 + 1514*r^2 - 216*Pi^2*r^2 - 227*r^4 + 216*Pi^2*r^4 - 
    374*s^2 + 216*Pi^2*s^2 - 1060*r^2*s^2 - 216*Pi^2*r^2*s^2 + 717*s^4 - 
    288*r^2*Log[1 - ubar]^2 + 288*r^4*Log[1 - ubar]^2 + 
    288*s^2*Log[1 - ubar]^2 - 288*r^2*s^2*Log[1 - ubar]^2 - 
    288*r^2*Log[ubar]^2 + 288*r^4*Log[ubar]^2 + 288*s^2*Log[ubar]^2 - 
    288*r^2*s^2*Log[ubar]^2)*PolyLog[2, ubar])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (320*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/243 + 
 (512*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*(-1 + u)) + 
 (64*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(81*u) - 
 (608*u*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*(-1 + u)) - 
 (64*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(81*zc) + 
 (32*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(81*u*zc) + 
 (32*u*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(81*zc) + 
 (32*(-2 + u)*u*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (81*(-1 + u)*zc) + (32*u^2*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (81*(-1 + u)*zc) + (32*(1 + u)*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (81*zc) - (32*(1 + u)*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (81*u*zc) + (896*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (243*(-1 + u)) + (512*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (243*(-1 + u)*u^2) + 
 (64*(-2 + u)*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (27*(-1 + u)*u^2) - (256*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (243*u) + (512*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (243*(-1 + u)^2*u) - (128*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (27*(-1 + u)*u) - (64*(-2 + u)*zc*(Pi^2 + 3*Log[zc]^2 + 
    6*PolyLog[2, 1 - zc]))/(27*(-1 + u)*u) + (512*PolyLog[2, Sqrt[zc]])/
  (27*Sqrt[zc]) - (1024*u*PolyLog[2, Sqrt[zc]])/(27*Sqrt[zc]) + 
 (512*Sqrt[zc]*PolyLog[2, Sqrt[zc]])/9 + (1024*Sqrt[zc]*PolyLog[2, Sqrt[zc]])/
  (81*(-1 + u)) + (1024*Sqrt[zc]*PolyLog[2, Sqrt[zc]])/(81*u) - 
 (4096*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(81*(-1 + u)^2) + 
 (1024*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(81*(-1 + u)) - 
 (14336*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(81*u^2) + 
 (1024*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(81*u) - (128*PolyLog[2, zc])/9 - 
 (128*PolyLog[2, zc])/(27*zc) + (256*u*PolyLog[2, zc])/(27*zc) - 
 (128*PolyLog[2, zc])/(27*Sqrt[zc]) + (256*u*PolyLog[2, zc])/(27*Sqrt[zc]) - 
 (128*Sqrt[zc]*PolyLog[2, zc])/9 - (256*Sqrt[zc]*PolyLog[2, zc])/
  (81*(-1 + u)) - (256*Sqrt[zc]*PolyLog[2, zc])/(81*u) + 
 (1024*zc*PolyLog[2, zc])/(81*(-1 + u)^2) - (512*zc*PolyLog[2, zc])/
  (81*(-1 + u)) + (1280*zc*PolyLog[2, zc])/(81*u^2) + 
 (640*zc*PolyLog[2, zc])/(81*u) + (1024*zc^(3/2)*PolyLog[2, zc])/
  (81*(-1 + u)^2) - (256*zc^(3/2)*PolyLog[2, zc])/(81*(-1 + u)) + 
 (3584*zc^(3/2)*PolyLog[2, zc])/(81*u^2) - (256*zc^(3/2)*PolyLog[2, zc])/
  (81*u) + (256*zc^2*PolyLog[2, zc])/(9*u^2) - 
 (128*zc^2*PolyLog[2, zc])/(9*u) - 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(27*zc) + 
 (512*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(9*(-1 + u)^2) - 
 (4864*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(81*(-1 + u)) + 
 (256*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(27*zc) + 
 (7168*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(81*(-1 + u)^2) + 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(27*zc) - 
 (512*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(9*(-1 + u)^2) + 
 (4864*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(81*(-1 + u)) - 
 (256*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(27*zc) - 
 (7168*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(81*(-1 + u)^2) - 
 (2560*Sqrt[u + 4*zc]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(81*Sqrt[u]) - 
 (256*Sqrt[u]*Sqrt[u + 4*zc]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(27*zc) + 
 (2048*zc*Sqrt[u + 4*zc]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(81*u^(3/2)) + 
 (256*Sqrt[u^3*(u + 4*zc)]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(27*u*zc) + 
 (2560*Sqrt[u + 4*zc]*PolyLog[2, Sqrt[u/(u + 4*zc)]])/(81*Sqrt[u]) - 
 (2048*zc*Sqrt[u + 4*zc]*PolyLog[2, Sqrt[u/(u + 4*zc)]])/(81*u^(3/2)) - 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(27*zc) + 
 (512*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(9*(-1 + u)^2) - 
 (4864*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(81*(-1 + u)) + 
 (256*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(27*zc) + 
 (7168*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(81*(-1 + u)^2) - 
 (2560*Sqrt[u + 4*zc]*PolyLog[2, (1 + Sqrt[u/(u + 4*zc)])/2])/(81*Sqrt[u]) + 
 (2048*zc*Sqrt[u + 4*zc]*PolyLog[2, (1 + Sqrt[u/(u + 4*zc)])/2])/
  (81*u^(3/2)) + 
 (512*PolyLog[3, (-Sqrt[1 - u] + Sqrt[5 - u])/(Sqrt[1 - u] + Sqrt[5 - u])])/
  27 - (1024*PolyLog[3, (-Sqrt[1 - u] + Sqrt[5 - u])/
     (Sqrt[1 - u] + Sqrt[5 - u])])/(9*(-1 + u)^2) + 
 (448*PolyLog[3, 1 - u])/9 - (5120*L*PolyLog[3, 1 - u])/27 - 
 ((3328*I)/27)*Pi*PolyLog[3, 1 - u] - (512*PolyLog[3, 1 - u])/
  (9*(-1 + u)^2) + (896*PolyLog[3, 1 - u])/(27*(-1 + u)) + 
 (448*PolyLog[3, 1 - u])/(9*u^3) + (2432*PolyLog[3, 1 - u])/(3*u^2) - 
 (22976*PolyLog[3, 1 - u])/(27*u) + (320*u*PolyLog[3, 1 - u])/27 + 
 (128*u^2*PolyLog[3, 1 - u])/27 + (9472*Log[1 - u]*PolyLog[3, 1 - u])/27 - 
 (896*Log[u]*PolyLog[3, 1 - u])/3 - (89600*Log[u]*PolyLog[3, 1 - u])/
  (27*u^3) + (99328*Log[u]*PolyLog[3, 1 - u])/(27*u^2) - 
 (8192*Log[u]*PolyLog[3, 1 - u])/(9*u) - (512*PolyLog[3, -1 + u])/9 - 
 (512*PolyLog[3, -1 + u])/(9*(-1 + u)^2) + (1024*PolyLog[3, -1 + u])/
  (9*(-1 + u)) - (64*PolyLog[3, -u])/(9*u^3) + (64*PolyLog[3, -u])/(27*u) - 
 (1088*PolyLog[3, u])/27 + (5120*L*PolyLog[3, u])/27 + 
 ((5120*I)/27)*Pi*PolyLog[3, u] + (128*PolyLog[3, u])/(3*(-1 + u)^2) - 
 (8512*PolyLog[3, u])/(27*(-1 + u)) - (64*PolyLog[3, u])/(9*u^3) - 
 (89600*PolyLog[3, u])/(27*u^2) + (40768*PolyLog[3, u])/(27*u) + 
 (320*u*PolyLog[3, u])/27 + (128*u^2*PolyLog[3, u])/27 + 
 (9856*Log[1 - u]*PolyLog[3, u])/27 - (2048*Log[1 - u]*PolyLog[3, u])/
  (9*(-1 + u)^2) - (256*Log[1 - u]*PolyLog[3, u])/(9*(-1 + u)) - 
 (14848*Log[u]*PolyLog[3, u])/27 - 
 (512*PolyLog[3, (-Sqrt[u] + Sqrt[4 + u])/(Sqrt[u] + Sqrt[4 + u])])/27 + 
 (640*PolyLog[3, 1 - ubar])/81 - (1024*L*PolyLog[3, 1 - ubar])/9 - 
 ((1024*I)/27)*Pi*PolyLog[3, 1 - ubar] + 
 (128*(-204 + 301*r^2 + 11*r^4 + 107*s^2 - 323*r^2*s^2 + 108*s^4)*
   PolyLog[3, 1 - ubar])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (4096*Log[1 - ubar]*PolyLog[3, 1 - ubar])/27 - 
 (2048*Log[ubar]*PolyLog[3, 1 - ubar])/9 - (896*PolyLog[3, ubar])/81 + 
 (1024*L*PolyLog[3, ubar])/9 + ((1024*I)/27)*Pi*PolyLog[3, ubar] - 
 (128*(36 - 105*r^2 + 19*r^4 + 33*s^2 + 67*r^2*s^2 - 50*s^4)*
   PolyLog[3, ubar])/(27*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (2048*Log[1 - ubar]*PolyLog[3, ubar])/9 - (4096*Log[ubar]*PolyLog[3, ubar])/
  27 + (128*PolyLog[3, -((4 - 4/ubar)*ubar)/4])/81 + 
 (512*PolyLog[3, (-Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/
     (Sqrt[1 - u] + Sqrt[1 - u + 4*zc])])/27 - 
 (1024*zc^2*PolyLog[3, (-Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/
     (Sqrt[1 - u] + Sqrt[1 - u + 4*zc])])/(9*(-1 + u)^2) - 
 (512*PolyLog[3, (-Sqrt[u] + Sqrt[u + 4*zc])/(Sqrt[u] + Sqrt[u + 4*zc])])/
  27 - (6656*PolyLog[4, 1 - u])/27 - (2048*PolyLog[4, 1 - u])/
  (9*(-1 + u)^2) - (256*PolyLog[4, 1 - u])/(9*(-1 + u)) + 
 (113024*PolyLog[4, 1 - u])/(27*u^3) - (41728*PolyLog[4, 1 - u])/(9*u^2) + 
 (31232*PolyLog[4, 1 - u])/(27*u) + (2816*PolyLog[4, u])/9 + 
 (2560*PolyLog[4, u])/(9*(-1 + u)^2) + (1024*PolyLog[4, u])/(27*(-1 + u)) - 
 (89600*PolyLog[4, u])/(27*u^3) + (99328*PolyLog[4, u])/(27*u^2) - 
 (8192*PolyLog[4, u])/(9*u) - (10240*PolyLog[4, u/(-1 + u)])/27 + 
 (2048*PolyLog[4, u/(-1 + u)])/(9*(-1 + u)^2) + 
 (256*PolyLog[4, u/(-1 + u)])/(9*(-1 + u)) - (89600*PolyLog[4, u/(-1 + u)])/
  (27*u^3) + (99328*PolyLog[4, u/(-1 + u)])/(27*u^2) - 
 (8192*PolyLog[4, u/(-1 + u)])/(9*u) + (1024*PolyLog[4, 1 - (1 - ubar)^(-1)])/
  27 - (1024*PolyLog[4, 1 - ubar^(-1)])/27 - 
 (1024*PolyLog[4, (1 - ubar)^(-1)])/27 + (4096*PolyLog[4, 1 - ubar])/27 + 
 (512*PolyLog[4, -((1 - (1 - ubar)^(-1))*(1 - ubar))])/27 + 
 (1024*PolyLog[4, ubar^(-1)])/27 + (10240*PolyLog[4, -((1 - ubar)/ubar)])/
  27 - (4096*PolyLog[4, ubar])/27 - (512*PolyLog[4, -((1 - ubar^(-1))*ubar)])/
  27 + (128*PolyLog[2, 2, 1 - u])/3 + (2048*PolyLog[2, 2, 1 - u])/(27*u) + 
 (640*PolyLog[2, 2, u])/27 + (256*PolyLog[2, 2, u])/(27*(-1 + u)) + 
 (425824*Zeta[3])/729 - (140*(-1 + s)*(1 + s)*(-2 + r^2 + s^2)*Zeta[3])/
  (3*(r - s)*(r + s)) + (512*(-165 - 1166*r^2 + 116*r^4 + 1496*s^2 + 
    934*r^2*s^2 - 1215*s^4)*Zeta[3])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (640*Zeta[3])/(9*(-1 + u)^2) + (6208*Zeta[3])/(27*(-1 + u)) - 
 (448*Zeta[3])/(9*u^3) + (91136*Zeta[3])/(27*u^2) - (4480*Zeta[3])/(3*u) + 
 (107032*Zeta[3])/(729*(-1 + ubar)^3) + 
 (442736*Zeta[3])/(243*(-1 + ubar)^2) + (182368*Zeta[3])/(81*(-1 + ubar)) - 
 (448*Zeta[3])/(3*ubar^2) - (150760*Zeta[3])/(243*ubar) + 
 (448*zc*Zeta[3])/(3*ubar) + (1024*zc^2*Zeta[3])/(9*(-1 + u)^2) - 
 (448*zc^2*Zeta[3])/(3*ubar^2) - (280*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   HPL[{w1minus}, r]*Zeta[3])/(3*(r - s)^2*(r + s)^2) + 
 (280*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*HPL[{w1minus}, s]*Zeta[3])/
  (3*(r - s)^2*(r + s)^2) - (5824*HPL[{w1minus}, s1]*Zeta[3])/
  (3*(-1 + ubar)^3) - (59696*HPL[{w1minus}, s1]*Zeta[3])/(27*(-1 + ubar)^2) - 
 (101504*Log[2]*Zeta[3])/(27*(-1 + ubar)^3) - 
 (1040416*Log[2]*Zeta[3])/(243*(-1 + ubar)^2) - 
 (1408*Log[1 - u]*Zeta[3])/27 + (2048*Log[1 - u]*Zeta[3])/(9*(-1 + u)^2) + 
 (256*Log[1 - u]*Zeta[3])/(9*(-1 + u)) - (128*Log[u]*Zeta[3])/9 + 
 (89600*Log[u]*Zeta[3])/(27*u^3) - (99328*Log[u]*Zeta[3])/(27*u^2) + 
 (8192*Log[u]*Zeta[3])/(9*u)


==> anc/ancillary/HSK/Ttilde2Q6.out <==
-668390/6561 + (198496*L)/2187 + (46592*L^2)/729 + (7936*L^3)/729 - 
 ((235672*I)/2187)*Pi - (965*Pi)/(27*Sqrt[3]) + ((8000*I)/729)*L*Pi - 
 (284*L*Pi)/(27*Sqrt[3]) + ((32*I)/3)*L^2*Pi + (150653*Pi^2)/6561 + 
 (12496*L*Pi^2)/2187 - (512*L^2*Pi^2)/243 + ((6104*I)/729)*Pi^3 + 
 (10912*Pi^3)/(10935*Sqrt[3]) - ((256*I)/81)*L*Pi^3 + (2944*Pi^4)/3645 + 
 ((14944*I)/729)*Pi*s + ((3584*I)/243)*L*Pi*s - (1792*Pi^2*s)/243 - 
 (160*Pi^2*s^2)/81 + (2*L^2*(1213 - 943*r^2 - 390*s^2 + 120*r^2*s^2))/
  (81*(-1 + r)*(1 + r)) - (2*L^2*(2893 - 1813*r^2 - 2400*s^2 + 1320*r^2*s^2))/
  (243*(-1 + r)*(1 + r)) + (L*(-448 - 12944*r^2 + 4245*s^2 + 9147*r^2*s^2))/
  (729*(-1 + r)*(1 + r)) + 
 (L*(51034 - 44536*r^2 - 26361*s^2 + 19863*r^2*s^2))/(243*(-1 + r)*(1 + r)) + 
 ((40*I)/81)*L^2*Pi*(-4 - 9*s + 3*s^3) - ((40*I)/81)*L^2*Pi*
  (-4 - 33*s + 11*s^3) + (40*L*Pi^2*(65 - 297*s + 99*s^3))/243 - 
 (40*L*Pi^2*(121 - 18*r^2 - 369*s - 18*s^2 + 18*r^2*s^2 + 123*s^3))/243 + 
 ((10*I)/243)*Pi^3*(8 - 699*s + 233*s^3) - 
 (80*Pi^2*Sqrt[1 - r^2]*(-1 + s)*(1 + s)*(3 - 2*r^2 - 3*s^2 + r^2*s^2 + s^4))/
  (9*(r - s)^2*(r + s)^2) - ((10*I)/243)*Pi^3*(-40 - 663*s - 24*s^2 + 
   221*s^3 + 12*s^4) - (256*L^3*(-36 + 41*r^2 + 31*r^4 + 31*s^2 - 
    103*r^2*s^2 + 36*s^4))/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (8*L*(-6480 + 13975*r^2 - 36049*r^4 - 1015*s^2 + 42319*r^2*s^2 + 
    15804*r^4*s^2 - 12750*s^4 - 15804*r^2*s^4))/
  (2187*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((4*I)/243)*L*Pi*(810 - 353*r - 1350*r^2 + 353*r^3 - 353*s + 264*r*s + 
    353*r^2*s - 804*r^3*s - 396*s^2 + 120*r*s^2 + 936*r^2*s^2 - 120*r^3*s^2 + 
    120*s^3 + 412*r*s^3 - 120*r^2*s^3 + 128*r^3*s^3 + 262*s^4 - 262*r^2*s^4))/
  ((-1 + r)*(1 + r)*(r + s)) + 
 (8*L^2*(48 + 3983*r^2 - 1311*r^4 - 4079*s^2 - 1601*r^2*s^2 + 240*r^4*s^2 + 
    2960*s^4 - 240*r^2*s^4))/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (-1142386 + 1006288*r^2 + 580851*s^2 - 444753*r^2*s^2 - 810*s^4 + 
   810*r^2*s^4)/(2916*(-1 + r)*(1 + r)) - 
 (((4*I)/243)*L*Pi*(2160*r - 2160*r^3 + 2250*s - 83*r*s - 1590*r^2*s - 
    187*r^3*s - 1200*r^4*s - 83*s^2 - 8088*r*s^2 - 187*r^2*s^2 + 
    7548*r^3*s^2 - 8988*s^3 + 390*r*s^3 + 8328*r^2*s^3 - 120*r^3*s^3 + 
    1200*r^4*s^3 + 390*s^4 + 3276*r*s^4 - 120*r^2*s^4 - 2736*r^3*s^4 + 
    4086*s^5 - 4086*r^2*s^5))/((-1 + r)*(1 + r)*s*(r + s)) - 
 (58320 - 946772*r^2 + 971180*r^4 + 739412*s^2 - 235643*r^2*s^2 - 
   669225*r^4*s^2 - 476337*s^4 + 542055*r^2*s^4 + 17010*r^4*s^4 - 2430*s^6 + 
   2430*r^2*s^6)/(8748*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 ((I/1458)*Pi*(-19008*r + 19008*r^3 - 26820*s - 9356*r*s + 27402*r^2*s + 
    13892*r^3*s + 33870*r^4*s - 9356*s^2 + 350250*r*s^2 + 13892*r^2*s^2 - 
    315798*r^3*s^2 + 375720*s^3 - 1032*r*s^3 - 374682*r^2*s^3 - 
    3504*r^3*s^3 - 35490*r^4*s^3 - 1032*s^4 - 178389*r*s^4 - 3504*r^2*s^4 + 
    143937*r^3*s^4 - 196047*s^5 + 194427*r^2*s^5 + 1620*r^4*s^5 + 405*r*s^6 - 
    405*r^3*s^6 + 405*s^7 - 405*r^2*s^7))/((-1 + r)*(1 + r)*s*(r + s)) - 
 (Pi^2*(-103680*r + 103680*r^3 - 116640*s - 437942*r*s + 21600*r^2*s + 
    431408*r^3*s + 172800*r^4*s - 7506*r^5*s - 437942*s^2 + 1405728*r*s^2 + 
    431408*r^2*s^2 - 1327968*r^3*s^2 - 7506*r^4*s^2 + 1535328*s^3 + 
    19371*r*s^3 - 1440288*r^2*s^3 - 11217*r^3*s^3 - 172800*r^4*s^3 + 
    5886*r^5*s^3 + 19371*s^4 - 513696*r*s^4 - 11217*r^2*s^4 + 
    435936*r^3*s^4 + 5886*r^4*s^4 - 630336*s^5 + 14490*r*s^5 + 
    630336*r^2*s^5 - 16110*r^3*s^5 + 1620*r^5*s^5 + 14490*s^6 - 
    16110*r^2*s^6 + 1620*r^4*s^6 + 405*r*s^7 - 405*r^3*s^7 + 405*s^8 - 
    405*r^2*s^8))/(5832*(-1 + r)*(1 + r)*s*(r + s)) + 
 ((I/1458)*Pi*(-3240*r + 74088*r^3 - 10300*r^4 - 103440*r^5 + 10300*r^6 - 
    2400*r^7 + 19440*s - 131328*r^2*s + 244644*r^4*s - 132756*r^6*s - 
    57888*r*s^2 + 20600*r^2*s^2 + 5352*r^3*s^2 - 14744*r^4*s^2 + 
    155112*r^5*s^2 - 5856*r^6*s^2 + 2400*r^7*s^2 + 42768*s^3 - 
    103260*r^2*s^3 - 12553*r^4*s^3 + 73045*r^6*s^3 - 10300*s^4 + 
    65688*r*s^4 - 1412*r^2*s^4 - 115752*r^3*s^4 + 11712*r^4*s^4 - 
    54912*r^5*s^4 + 14136*s^5 + 27482*r^2*s^5 - 37163*r^4*s^5 - 
    4455*r^6*s^5 + 5856*s^6 - 4560*r*s^6 - 5856*r^2*s^6 + 36312*r^3*s^6 + 
    3240*r^5*s^6 - 11773*s^7 + 14203*r^2*s^7 - 2430*r^4*s^7 - 405*s^9 + 
    405*r^2*s^9))/((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (Pi^2*(178200 - 371940*r^2 - 116640*r^3 + 230870*r^4 + 194400*r^5 - 
    90320*r^6 + 1350*r^8 - 324000*s + 855360*r^2*s - 763776*r^4*s + 
    232416*r^6*s - 240960*s^2 + 116640*r*s^2 + 400130*r^2*s^2 - 
    99360*r^3*s^2 + 19405*r^4*s^2 - 250560*r^5*s^2 - 21435*r^6*s^2 - 
    1620*r^8*s^2 + 349920*s^3 - 757728*r^2*s^3 + 504000*r^4*s^3 - 
    96192*r^6*s^3 + 113660*s^4 - 95040*r*s^4 - 301250*r^2*s^4 + 
    272160*r^3*s^4 - 7890*r^4*s^4 + 56160*r^5*s^4 + 39690*r^6*s^4 + 
    270*r^8*s^4 - 163296*s^5 + 338112*r^2*s^5 - 187776*r^4*s^5 + 
    12960*r^6*s^5 + 36285*s^6 - 21600*r*s^6 + 34185*r^2*s^6 - 56160*r^3*s^6 - 
    13635*r^4*s^6 - 4995*r^6*s^6 - 11808*s^7 + 11808*r^2*s^7 - 10530*s^8 + 
    8100*r^2*s^8 + 2430*r^4*s^8 + 405*s^10 - 405*r^2*s^10))/
  (5832*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - ((19349*I)/2187)*Pi*s1 + 
 ((12352*I)/729)*L*Pi*s1 + ((1936*I)/243)*L^2*Pi*s1 + (28496*Pi^2*s1)/729 - 
 (880*L*Pi^2*s1)/81 - ((748*I)/729)*Pi^3*s1 - (832*Pi^2*s*s1)/243 + 
 (965*Pi*s1^2)/(27*Sqrt[3]) + (284*L*Pi*s1^2)/(27*Sqrt[3]) - 
 (160*Pi^2*s1^2)/81 + (((64*I)/243)*L^2*Pi*(46 - 46*r^2 + 45*s - 45*r^2*s - 
    15*s^3 + 15*r^2*s^3 + 66*s1 - 22*r^2*s1 - 44*s^2*s1))/
  ((-1 + r)*(1 + r)) + (16*Pi^3*(2112*Sqrt[3] - (2610*I)*r^2 - 
    1760*Sqrt[3]*r^2 + (2610*I)*r^4 - 352*Sqrt[3]*r^4 - (2025*I)*r^2*s + 
    (2025*I)*r^4*s + (2610*I)*s^2 - 2464*Sqrt[3]*s^2 - (2610*I)*r^2*s^2 + 
    2464*Sqrt[3]*r^2*s^2 + (2025*I)*s^3 - (1350*I)*r^2*s^3 - 
    (675*I)*r^4*s^3 - (675*I)*s^5 + (675*I)*r^2*s^5 + (41580*I)*r^2*s1 - 
    (13860*I)*r^4*s1 - (41580*I)*s^2*s1 - (13860*I)*r^2*s^2*s1 + 
    (27720*I)*s^4*s1))/(32805*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*L*Pi^2*(-2928 - 10784*r^2 + 6773*r^4 - 405*r^6 + 16640*s^2 - 
    1952*r^2*s^2 - 405*r^4*s^2 + 405*r^6*s^2 - 7749*s^4 + 810*r^2*s^4 - 
    405*r^4*s^4 + 4752*r^2*s1 - 1584*r^4*s1 - 4752*s^2*s1 - 1584*r^2*s^2*s1 + 
    3168*s^4*s1))/(2187*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (4*Pi^2*(-437400*r^2 + 291600*r^4 + 145800*r^6 - 476334*s + 145800*r*s - 
    468390*r^2*s - 340200*r^3*s + 311771*r^4*s + 113400*r^5*s + 
    105520*r^6*s + 81000*r^7*s - 10935*r^8*s + 291600*s^2 + 2259900*r^2*s^2 - 
    1927800*r^4*s^2 - 623700*r^6*s^2 + 1897392*s^3 - 145800*r*s^3 + 
    459848*r^2*s^3 + 729000*r^3*s^3 - 791681*r^4*s^3 - 502200*r^5*s^3 + 
    38610*r^6*s^3 - 81000*r^7*s^3 + 10935*r^8*s^3 - 2065500*s^4 - 
    1854900*r^2*s^4 + 3631500*r^4*s^4 + 288900*r^6*s^4 - 2200621*s^5 - 
    259200*r*s^5 + 472387*r^2*s^5 - 129600*r^3*s^5 + 167805*r^4*s^5 + 
    388800*r^5*s^5 - 54675*r^6*s^5 + 3053700*s^6 - 1625400*r^2*s^6 - 
    1428300*r^4*s^6 + 690108*s^7 + 259200*r*s^7 - 195480*r^2*s^7 - 
    259200*r^3*s^7 + 43740*r^4*s^7 - 1090800*s^8 + 1090800*r^2*s^8 - 
    213840*s*s1 + 3513780*r^2*s*s1 + 164160*r^4*s*s1 - 153540*r^6*s*s1 - 
    2872260*s^3*s1 - 7355880*r^2*s^3*s1 + 296460*r^4*s^3*s1 + 
    6550200*s^5*s1 + 3381480*r^2*s^5*s1 - 3310560*s^7*s1))/
  (32805*(-1 + r)*(1 + r)*(r - s)*s*(r + s)*(3 + r^2 - 4*s^2)) + 
 (8*L*Pi*((9720*I)*r^2 - (6480*I)*r^4 - (3240*I)*r^6 + 792*Sqrt[3]*s - 
    (1620*I)*r*s + (5541*I)*r^2*s - 2640*Sqrt[3]*r^2*s + (3780*I)*r^3*s - 
    (3694*I)*r^4*s - 968*Sqrt[3]*r^4*s - (1260*I)*r^5*s - (1847*I)*r^6*s - 
    (900*I)*r^7*s - (8100*I)*s^2 - (29646*I)*r^2*s^2 + (30384*I)*r^4*s^2 + 
    (7362*I)*r^6*s^2 - (5541*I)*s^3 + 264*Sqrt[3]*s^3 + (1620*I)*r*s^3 - 
    (3694*I)*r^2*s^3 + 7216*Sqrt[3]*r^2*s^3 - (8100*I)*r^3*s^3 + 
    (9235*I)*r^4*s^3 + 968*Sqrt[3]*r^4*s^3 + (5580*I)*r^5*s^3 + 
    (900*I)*r^7*s^3 + (30726*I)*s^4 + (15966*I)*r^2*s^4 - (43158*I)*r^4*s^4 - 
    (3534*I)*r^6*s^4 + (7388*I)*s^5 - 3872*Sqrt[3]*s^5 + (2880*I)*r*s^5 - 
    (7388*I)*r^2*s^5 - 4576*Sqrt[3]*r^2*s^5 + (1440*I)*r^3*s^5 - 
    (4320*I)*r^5*s^5 - (36630*I)*s^6 + (19140*I)*r^2*s^6 + 
    (17490*I)*r^4*s^6 + 2816*Sqrt[3]*s^7 - (2880*I)*r*s^7 + 
    (2880*I)*r^3*s^7 + (13416*I)*s^8 - (13416*I)*r^2*s^8 + (2376*I)*s*s1 - 
    (37674*I)*r^2*s*s1 - (984*I)*r^4*s*s1 - (278*I)*r^6*s*s1 + 
    (30546*I)*s^3*s1 + (77316*I)*r^2*s^3*s1 + (1818*I)*r^4*s^3*s1 - 
    (69204*I)*s^5*s1 - (40476*I)*r^2*s^5*s1 + (36560*I)*s^7*s1))/
  (729*(-1 + r)*(1 + r)*(r - s)*s*(r + s)*(3 + r^2 - 4*s^2)) + 
 (1024*Pi^2)/(729*(-1 + u)^3) + 2048/(243*(-1 + u)^2) - 
 (4472*Pi^4)/(1215*(-1 + u)^2) + (1472*Pi^2*Sqrt[1 - u]*Sqrt[5 - u])/
  (729*(-1 + u)^2) + 20096/(243*(-1 + u)) + (640*L)/(27*(-1 + u)) + 
 (128*L^2)/(81*(-1 + u)) + (1024*L^3)/(81*(-1 + u)) + 
 (((7040*I)/243)*Pi)/(-1 + u) - (1000*Pi^2)/(243*(-1 + u)) + 
 (896*L*Pi^2)/(243*(-1 + u)) + (((32*I)/243)*Pi^3)/(-1 + u) - 
 (416*Pi^4)/(243*(-1 + u)) - (608*Pi^2*Sqrt[1 - u]*Sqrt[5 - u])/
  (729*(-1 + u)) + (10768*Pi^4)/(3645*u^3) - 2048/(243*u^2) + 
 (128*Pi^2)/(3*u^2) - (15248*Pi^4)/(3645*u^2) + 11456/(243*u) + 
 (640*L)/(27*u) + (128*L^2)/(81*u) + (1024*L^3)/(81*u) - 
 (((1024*I)/243)*Pi)/u - (12656*Pi^2)/(243*u) + (256*L*Pi^2)/(27*u) + 
 (5488*Pi^4)/(3645*u) - (160*Pi^2*u)/243 - ((1280*I)/243)*Pi^3*u - 
 ((160*I)/81)*Pi^3*u^2 + (256*Pi^2*Sqrt[4 + u])/(729*u^(3/2)) - 
 (320*Pi^2*Sqrt[4 + u])/(729*Sqrt[u]) - (240856*Pi^2)/(10935*(-1 + ubar)^3) - 
 (52448*Pi^3)/(10935*Sqrt[3]*(-1 + ubar)^3) + 
 (4048*Pi^4)/(2187*(-1 + ubar)^3) + (((1376*I)/81)*Pi)/(-1 + ubar)^2 + 
 (1397*Pi)/(243*Sqrt[3]*(-1 + ubar)^2) + 
 (512984*Pi^2)/(10935*(-1 + ubar)^2) + 
 (1408*Pi^3)/(729*Sqrt[3]*(-1 + ubar)^2) + 
 (34592*Pi^4)/(19683*(-1 + ubar)^2) - (((6152*I)/81)*Pi*s1)/(-1 + ubar)^2 + 
 (352*Pi^2*s1)/(3*(-1 + ubar)^2) + (77*Pi*s1^2)/(9*Sqrt[3]*(-1 + ubar)^2) - 
 20764/(729*(-1 + ubar)) - (((2632*I)/243)*Pi)/(-1 + ubar) - 
 (146453*Pi)/(5832*Sqrt[3]*(-1 + ubar)) + (87*Sqrt[3]*Pi)/(8*(-1 + ubar)) - 
 (2353*L*Pi)/(81*Sqrt[3]*(-1 + ubar)) + (11*Sqrt[3]*L*Pi)/(-1 + ubar) - 
 (3868*Pi^2)/(729*(-1 + ubar)) + (25696*L*Pi^2)/(729*(-1 + ubar)) - 
 (6656*Pi^3)/(1215*Sqrt[3]*(-1 + ubar)) - (((82232*I)/729)*Pi*s1)/
  (-1 + ubar) - (((1936*I)/81)*L*Pi*s1)/(-1 + ubar) + 
 (5384*Pi^2*s1)/(81*(-1 + ubar)) + (35*Pi*s1^2)/(Sqrt[3]*(-1 + ubar)) + 
 (64*L*Pi*s1^2)/(9*Sqrt[3]*(-1 + ubar)) - (1256*Pi^2)/(243*ubar^3) + 
 3712/(243*ubar^2) + (176*Pi)/(27*Sqrt[3]*ubar^2) + (934*Pi^2)/(81*ubar^2) + 
 (((5464*I)/243)*Pi*s1)/ubar^2 - (640*Pi^2*s1^2)/(81*ubar^2) - 
 216436/(2187*ubar) + (106400*L)/(729*ubar) + (22144*L^2)/(243*ubar) + 
 (((40912*I)/729)*Pi)/ubar - (34184*Pi)/(729*Sqrt[3]*ubar) + 
 (16*Sqrt[3]*Pi)/ubar - (((928*I)/243)*L*Pi)/ubar - 
 (7952*L*Pi)/(243*Sqrt[3]*ubar) + (153608*Pi^2)/(10935*ubar) - 
 (352*L*Pi^2)/(9*ubar) + (25984*Pi^3)/(3645*Sqrt[3]*ubar) + 
 (((1430*I)/243)*Pi*r)/ubar + (((2848*I)/243)*Pi*s)/ubar + 
 (((201806*I)/2187)*Pi*s1)/ubar + (((37904*I)/729)*L*Pi*s1)/ubar + 
 (((3872*I)/243)*L^2*Pi*s1)/ubar + (24088*Pi^2*s1)/(729*ubar) - 
 (1760*L*Pi^2*s1)/(81*ubar) - (((1496*I)/729)*Pi^3*s1)/ubar - 
 (1664*Pi^2*s*s1)/(243*ubar) + (44*Pi*s1^2)/(27*Sqrt[3]*ubar) - 
 (640*Pi^2*s1^2)/(81*ubar) - (((160*I)/243)*L*Pi*s1*(2 + ubar))/ubar + 
 (80*Pi^2*s1*(2 + ubar))/(243*ubar) - (((40*I)/243)*L*Pi*(-27 + 4*ubar))/
  ubar - (20*L^2*(27 + 8*ubar))/(243*ubar) + (5*Pi^2*(-1173 + 44*ubar))/
  (729*ubar) - (((4*I)/729)*Pi*(-567 + 214*ubar))/ubar - 
 (2*L*(-2691 + 856*ubar))/(729*ubar) - (142227 - 162427*ubar + 20920*ubar^2)/
  (4374*(-1 + ubar)*ubar) - 
 (((8*I)/729)*Pi*s1*(334 - 456*ubar + 45*ubar^2 + 107*ubar^3))/
  ((-1 + ubar)^2*ubar) - (32*Pi^2)/(81*zc) - (32*Pi^2)/(243*(-1 + u)*zc) + 
 (32*Pi^2*u)/(81*zc) - (32*Pi^2*Sqrt[(-1 + u)*(-1 + u - 4*zc)])/(243*zc) + 
 (64*Pi^2)/(81*Sqrt[zc]) - (128*Pi^2*u)/(81*Sqrt[zc]) + 
 (64*Pi^2*Sqrt[zc])/27 + (128*Pi^2*Sqrt[zc])/(243*(-1 + u)) + 
 (128*Pi^2*Sqrt[zc])/(243*u) + (2048*zc)/(243*(-1 + u)^2) + 
 (512*Pi^2*zc)/(729*(-1 + u)^2) + (14720*zc)/(243*(-1 + u)) + 
 (((7040*I)/243)*Pi*zc)/(-1 + u) - (256*Pi^2*zc)/(729*(-1 + u)) - 
 (2048*zc)/(243*u^2) + (640*Pi^2*zc)/(729*u^2) + (6080*zc)/(243*u) - 
 (((1024*I)/243)*Pi*zc)/u + (896*Pi^2*zc)/(729*u) - 
 (((3760*I)/243)*Pi*zc)/(-1 + ubar) + (11392*zc)/(243*ubar^2) + 
 (((5696*I)/243)*Pi*s*zc)/ubar^2 + (((6656*I)/243)*Pi*s1*zc)/ubar^2 - 
 (3328*Pi^2*s*s1*zc)/(243*ubar^2) + (141056*zc)/(729*ubar) + 
 (24832*L*zc)/(243*ubar) + (((5248*I)/243)*Pi*zc)/ubar + 
 (((52160*I)/729)*Pi*s*zc)/ubar + (((7168*I)/243)*L*Pi*s*zc)/ubar - 
 (3584*Pi^2*s*zc)/(243*ubar) - (640*Pi^2*s^2*zc)/(81*ubar) + 
 (((3328*I)/243)*Pi*s1*zc)/ubar - (1664*Pi^2*s*s1*zc)/(243*ubar) - 
 (((80*I)/243)*Pi*s1*(-39 + 23*ubar)*zc)/(-1 + ubar)^2 + 
 (((20*I)/243)*Pi*r*(-17 + 205*ubar)*zc)/((-1 + ubar)*ubar) - 
 (20*(-737 + 705*ubar)*zc)/(243*(-1 + ubar)*ubar) + 
 (64*Pi^2*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc)/(81*(-1 + u)^2) - 
 (512*Pi^2*zc^(3/2))/(243*(-1 + u)^2) + (128*Pi^2*zc^(3/2))/(243*(-1 + u)) - 
 (1792*Pi^2*zc^(3/2))/(243*u^2) + (128*Pi^2*zc^(3/2))/(243*u) - 
 (320*Pi^2*(-8 + ubar)*zc^(3/2))/(81*ubar) + (128*Pi^2*zc^2)/(81*u^2) - 
 (64*Pi^2*zc^2)/(81*u) + (((320*I)/81)*Pi*zc^2)/(-1 + ubar)^2 - 
 (((160*I)/27)*Pi^3*zc^2)/(-1 + ubar)^2 + (((320*I)/81)*Pi*s1*zc^2)/
  (-1 + ubar)^2 + (2560*zc^2)/(81*ubar^2) + (((2560*I)/81)*Pi*s*zc^2)/
  ubar^2 - (640*Pi^2*s^2*zc^2)/(81*ubar^2) + (320*(-7 + 8*ubar)*zc^2)/
  (81*(-1 + ubar)*ubar) + (((160*I)/81)*Pi*r*(7 - 17*ubar + 8*ubar^2)*zc^2)/
  ((-1 + ubar)^2*ubar) - (20*Pi^2*(61 - 136*ubar + 79*ubar^2)*zc^2)/
  (81*(-1 + ubar)^2*ubar) - (((320*I)/81)*Pi^3*zc^3)/(-1 + ubar)^3 + 
 (80*Pi^2*(27 - 69*ubar + 32*ubar^2)*zc^3)/(243*(-1 + ubar)^2*ubar) - 
 (608*Pi^2*Sqrt[1 - u]*Sqrt[1 - u + 4*zc])/(729*(-1 + u)) + 
 (32*Pi^2*Sqrt[1 - u]*Sqrt[1 - u + 4*zc])/(243*zc) + 
 (896*Pi^2*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc])/(729*(-1 + u)^2) - 
 (320*Pi^2*Sqrt[u + 4*zc])/(729*Sqrt[u]) - (32*Pi^2*Sqrt[u]*Sqrt[u + 4*zc])/
  (243*zc) + (256*Pi^2*zc*Sqrt[u + 4*zc])/(729*u^(3/2)) + 
 (32*Pi^2*Sqrt[u^3*(u + 4*zc)])/(243*u*zc) - 
 (608*Pi^2*Sqrt[u^2 + 4*zc - 4*u*zc])/(243*(-1 + u)) + 
 (512*Pi^2*Sqrt[u^2 + 4*zc - 4*u*zc])/(243*(-1 + u)*u) + 
 (512*Pi^2*zc*Sqrt[u^2 + 4*zc - 4*u*zc])/(243*(-1 + u)*u^3) - 
 (1984*Pi^2*zc*Sqrt[u^2 + 4*zc - 4*u*zc])/(243*(-1 + u)*u^2) + 
 (1472*Pi^2*zc*Sqrt[u^2 + 4*zc - 4*u*zc])/(243*(-1 + u)*u) - 
 (320*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(243*(-1 + u)) - 
 (64*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)*u) + 
 (32*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*zc) + 
 (64*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)*zc) - 
 (32*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*u*zc) - 
 (32*Pi^2*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)*u*zc) - 
 (32*Pi^2*u*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(81*(-1 + u)*zc) - 
 (512*Pi^2*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(243*(-1 + u)^3*u) - 
 (256*Pi^2*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(243*(-1 + u)^2*u) + 
 (256*Pi^2*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc])/(243*(-1 + u)*u) + 
 (1712*HPL[{0}, r])/729 + (320*L*HPL[{0}, r])/243 + 
 ((160*I)/243)*Pi*HPL[{0}, r] - ((800*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{0}, r] - 
 (1520*Pi^2*s*(-3 + s^2)*HPL[{0}, r])/81 + (64*L*(-31 + 15*s^2)*HPL[{0}, r])/
  243 + (16*(-511 + 366*s^2)*HPL[{0}, r])/729 - 
 (32*L*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*HPL[{0}, r])/
  (243*(-1 + r)*(1 + r)) + (80*Pi^2*(1 - 3*s + s^3)*HPL[{0}, r])/81 + 
 ((160*I)/81)*L*Pi*(-2 - 27*s + 9*s^3)*HPL[{0}, r] - 
 (16*(742 - 1015*r^2 - 3*s^2 + 321*r^2*s^2 - 45*s^4)*HPL[{0}, r])/
  (729*(-1 + r)*(1 + r)) - 
 (((64*I)/243)*Pi*(45*r - 75*r^3 - 126*r^2*s + 15*r*s^2 + 75*r^3*s^2 + 
    126*s^3 + 62*r^2*s^3 - 60*r*s^4 - 62*s^5)*HPL[{0}, r])/
  ((r - s)*(r + s)) + (((8*I)/243)*Pi*(135*r + 855*r^3 - 1800*r^5 - 
    216*r^2*s + 261*r^4*s - 1350*r*s^2 + 1170*r^3*s^2 + 1800*r^5*s^2 + 
    216*s^3 - 214*r^2*s^3 - 107*r^4*s^3 + 1215*r*s^4 - 2025*r^3*s^4 - 
    47*s^5 + 122*r^2*s^5 - 15*s^7)*HPL[{0}, r])/
  ((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((8*I)/243)*Pi*(-1215*r^3 + 124*r^4 + 2025*r^5 - 124*r^6 - 135*s + 
    675*r^2*s + 2079*r^4*s - 2619*r^6*s + 1215*r*s^2 - 248*r^2*s^2 - 
    1035*r^3*s^2 + 188*r^4*s^2 - 2610*r^5*s^2 + 60*r^6*s^2 - 6588*r^2*s^3 + 
    5940*r^4*s^3 + 648*r^6*s^3 + 124*s^4 - 990*r*s^4 - 4*r^2*s^4 + 
    2835*r^3*s^4 - 120*r^4*s^4 + 585*r^5*s^4 + 3159*s^5 - 783*r^2*s^5 - 
    2511*r^4*s^5 + 135*r^6*s^5 - 60*s^6 - 225*r*s^6 + 60*r^2*s^6 - 
    585*r^3*s^6 - 1188*s^7 + 1188*r^2*s^7)*HPL[{0}, r])/
  ((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + (7520*zc*HPL[{0}, r])/
  (243*(-1 + ubar)) - (640*zc^2*HPL[{0}, r])/(81*(-1 + ubar)^2) + 
 (320*Pi^2*zc^2*HPL[{0}, r])/(27*(-1 + ubar)^2) + 
 (640*Pi^2*zc^3*HPL[{0}, r])/(81*(-1 + ubar)^3) - 
 ((3584*I)/243)*Pi*s*HPL[{0}, s] - ((1280*I)/81)*L*Pi*s*(-3 + s^2)*
  HPL[{0}, s] - (3400*Pi^2*s*(-3 + s^2)*HPL[{0}, s])/81 + 
 (40*Pi^2*(-3 + s^2)*(2 + 149*s + 2*s^2)*HPL[{0}, s])/81 + 
 (((32*I)/243)*Pi*(270*r^2 - 180*s^2 - 1407*r^2*s^2 + 1287*s^4 + 
    659*r^2*s^4 - 629*s^6)*HPL[{0}, s])/((r - s)*s*(r + s)) - 
 (((40*I)/81)*Pi*s*(-216 + 333*r^2 - 336*r^4 + 243*s^2 + 156*r^2*s^2 + 
    110*r^4*s^2 - 324*s^4 - 37*r^2*s^4 + 71*s^6)*HPL[{0}, s])/
  ((-r + s)^2*(r + s)^2) - 
 (((8*I)/81)*Pi*(-360*r^2 + 405*s^2 + 5304*r^2*s^2 - 5424*s^4 - 
    2138*r^2*s^4 + 2213*s^6)*HPL[{0}, s])/(s*(-r + s)*(r + s)) - 
 (((7168*I)/243)*Pi*s*zc*HPL[{0}, s])/ubar + 
 ((56992*I)/729)*Pi*s1*HPL[{0}, s1] - ((1760*I)/81)*L*Pi*s1*HPL[{0}, s1] + 
 (176*Pi^2*s1*HPL[{0}, s1])/9 - (((2816*I)/243)*L*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{0}, s1])/((-1 + r)*(1 + r)) + 
 (11264*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1])/(243*(-1 + r)*(1 + r)) - 
 (((32*I)/729)*Pi*(1188 - 19521*r^2 - 912*r^4 + 853*r^6 + 15957*s^2 + 
    40866*r^2*s^2 - 1647*r^4*s^2 - 36390*s^4 - 18786*r^2*s^4 + 18392*s^6)*s1*
   HPL[{0}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) + 
 (((704*I)/3)*Pi*s1*HPL[{0}, s1])/(-1 + ubar)^2 + 
 (((10768*I)/81)*Pi*s1*HPL[{0}, s1])/(-1 + ubar) + 
 (((48176*I)/729)*Pi*s1*HPL[{0}, s1])/ubar - 
 (((3520*I)/81)*L*Pi*s1*HPL[{0}, s1])/ubar + (352*Pi^2*s1*HPL[{0}, s1])/
  (9*ubar) + (((160*I)/243)*Pi*s1*(2 + ubar)*HPL[{0}, s1])/ubar + 
 (40*Pi^2*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{0}, (1 + 2*Sqrt[zc])^(-1)])/
  (9*(r - s)^2*(r + s)^2) + (88*Pi^2*s1*HPL[{w1minus}, -3])/27 + 
 (176*Pi^2*s1*HPL[{w1minus}, -3])/(27*ubar) + (640*L^2*HPL[{w1minus}, r])/
  81 + (3968*(-1 + s)*(1 + s)*HPL[{w1minus}, r])/243 + 
 (640*L*(-1 + s)*(1 + s)*HPL[{w1minus}, r])/81 - 
 ((320*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{w1minus}, r] + 
 (320*Pi^2*s*(-3 + s^2)*HPL[{w1minus}, r])/81 + 
 ((40*I)/81)*L*Pi*(4 - 9*s + 3*s^3)*HPL[{w1minus}, r] + 
 ((40*I)/81)*L*Pi*(-8 - 15*s + 5*s^3)*HPL[{w1minus}, r] + 
 ((-504 + 147650*r^2 - 129920*r^4 - 146642*s^2 + 53705*r^2*s^2 + 
    58485*r^4*s^2 + 75711*s^4 - 58485*r^2*s^4)*HPL[{w1minus}, r])/
  (729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (4*L*(60 + 817*r^2 - 337*r^4 - 937*s^2 - 923*r^2*s^2 + 780*r^4*s^2 + 
    1320*s^4 - 780*r^2*s^4)*HPL[{w1minus}, r])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (20*L*(-12 + 649*r^2 - 529*r^4 - 625*s^2 + 349*r^2*s^2 + 
    60*r^4*s^2 + 168*s^4 - 60*r^2*s^4)*HPL[{w1minus}, r])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (5*Pi^2*(9 + 1027*r^2 - 216*r^4 - 2916*r^2*s - 1054*s^2 + 18*r^2*s^2 + 
    216*r^4*s^2 + 2916*s^3 + 972*r^2*s^3 + 225*s^4 - 225*r^2*s^4 - 972*s^5)*
   HPL[{w1minus}, r])/(243*(r - s)*(r + s)) - 
 (((32*I)/243)*Pi*(45*r - 75*r^3 - 126*r^2*s + 15*r*s^2 + 75*r^3*s^2 + 
    126*s^3 + 62*r^2*s^3 - 60*r*s^4 - 62*s^5)*HPL[{w1minus}, r])/
  ((r - s)*(r + s)) + (((4*I)/243)*Pi*(-2160*r^2 + 2160*r^4 - 30*s + 90*r*s - 
    22*r^2*s + 570*r^3*s + 187*r^4*s - 1200*r^5*s + 2250*s^2 + 6390*r^2*s^2 - 
    8640*r^4*s^2 + 82*s^3 - 900*r*s^3 - 472*r^2*s^3 + 780*r^3*s^3 + 
    120*r^4*s^3 + 1200*r^5*s^3 - 8880*s^4 + 4990*r^2*s^4 + 3890*r^4*s^4 + 
    255*s^5 + 810*r*s^5 - 120*r^2*s^5 - 1350*r^3*s^5 + 4040*s^6 - 
    4040*r^2*s^6)*HPL[{w1minus}, r])/((-1 + r)*(1 + r)*(r - s)*s*(r + s)) - 
 ((-8100 + 27804*r^2 - 49442*r^4 + 47234*r^6 + 8376*s^2 + 13486*r^2*s^2 - 
    56167*r^4*s^2 - 18183*r^6*s^2 - 25604*s^4 + 62066*r^2*s^4 + 
    15216*r^4*s^4 + 810*r^6*s^4 - 4533*s^6 - 13773*r^2*s^6 + 810*r^4*s^6)*
   HPL[{w1minus}, r])/(729*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (5*Pi^2*(-1296 + 117*r^2 + 882*r^4 - 1663*r^6 + 5184*s - 8640*r^2*s + 
    6048*r^4*s - 648*r^6*s + 3798*s^2 + 495*r^2*s^2 + 912*r^4*s^2 + 
    1035*r^6*s^2 - 10368*s^3 + 10368*r^2*s^3 - 6696*r^4*s^3 + 216*r^6*s^3 - 
    4752*s^4 - 3009*r^2*s^4 + 1098*r^4*s^4 - 297*r^6*s^4 + 9504*s^5 - 
    3672*r^2*s^5 + 1944*r^4*s^5 + 3310*s^6 - 63*r^2*s^6 - 252*r^4*s^6 + 
    45*r^6*s^6 - 4536*s^7 + 648*r^2*s^7 - 180*s^8 - 180*r^2*s^8 + 648*s^9)*
   HPL[{w1minus}, r])/(486*(r - s)^3*(r + s)^3) + 
 (((4*I)/243)*Pi*(30*r^4 - 810*r^5 - 259*r^6 + 1350*r^7 + 229*r^8 - 675*s + 
    3330*r^2*s - 4860*r^4*s + 6579*r^6*s - 4374*r^8*s - 60*r^2*s^2 + 
    1620*r^3*s^2 + 717*r^4*s^2 - 2040*r^5*s^2 - 597*r^6*s^2 - 1740*r^7*s^2 - 
    60*r^8*s^2 + 360*s^3 - 4020*r^2*s^3 - 5607*r^4*s^3 + 7944*r^6*s^3 + 
    1323*r^8*s^3 + 30*s^4 - 810*r*s^4 - 657*r^2*s^4 + 30*r^3*s^4 + 
    447*r^4*s^4 + 3630*r^5*s^4 + 180*r^6*s^4 + 390*r^7*s^4 + 735*s^5 + 
    12987*r^2*s^5 - 11268*r^4*s^5 - 2589*r^6*s^5 + 135*r^8*s^5 + 199*s^6 + 
    660*r*s^6 - 19*r^2*s^6 - 2040*r^3*s^6 - 180*r^4*s^6 - 780*r^5*s^6 - 
    4779*s^7 + 810*r^2*s^7 + 4239*r^4*s^7 - 270*r^6*s^7 - 60*s^8 + 
    150*r*s^8 + 60*r^2*s^8 + 390*r^3*s^8 + 1443*s^9 - 1443*r^2*s^9)*
   HPL[{w1minus}, r])/((-1 + r)*(1 + r)*(r - s)^3*(r + s)^3) + 
 (230*HPL[{w1minus}, r])/(243*ubar) - 
 (((20*I)/243)*Pi*(-3 + 4*ubar)*HPL[{w1minus}, r])/ubar + 
 (1280*L*zc*HPL[{w1minus}, r])/(27*ubar) + 
 (16*(-504 + 739*ubar)*zc*HPL[{w1minus}, r])/(243*(-1 + ubar)*ubar) + 
 (2560*L*zc^2*HPL[{w1minus}, r])/(27*ubar) + 
 (64*(144 - 293*ubar + 144*ubar^2)*zc^2*HPL[{w1minus}, r])/
  (81*(-1 + ubar)^2*ubar) - ((2440*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, s]*
  HPL[{w1minus}, r] + (((40*I)/9)*Pi*s*(24 - 40*r^2 + 28*r^4 - 9*r^6 - 
    48*s^2 + 48*r^2*s^2 - 13*r^4*s^2 + 3*r^6*s^2 + 44*s^4 - 35*r^2*s^4 + 
    3*r^4*s^4 - 15*s^6 + 9*r^2*s^6 + s^8)*HPL[{0}, s]*HPL[{w1minus}, r])/
  ((-r + s)^3*(r + s)^3) + (80*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{0}, (1 + 2*Sqrt[zc])^(-1)]*HPL[{w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - (20*Pi^2*s*(-3 + s^2)*HPL[{w1minus}, r^2])/9 - 
 ((1792*I)/243)*Pi*s*HPL[{w1minus}, s] - 
 (3968*(-1 + s)*(1 + s)*HPL[{w1minus}, s])/243 - 
 (640*L*(-1 + s)*(1 + s)*HPL[{w1minus}, s])/81 + 
 ((320*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{w1minus}, s] - 
 (800*Pi^2*s*(-3 + s^2)*HPL[{w1minus}, s])/81 + 
 ((40*I)/81)*L*Pi*(-4 - 57*s + 19*s^3)*HPL[{w1minus}, s] - 
 ((40*I)/81)*L*Pi*(-4 - 129*s + 43*s^3)*HPL[{w1minus}, s] + 
 (2*(-672 - 4619*r^2 + 4571*s^2 + 2928*r^2*s^2 - 2208*s^4)*HPL[{w1minus}, s])/
  (729*(r - s)*(r + s)) + 
 (4*L*(-60 - 601*r^2 + 661*s^2 + 240*r^2*s^2 - 240*s^4)*HPL[{w1minus}, s])/
  (243*(r - s)*(r + s)) - 
 (4*L*(-60 + 241*r^2 - 241*r^4 - 121*s^2 + r^2*s^2 + 240*r^4*s^2 + 180*s^4 - 
    240*r^2*s^4)*HPL[{w1minus}, s])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((16*I)/243)*Pi*(270*r^2 - 180*s^2 - 1407*r^2*s^2 + 1287*s^4 + 
    659*r^2*s^4 - 629*s^6)*HPL[{w1minus}, s])/((r - s)*s*(r + s)) + 
 (5*Pi^2*(3 + 105*r^2 - 2292*r^2*s - 114*s^2 - 162*r^2*s^2 + 2292*s^3 + 
    764*r^2*s^3 + 171*s^4 + 9*r^2*s^4 - 764*s^5 - 12*s^6)*HPL[{w1minus}, s])/
  (81*(r - s)*(r + s)) - 
 (2*(-252 - 253*r^2 - 587*r^4 + 757*s^2 + 1199*r^2*s^2 + 408*r^4*s^2 - 
    864*s^4 - 588*r^2*s^4 + 180*s^6)*HPL[{w1minus}, s])/
  (729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((2*I)/243)*Pi*(-2160*r^2 + 2160*r^4 - 60*s - 127*r^2*s + 187*r^4*s + 
    2520*s^2 + 36828*r^2*s^2 - 39438*r^4*s^2 + 247*s^3 - 367*r^2*s^3 + 
    120*r^4*s^3 - 40308*s^4 + 24832*r^2*s^4 + 15686*r^4*s^4 + 120*s^5 - 
    120*r^2*s^5 + 16166*s^6 - 16316*r^2*s^6 + 30*s^8)*HPL[{w1minus}, s])/
  ((-1 + r)*(1 + r)*(r - s)*s*(r + s)) + 
 (5*Pi^2*(-432 + 1047*r^2 - 882*r^4 + 611*r^6 + 1728*s - 2880*r^2*s + 
    2016*r^4*s + 936*r^6*s + 258*s^2 - 507*r^2*s^2 - 840*r^4*s^2 + 
    9*r^6*s^2 - 3456*s^3 + 3456*r^2*s^3 - 5688*r^4*s^3 - 312*r^6*s^3 + 
    264*s^4 + 813*r^2*s^4 + 198*r^4*s^4 - 99*r^6*s^4 + 3168*s^5 + 
    2232*r^2*s^5 + 1800*r^4*s^5 - 734*s^6 + 315*r^2*s^6 - 84*r^4*s^6 + 
    15*r^6*s^6 - 2664*s^7 - 936*r^2*s^7 + 108*s^8 - 60*r^2*s^8 + 600*s^9)*
   HPL[{w1minus}, s])/(162*(r - s)^3*(r + s)^3) + 
 (((2*I)/243)*Pi*(60*r^4 - 353*r^6 - 1350*s + 13815*r^2*s - 16965*r^4*s + 
    14136*r^6*s - 120*r^2*s^2 + 999*r^4*s^2 + 120*r^6*s^2 - 7785*s^3 - 
    5025*r^2*s^3 - 13398*r^4*s^3 - 5782*r^6*s^3 + 60*s^4 - 939*r^2*s^4 - 
    360*r^4*s^4 + 11730*s^5 + 21663*r^2*s^5 + 4491*r^4*s^5 + 270*r^6*s^5 + 
    293*s^6 + 360*r^2*s^6 - 14301*s^7 - 4581*r^2*s^7 - 120*s^8 + 3082*s^9)*
   HPL[{w1minus}, s])/((r - s)^3*(r + s)^3) - 
 (((3584*I)/243)*Pi*s*zc*HPL[{w1minus}, s])/ubar - 
 (640*L*HPL[{0}, r]*HPL[{w1minus}, s])/81 + 
 (160*(-1 + s)*(1 + s)*HPL[{0}, r]*HPL[{w1minus}, s])/(81*(r - s)*(r + s)) + 
 ((880*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, r]*HPL[{w1minus}, s] + 
 (32*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*HPL[{0}, r]*HPL[{w1minus}, s])/
  (243*(-1 + r)*(1 + r)) - ((160*I)/81)*Pi*(-1 - 27*s + 9*s^3)*HPL[{0}, r]*
  HPL[{w1minus}, s] - (80*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{0}, (1 + 2*Sqrt[zc])^(-1)]*HPL[{w1minus}, s])/
  (9*(r - s)^3*(r + s)^3) + ((320*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*
  HPL[{w1minus}, s] + (20*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus}, s])/
  (9*(r - s)^3*(r + s)^3) - ((20*I)/81)*Pi*(-8 - 249*s + 83*s^3)*
  HPL[{w1minus}, r]*HPL[{w1minus}, s] + 
 (4*(-20 - 159*r^2 + 179*s^2 + 60*r^2*s^2 - 60*s^4)*HPL[{w1minus}, r]*
   HPL[{w1minus}, s])/(81*(r - s)*(r + s)) - 
 (4*(-20 + 19*r^2 - 9*r^4 + 21*s^2 - 61*r^2*s^2 + 60*r^4*s^2 + 50*s^4 - 
    60*r^2*s^4)*HPL[{w1minus}, r]*HPL[{w1minus}, s])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((20*I)/81)*Pi*(4*r^6 + 216*s - 360*r^2*s + 252*r^4*s - 111*r^6*s - 
    12*r^4*s^2 - 432*s^3 + 432*r^2*s^3 - 27*r^4*s^3 + 37*r^6*s^3 + 
    12*r^2*s^4 + 396*s^5 - 405*r^2*s^5 - 3*r^4*s^5 - 4*s^6 - 105*s^7 + 
    111*r^2*s^7 - s^9)*HPL[{w1minus}, r]*HPL[{w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (9016*HPL[{w1minus}, s1])/2187 - 
 (3676*L*HPL[{w1minus}, s1])/729 - (704*L^2*HPL[{w1minus}, s1])/243 - 
 ((1150*I)/729)*Pi*HPL[{w1minus}, s1] - ((352*I)/243)*L*Pi*
  HPL[{w1minus}, s1] + (25652*Pi^2*HPL[{w1minus}, s1])/2187 + 
 (27392*(-1 + s)*(1 + s)*HPL[{w1minus}, s1])/(729*(-1 + r)*(1 + r)) + 
 (5632*L*(-1 + s)*(1 + s)*HPL[{w1minus}, s1])/(243*(-1 + r)*(1 + r)) + 
 ((34336*I)/729)*Pi*s1*HPL[{w1minus}, s1] - ((3344*I)/243)*L*Pi*s1*
  HPL[{w1minus}, s1] + (88*Pi^2*s1*HPL[{w1minus}, s1])/81 - 
 (((1408*I)/243)*L*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1])/
  ((-1 + r)*(1 + r)) + (5632*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1])/
  (243*(-1 + r)*(1 + r)) - 
 (((16*I)/729)*Pi*(1188 - 19521*r^2 - 912*r^4 + 853*r^6 + 15957*s^2 + 
    40866*r^2*s^2 - 1647*r^4*s^2 - 36390*s^4 - 18786*r^2*s^4 + 18392*s^6)*s1*
   HPL[{w1minus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)*(3 + r^2 - 4*s^2)) - 
 (((80*I)/9)*Pi*HPL[{w1minus}, s1])/(-1 + ubar)^3 - 
 (5324*Pi^2*HPL[{w1minus}, s1])/(243*(-1 + ubar)^3) + 
 (((1408*I)/27)*Pi*s1*HPL[{w1minus}, s1])/(-1 + ubar)^3 - 
 (352*Pi^2*s1*HPL[{w1minus}, s1])/(3*(-1 + ubar)^3) - 
 (80*HPL[{w1minus}, s1])/(9*(-1 + ubar)^2) + 
 (((80*I)/81)*Pi*HPL[{w1minus}, s1])/(-1 + ubar)^2 + 
 (4372*Pi^2*HPL[{w1minus}, s1])/(81*(-1 + ubar)^2) + 
 (((177848*I)/729)*Pi*s1*HPL[{w1minus}, s1])/(-1 + ubar)^2 - 
 (7232*Pi^2*s1*HPL[{w1minus}, s1])/(81*(-1 + ubar)^2) + 
 (1192*HPL[{w1minus}, s1])/(729*(-1 + ubar)) - 
 (304*L*HPL[{w1minus}, s1])/(243*(-1 + ubar)) - 
 (((392*I)/243)*Pi*HPL[{w1minus}, s1])/(-1 + ubar) + 
 (6740*Pi^2*HPL[{w1minus}, s1])/(243*(-1 + ubar)) + 
 (((70192*I)/729)*Pi*s1*HPL[{w1minus}, s1])/(-1 + ubar) - 
 (5120*Pi^2*s1*HPL[{w1minus}, s1])/(81*(-1 + ubar)) - 
 (13988*HPL[{w1minus}, s1])/(729*ubar) - (1376*L*HPL[{w1minus}, s1])/
  (243*ubar) + (((16*I)/243)*Pi*HPL[{w1minus}, s1])/ubar + 
 (13244*Pi^2*HPL[{w1minus}, s1])/(729*ubar) + 
 (((41608*I)/729)*Pi*s1*HPL[{w1minus}, s1])/ubar - 
 (((6688*I)/243)*L*Pi*s1*HPL[{w1minus}, s1])/ubar + 
 (2288*Pi^2*s1*HPL[{w1minus}, s1])/(81*ubar) + 
 (((80*I)/243)*Pi*s1*(2 + ubar)*HPL[{w1minus}, s1])/ubar + 
 (856*HPL[{w1minus}, su])/729 + (160*L*HPL[{w1minus}, su])/243 + 
 ((80*I)/243)*Pi*HPL[{w1minus}, su] + (3760*zc*HPL[{w1minus}, su])/
  (243*(-1 + ubar)) - (320*zc^2*HPL[{w1minus}, su])/(81*(-1 + ubar)^2) + 
 (160*Pi^2*zc^2*HPL[{w1minus}, su])/(27*(-1 + ubar)^2) + 
 (320*Pi^2*zc^3*HPL[{w1minus}, su])/(81*(-1 + ubar)^3) - 
 (160*HPL[{0}, r]*HPL[{w1minus}, su])/243 + 
 (80*HPL[{w1minus}, r]*HPL[{w1minus}, su])/243 + 
 (2008*HPL[{w1minus}, su1])/2187 + (352*L*HPL[{w1minus}, su1])/729 + 
 (704*Pi^2*HPL[{w1minus}, su1])/(2187*(-1 + ubar)^3) - 
 (704*HPL[{w1minus}, su1])/(243*(-1 + ubar)^2) + 
 (352*Pi^2*HPL[{w1minus}, su1])/(729*(-1 + ubar)^2) + 
 (8272*HPL[{w1minus}, su1])/(729*(-1 + ubar)) - 
 (88*Pi^2*s1*HPL[{w1plus}, -3])/27 - (176*Pi^2*s1*HPL[{w1plus}, -3])/
  (27*ubar) - (16*r*(-1 + s)*(1 + s)*(-261 + 415*r^2 - 248*s^2)*
   HPL[{w1plus}, r])/(243*(r - s)*(r + s)) - 
 (((20*I)/27)*L*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus}, r])/((r - s)*(r + s)) + 
 (10*Pi^2*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus}, r])/(9*(r - s)*(r + s)) + 
 (40*L*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*HPL[{w1plus}, r])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (160*L*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{w1plus}, r])/
  (81*(r - s)*(r + s)) + (40*L*r*(-1 + s)*(1 + s)*
   (27 - 45*r^2 + 5*s^2 + 13*r^2*s^2)*HPL[{w1plus}, r])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((80*I)/81)*L*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r])/((r - s)*(r + s)) - 
 (80*Pi^2*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r])/(81*(r - s)*(r + s)) - 
 (r*(-1 + s)*(1 + s)*(1302 - 1399*r^2 - 5645*r^4 - 2943*s^2 + 8415*r^2*s^2 + 
    270*r^4*s^2)*HPL[{w1plus}, r])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 ((I/162)*Pi*(-1 + s)*(1 + s)*(74 - 2891*r^2 + 3480*r^4 + 417*r^6 + 
    2259*s^2 - 2268*r^2*s^2 - 1161*r^4*s^2 + 90*r^6*s^2)*HPL[{w1plus}, r])/
  ((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((8*I)/243)*Pi*(-81 - 334*r^2 - 81*r^4 + 577*s^2 + 78*r^2*s^2 + 
    81*r^4*s^2 - 240*s^4)*HPL[{w1plus}, r])/((r - s)*(r + s)) - 
 (((20*I)/81)*L*Pi*(-27 - 37*r^2 + 118*s^2 - 54*r^2*s^2 - 27*s^4 + 
    27*r^2*s^4)*HPL[{w1plus}, r])/((r - s)*(r + s)) - 
 (4*r*(-1 + s)*(1 + s)*(135 - 3087*r^2 + 4310*r^4 + 100*r^6 + 2547*s^2 - 
    3310*r^2*s^2 - 2153*r^4*s^2 - 190*s^4 + 1513*r^2*s^4 + 135*r^4*s^4)*
   HPL[{w1plus}, r])/(243*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (((2*I)/243)*Pi*(-405 + 1872*r^2 + 2185*r^4 - 2572*r^6 + 18*s^2 - 
    12263*r^2*s^2 + 10814*r^4*s^2 - 1809*r^6*s^2 + 6703*s^4 - 2770*r^2*s^4 - 
    1395*r^4*s^4 + 702*r^6*s^4 - 2772*s^6 + 2529*r^2*s^6 - 972*r^4*s^6 + 
    135*r^6*s^6)*HPL[{w1plus}, r])/((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (10*Pi^2*(3 - 9*r^2 - 6*r^4 - 28*r^6 - 9*s^2 + 57*r^2*s^2 + 93*r^4*s^2 - 
    21*r^6*s^2 - 6*s^4 - 192*r^2*s^4 + 72*r^4*s^4 + 6*r^6*s^4 + 67*s^6 + 
    9*r^2*s^6 - 39*r^4*s^6 + 3*r^6*s^6 - 15*s^8 + 15*r^2*s^8)*
   HPL[{w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (1430*r*HPL[{w1plus}, r])/(243*ubar) + 
 (((20*I)/243)*Pi*(-27 + 4*ubar)*HPL[{w1plus}, r])/ubar - 
 (20*r*(-17 + 205*ubar)*zc*HPL[{w1plus}, r])/(243*(-1 + ubar)*ubar) - 
 (((40*I)/27)*Pi*(-19 + 27*ubar)*zc^2*HPL[{w1plus}, r])/((-1 + ubar)*ubar) - 
 (160*r*(7 - 17*ubar + 8*ubar^2)*zc^2*HPL[{w1plus}, r])/
  (81*(-1 + ubar)^2*ubar) + (((320*I)/81)*Pi*(7 - 17*ubar + 8*ubar^2)*zc^3*
   HPL[{w1plus}, r])/((-1 + ubar)^2*ubar) + 
 (((10*I)/81)*Pi*(9 - 27*r^2 + 63*r^4 - 125*r^6 - 27*s^2 + 9*r^2*s^2 + 
    159*r^4*s^2 + 171*r^6*s^2 + 63*s^4 - 213*r^2*s^4 - 243*r^4*s^4 - 
    63*r^6*s^4 - s^6 + 243*r^2*s^6 + 45*r^4*s^6 + 9*r^6*s^6 - 36*s^8 - 
    36*r^2*s^8)*HPL[{w1minus}, s]*HPL[{w1plus}, r])/((r - s)^3*(r + s)^3) + 
 (((320*I)/27)*Pi*zc^2*HPL[{w1minus}, su]*HPL[{w1plus}, r])/(-1 + ubar)^2 + 
 (((640*I)/81)*Pi*zc^3*HPL[{w1minus}, su]*HPL[{w1plus}, r])/(-1 + ubar)^3 + 
 (20*Pi^2*s*(-3 + s^2)*HPL[{w1plus}, r^2])/9 + 
 (11008*s*HPL[{w1plus}, -s^(-1)])/729 + (2624*L*s*HPL[{w1plus}, -s^(-1)])/
  243 + ((1312*I)/243)*Pi*s*HPL[{w1plus}, -s^(-1)] + 
 (29888*s*zc*HPL[{w1plus}, -s^(-1)])/(729*ubar) + 
 (5248*L*s*zc*HPL[{w1plus}, -s^(-1)])/(243*ubar) + 
 (((2624*I)/243)*Pi*s*zc*HPL[{w1plus}, -s^(-1)])/ubar - 
 (14944*s*HPL[{w1plus}, s])/729 - (3584*L*s*HPL[{w1plus}, s])/243 - 
 ((320*I)/81)*Pi*s^2*HPL[{w1plus}, s] + 
 (8*L*s*(405 - 402*r^2 - 198*s^2 + 64*r^2*s^2 + 131*s^4)*HPL[{w1plus}, s])/
  (243*(-r + s)*(r + s)) - 
 (((80*I)/81)*L*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus}, s])/((r - s)*(r + s)) - 
 (((8*I)/243)*Pi*(-81 - 911*r^2 + 1154*s^2 + 318*r^2*s^2 - 561*s^4 + 
    81*r^2*s^4)*HPL[{w1plus}, s])/((r - s)*(r + s)) + 
 (80*Pi^2*(-9 - 39*r^2 - 15*r^2*s + 66*s^2 - 18*r^2*s^2 + 15*s^3 + 
    5*r^2*s^3 - 9*s^4 + 9*r^2*s^4 - 5*s^5)*HPL[{w1plus}, s])/
  (243*(r - s)*(r + s)) - 
 (((20*I)/81)*L*Pi*(-3 + 147*r^2 - 12*r^2*s - 138*s^2 - 6*r^2*s^2 + 12*s^3 + 
    4*r^2*s^3 - 3*s^4 + 3*r^2*s^4 - 4*s^5)*HPL[{w1plus}, s])/
  ((r - s)*(r + s)) + (((20*I)/81)*L*Pi*(-27 + 43*r^2 - 12*r^2*s + 38*s^2 - 
    54*r^2*s^2 + 12*s^3 + 4*r^2*s^3 - 27*s^4 + 27*r^2*s^4 - 4*s^5)*
   HPL[{w1plus}, s])/((r - s)*(r + s)) + 
 (4*(792*r^2 + 252*s^2 - 5839*r^2*s^2 + 4127*s^4 + 4277*r^2*s^4 - 3609*s^6)*
   HPL[{w1plus}, s])/(243*(r - s)*s*(r + s)) + 
 (16*L*(540*r^2 - 450*s^2 - 1227*r^2*s^2 + 1107*s^4 + 589*r^2*s^4 - 559*s^6)*
   HPL[{w1plus}, s])/(243*(r - s)*s*(r + s)) + 
 (10*Pi^2*(-27 + 531*r^2 + 1119*r^2*s - 450*s^2 + 426*r^2*s^2 - 1119*s^3 - 
    373*r^2*s^3 - 507*s^4 + 3*r^2*s^4 + 373*s^5 + 24*s^6)*HPL[{w1plus}, s])/
  (243*(r - s)*(r + s)) - 
 (8*L*(-360*r^2 + 375*s^2 + 1458*r^2*s^2 - 1498*s^4 - 656*r^2*s^4 + 681*s^6)*
   HPL[{w1plus}, s])/(81*s*(-r + s)*(r + s)) + 
 ((I/972)*Pi*(444 - 158916*r^2 - 4464*r^2*s + 155124*s^2 + 29883*r^2*s^2 + 
    4464*s^3 + 1168*r^2*s^3 - 22611*s^4 + 366*r^2*s^4 - 1168*s^5 - 4830*s^6 + 
    675*r^2*s^6 - 135*s^8)*HPL[{w1plus}, s])/((r - s)*(r + s)) + 
 ((6336*r^2 - 8940*s^2 - 116556*r^2*s^2 + 125240*s^4 + 59809*r^2*s^4 - 
    65349*s^6 - 675*r^2*s^6 + 135*s^8)*HPL[{w1plus}, s])/
  (486*s*(-r + s)*(r + s)) - 
 (s*(-19440 + 111888*r^2 - 132756*r^4 - 42768*s^2 + 60492*r^2*s^2 + 
    73045*r^4*s^2 - 14136*s^4 - 41618*r^2*s^4 - 4455*r^4*s^4 + 11773*s^6 - 
    2430*r^2*s^6 + 405*s^8)*HPL[{w1plus}, s])/(1458*(-r + s)^2*(r + s)^2) - 
 (10*Pi^2*(9 + 189*r^2 - 270*r^4 + 300*r^6 + 144*s - 240*r^2*s + 168*r^4*s + 
    66*r^6*s - 243*s^2 + 27*r^2*s^2 - 369*r^4*s^2 - 135*r^6*s^2 - 288*s^3 + 
    288*r^2*s^3 - 438*r^4*s^3 - 22*r^6*s^3 + 378*s^4 + 216*r^2*s^4 + 
    180*r^4*s^4 + 18*r^6*s^4 + 264*s^5 + 150*r^2*s^5 + 138*r^4*s^5 - 
    327*s^6 + 99*r^2*s^6 - 117*r^4*s^6 + 9*r^6*s^6 - 210*s^7 - 66*r^2*s^7 - 
    9*s^8 + 45*r^2*s^8 + 46*s^9)*HPL[{w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 ((I/972)*Pi*(45360 - 42624*r^2 + 47836*r^4 + 2976*r^4*s - 57816*s^2 - 
    74180*r^2*s^2 + 23067*r^4*s^2 - 5952*r^2*s^3 - 1952*r^4*s^3 + 81424*s^4 - 
    306*r^2*s^4 - 19026*r^4*s^4 + 2976*s^5 + 3904*r^2*s^5 - 13041*s^6 + 
    12816*r^2*s^6 + 675*r^4*s^6 - 1952*s^7 - 3510*s^8 - 810*r^2*s^8 + 
    135*s^10)*HPL[{w1plus}, s])/((r - s)^2*(r + s)^2) - 
 ((832*I)/243)*Pi*s*s1*HPL[{w1plus}, s] - (2848*s*HPL[{w1plus}, s])/
  (243*ubar) - (((1664*I)/243)*Pi*s*s1*HPL[{w1plus}, s])/ubar - 
 (5696*s*zc*HPL[{w1plus}, s])/(243*ubar^2) - 
 (((3328*I)/243)*Pi*s*s1*zc*HPL[{w1plus}, s])/ubar^2 - 
 (52160*s*zc*HPL[{w1plus}, s])/(729*ubar) - (7168*L*s*zc*HPL[{w1plus}, s])/
  (243*ubar) - (((1280*I)/81)*Pi*s^2*zc*HPL[{w1plus}, s])/ubar - 
 (((1664*I)/243)*Pi*s*s1*zc*HPL[{w1plus}, s])/ubar - 
 (2560*s*zc^2*HPL[{w1plus}, s])/(81*ubar^2) - 
 (((1280*I)/81)*Pi*s^2*zc^2*HPL[{w1plus}, s])/ubar^2 - 
 (16*s*(-93 + 61*s^2)*HPL[{0}, r]*HPL[{w1plus}, s])/243 + 
 (8*s*(216 - 261*r^2 - 47*s^2 + 107*r^2*s^2 - 15*s^4)*HPL[{0}, r]*
   HPL[{w1plus}, s])/(243*(-1 + r)*(1 + r)) - 
 (((20*I)/81)*Pi*(9 - 27*r^2 + 63*r^4 - 117*r^6 - 12*r^6*s - 27*s^2 + 
    9*r^2*s^2 + 135*r^4*s^2 + 171*r^6*s^2 + 36*r^4*s^3 + 4*r^6*s^3 + 63*s^4 - 
    189*r^2*s^4 - 243*r^4*s^4 - 63*r^6*s^4 - 36*r^2*s^5 - 12*r^4*s^5 - 
    9*s^6 + 243*r^2*s^6 + 45*r^4*s^6 + 9*r^6*s^6 + 12*s^7 + 12*r^2*s^7 - 
    36*s^8 - 36*r^2*s^8 - 4*s^9)*HPL[{0}, r]*HPL[{w1plus}, s])/
  ((r - s)^3*(r + s)^3) + (320*L*s*(-3 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/81 + (80*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - 
 (((20*I)/81)*Pi*(-3 + 147*r^2 - 12*r^2*s - 138*s^2 - 6*r^2*s^2 + 12*s^3 + 
    4*r^2*s^3 - 3*s^4 + 3*r^2*s^4 - 4*s^5)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/((r - s)*(r + s)) - 
 (40*(-216*r^2 + 225*s^2 + 864*r^2*s^2 - 888*s^4 - 389*r^2*s^4 + 404*s^6)*
   HPL[{w1minus}, r]*HPL[{w1plus}, s])/(243*s*(-r + s)*(r + s)) - 
 (4*s*(675 - 2790*r^2 + 2745*r^4 - 1941*r^6 - 225*s^2 + 3120*r^2*s^2 + 
    618*r^4*s^2 + 797*r^6*s^2 - 735*s^4 - 4533*r^2*s^4 + 204*r^4*s^4 + 
    1806*s^6 + 771*r^2*s^6 - 135*r^4*s^6 - 377*s^8)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/(243*(r - s)^3*(r + s)^3) - 
 (((10*I)/81)*Pi*(-270 + 390*r^2 - 159*r^4 - 99*r^6 + 12*r^6*s + 447*s^2 - 
    351*r^2*s^2 + 81*r^4*s^2 + 327*r^6*s^2 - 36*r^4*s^3 - 4*r^6*s^3 - 
    273*s^4 + 63*r^2*s^4 - 333*r^4*s^4 - 141*r^6*s^4 + 36*r^2*s^5 + 
    12*r^4*s^5 - 27*s^6 + 303*r^2*s^6 + 123*r^4*s^6 + 9*r^6*s^6 - 12*s^7 - 
    12*r^2*s^7 + 27*s^8 - 117*r^2*s^8 + 4*s^9)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s])/((r - s)^3*(r + s)^3) + ((280*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1plus}, r]*HPL[{w1plus}, s] - (7144*HPL[{w1plus}, -s1^(-1)])/
  (2187*s1) - (1312*L*HPL[{w1plus}, -s1^(-1)])/(729*s1) - 
 (18035*s1*HPL[{w1plus}, -s1^(-1)])/243 - (1760*L*s1*HPL[{w1plus}, -s1^(-1)])/
  81 - (176*L^2*s1*HPL[{w1plus}, -s1^(-1)])/81 + 
 ((5624*I)/729)*Pi*s1*HPL[{w1plus}, -s1^(-1)] - 
 ((352*I)/243)*L*Pi*s1*HPL[{w1plus}, -s1^(-1)] + 
 (220*Pi^2*s1*HPL[{w1plus}, -s1^(-1)])/729 + 
 (3136*s1*HPL[{w1plus}, -s1^(-1)])/(81*(-4 + ubar)) + 
 (2816*L*s1*HPL[{w1plus}, -s1^(-1)])/(27*(-4 + ubar)) + 
 (656*HPL[{w1plus}, -s1^(-1)])/(243*s1*(-1 + ubar)^2) - 
 (7544*HPL[{w1plus}, -s1^(-1)])/(729*s1*(-1 + ubar)) + 
 (592*s1*HPL[{w1plus}, -s1^(-1)])/(27*(-1 + ubar)) + 
 (176*L*s1*HPL[{w1plus}, -s1^(-1)])/(27*(-1 + ubar)) + 
 (88640*HPL[{w1plus}, -s1^(-1)])/(2187*s1*ubar^2) + 
 (10496*L*HPL[{w1plus}, -s1^(-1)])/(729*s1*ubar^2) - 
 (88*s1*HPL[{w1plus}, -s1^(-1)])/(27*ubar^2) + 
 (33968*HPL[{w1plus}, -s1^(-1)])/(2187*s1*ubar) + 
 (2624*L*HPL[{w1plus}, -s1^(-1)])/(729*s1*ubar) - 
 (219682*s1*HPL[{w1plus}, -s1^(-1)])/(729*ubar) - 
 (42224*L*s1*HPL[{w1plus}, -s1^(-1)])/(243*ubar) - 
 (352*L^2*s1*HPL[{w1plus}, -s1^(-1)])/(81*ubar) + 
 (((10912*I)/729)*Pi*s1*HPL[{w1plus}, -s1^(-1)])/ubar - 
 (((704*I)/243)*L*Pi*s1*HPL[{w1plus}, -s1^(-1)])/ubar + 
 (440*Pi^2*s1*HPL[{w1plus}, -s1^(-1)])/(729*ubar) - 
 ((4198*I)/81)*Pi*HPL[{w1plus}, s1] + ((704*I)/243)*L*Pi*HPL[{w1plus}, s1] - 
 (1408*Pi^2*HPL[{w1plus}, s1])/81 + 
 (((128*I)/729)*Pi*(-135 - 305*r^2 + 86*r^4 + 575*s^2 + 133*r^2*s^2 - 
    354*s^4)*HPL[{w1plus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((2816*I)/243)*L*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (19349*s1*HPL[{w1plus}, s1])/2187 - (12352*L*s1*HPL[{w1plus}, s1])/729 - 
 (1936*L^2*s1*HPL[{w1plus}, s1])/243 + (616*Pi^2*s1*HPL[{w1plus}, s1])/729 - 
 ((832*I)/243)*Pi*s*s1*HPL[{w1plus}, s1] + 
 (1408*L^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus}, s1])/(243*(-1 + r)*(1 + r)) + 
 (16*L*(-1188 + 18837*r^2 + 492*r^4 + 139*r^6 - 15273*s^2 - 38658*r^2*s^2 - 
    909*r^4*s^2 + 34602*s^4 + 20238*r^2*s^4 - 18280*s^6)*s1*
   HPL[{w1plus}, s1])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - (8*(8460 - 45459*r^2 - 6418*r^4 + 1657*r^6 + 
    20079*s^2 + 103754*r^2*s^2 + 1447*r^4*s^2 - 71956*s^4 - 53324*r^2*s^4 + 
    41760*s^6)*s1*HPL[{w1plus}, s1])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - ((320*I)/81)*Pi*s1^2*HPL[{w1plus}, s1] - 
 (352*Pi^2*(-216 - 72*r^2 + 72*r^4 + 504*s^2 - 72*r^2*s^2 - 216*s^4 - 
    93*r^2*s1 + 31*r^4*s1 + 93*s^2*s1 + 31*r^2*s^2*s1 - 62*s^4*s1)*
   HPL[{w1plus}, s1])/(2187*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((80*I)/27)*Pi*HPL[{w1plus}, s1])/(-1 + ubar)^3 + 
 (484*Pi^2*s1*HPL[{w1plus}, s1])/(9*(-1 + ubar)^3) + 
 (((4960*I)/243)*Pi*HPL[{w1plus}, s1])/(-1 + ubar)^2 - 
 (704*Pi^2*HPL[{w1plus}, s1])/(9*(-1 + ubar)^2) + 
 (6152*s1*HPL[{w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (9944*Pi^2*s1*HPL[{w1plus}, s1])/(243*(-1 + ubar)^2) + 
 (((7156*I)/243)*Pi*HPL[{w1plus}, s1])/(-1 + ubar) + 
 (((704*I)/9)*L*Pi*HPL[{w1plus}, s1])/(-1 + ubar) - 
 (12352*Pi^2*HPL[{w1plus}, s1])/(81*(-1 + ubar)) + 
 (82232*s1*HPL[{w1plus}, s1])/(729*(-1 + ubar)) + 
 (1936*L*s1*HPL[{w1plus}, s1])/(81*(-1 + ubar)) + 
 (7040*Pi^2*s1*HPL[{w1plus}, s1])/(243*(-1 + ubar)) - 
 (((2512*I)/243)*Pi*HPL[{w1plus}, s1])/ubar^3 + 
 (((1868*I)/81)*Pi*HPL[{w1plus}, s1])/ubar^2 - 
 (5464*s1*HPL[{w1plus}, s1])/(243*ubar^2) - 
 (((1280*I)/81)*Pi*s1^2*HPL[{w1plus}, s1])/ubar^2 - 
 (((21976*I)/243)*Pi*HPL[{w1plus}, s1])/ubar - 
 (((704*I)/9)*L*Pi*HPL[{w1plus}, s1])/ubar + (704*Pi^2*HPL[{w1plus}, s1])/
  (9*ubar) - (201806*s1*HPL[{w1plus}, s1])/(2187*ubar) - 
 (37904*L*s1*HPL[{w1plus}, s1])/(729*ubar) - (3872*L^2*s1*HPL[{w1plus}, s1])/
  (243*ubar) - (7480*Pi^2*s1*HPL[{w1plus}, s1])/(729*ubar) - 
 (((1664*I)/243)*Pi*s*s1*HPL[{w1plus}, s1])/ubar - 
 (((1280*I)/81)*Pi*s1^2*HPL[{w1plus}, s1])/ubar + 
 (160*L*s1*(2 + ubar)*HPL[{w1plus}, s1])/(243*ubar) + 
 (8*s1*(334 - 456*ubar + 45*ubar^2 + 107*ubar^3)*HPL[{w1plus}, s1])/
  (729*(-1 + ubar)^2*ubar) - (6656*s1*zc*HPL[{w1plus}, s1])/(243*ubar^2) - 
 (((3328*I)/243)*Pi*s*s1*zc*HPL[{w1plus}, s1])/ubar^2 - 
 (3328*s1*zc*HPL[{w1plus}, s1])/(243*ubar) - 
 (((1664*I)/243)*Pi*s*s1*zc*HPL[{w1plus}, s1])/ubar + 
 (80*s1*(-39 + 23*ubar)*zc*HPL[{w1plus}, s1])/(243*(-1 + ubar)^2) - 
 (320*s1*zc^2*HPL[{w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (832*s*s1*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/243 + 
 (1664*s*s1*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(243*ubar) + 
 (3328*s*s1*zc*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(243*ubar^2) + 
 (1664*s*s1*zc*HPL[{w1plus}, s]*HPL[{w1plus}, s1])/(243*ubar) + 
 ((80*I)/243)*Pi*su*HPL[{w1plus}, su] + 
 (((1280*I)/243)*Pi*su*zc*HPL[{w1plus}, su])/(-1 + ubar) - 
 (((320*I)/81)*Pi*su*zc^2*HPL[{w1plus}, su])/(-1 + ubar)^2 - 
 (160*su*HPL[{0}, r]*HPL[{w1plus}, su])/243 - 
 (2560*su*zc*HPL[{0}, r]*HPL[{w1plus}, su])/(243*(-1 + ubar)) + 
 (640*su*zc^2*HPL[{0}, r]*HPL[{w1plus}, su])/(81*(-1 + ubar)^2) - 
 (80*su*HPL[{w1minus}, r]*HPL[{w1plus}, su])/243 - 
 (1280*su*zc*HPL[{w1minus}, r]*HPL[{w1plus}, su])/(243*(-1 + ubar)) + 
 (320*su*zc^2*HPL[{w1minus}, r]*HPL[{w1plus}, su])/(81*(-1 + ubar)^2) + 
 ((400*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{w2minus}, s] + 
 (760*Pi^2*s*(-3 + s^2)*HPL[{w2minus}, s])/81 - 
 (32*L*(-31 + 15*s^2)*HPL[{w2minus}, s])/243 + 
 ((64*I)/243)*Pi*s*(-63 + 31*s^2)*HPL[{w2minus}, s] - 
 (8*(-511 + 366*s^2)*HPL[{w2minus}, s])/729 + 
 (16*L*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*HPL[{w2minus}, s])/
  (243*(-1 + r)*(1 + r)) - (40*Pi^2*(1 - 3*s + s^3)*HPL[{w2minus}, s])/81 - 
 ((80*I)/81)*L*Pi*(-2 - 27*s + 9*s^3)*HPL[{w2minus}, s] + 
 (8*(742 - 1015*r^2 - 3*s^2 + 321*r^2*s^2 - 45*s^4)*HPL[{w2minus}, s])/
  (729*(-1 + r)*(1 + r)) + 
 (((4*I)/243)*Pi*s*(216 - 261*r^2 - 47*s^2 + 107*r^2*s^2 - 15*s^4)*
   HPL[{w2minus}, s])/((-1 + r)*(1 + r)) - 
 (((4*I)/243)*Pi*(-124*r^4 + 135*s - 540*r^2*s - 2619*r^4*s + 248*r^2*s^2 + 
    60*r^4*s^2 + 6588*r^2*s^3 + 648*r^4*s^3 - 124*s^4 - 120*r^2*s^4 - 
    3159*s^5 - 2376*r^2*s^5 + 135*r^4*s^5 + 60*s^6 + 1188*s^7)*
   HPL[{w2minus}, s])/((r - s)^2*(r + s)^2) + 
 (320*L*HPL[{0}, r]*HPL[{w2minus}, s])/81 - ((160*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{0}, r]*HPL[{w2minus}, s] + 
 (32*(-31 + 15*s^2)*HPL[{0}, r]*HPL[{w2minus}, s])/243 - 
 (32*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*HPL[{0}, r]*HPL[{w2minus}, s])/
  (243*(-1 + r)*(1 + r)) + ((160*I)/81)*Pi*(-1 - 27*s + 9*s^3)*HPL[{0}, r]*
  HPL[{w2minus}, s] - (160*L*HPL[{w1minus}, r]*HPL[{w2minus}, s])/81 + 
 (80*(-1 + s)*(1 + s)*HPL[{w1minus}, r]*HPL[{w2minus}, s])/
  (81*(r - s)*(r + s)) + ((40*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*
  HPL[{w2minus}, s] + (8*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*
   HPL[{w1minus}, r]*HPL[{w2minus}, s])/(243*(-1 + r)*(1 + r)) - 
 ((40*I)/81)*Pi*(-2 - 21*s + 7*s^3)*HPL[{w1minus}, r]*HPL[{w2minus}, s] - 
 ((80*I)/81)*Pi*(-19 + 9*s^2)*HPL[{w1plus}, r]*HPL[{w2minus}, s] - 
 (856*HPL[{w2minus}, su])/729 - (160*L*HPL[{w2minus}, su])/243 - 
 ((80*I)/243)*Pi*HPL[{w2minus}, su] - (3760*zc*HPL[{w2minus}, su])/
  (243*(-1 + ubar)) + (320*zc^2*HPL[{w2minus}, su])/(81*(-1 + ubar)^2) - 
 (160*Pi^2*zc^2*HPL[{w2minus}, su])/(27*(-1 + ubar)^2) - 
 (320*Pi^2*zc^3*HPL[{w2minus}, su])/(81*(-1 + ubar)^3) + 
 (160*HPL[{0}, r]*HPL[{w2minus}, su])/243 - 
 (80*HPL[{w1minus}, r]*HPL[{w2minus}, su])/243 - 
 (((320*I)/27)*Pi*zc^2*HPL[{w1plus}, r]*HPL[{w2minus}, su])/(-1 + ubar)^2 - 
 (((640*I)/81)*Pi*zc^3*HPL[{w1plus}, r]*HPL[{w2minus}, su])/(-1 + ubar)^3 + 
 ((320*I)/81)*L*Pi*s*(-3 + s^2)*HPL[{w2plus}, s] - 
 (640*Pi^2*s*(-3 + s^2)*HPL[{w2plus}, s])/81 - 
 ((64*I)/243)*Pi*s*(-63 + 31*s^2)*HPL[{w2plus}, s] + 
 (((4*I)/243)*Pi*s*(135 - 540*r^2 - 2433*r^4 + 6216*r^2*s^2 + 526*r^4*s^2 - 
    2973*s^4 - 2132*r^2*s^4 + 135*r^4*s^4 + 1066*s^6)*HPL[{w2plus}, s])/
  ((-r + s)^2*(r + s)^2) - ((1280*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, r]*
  HPL[{w2plus}, s] - ((320*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*
  HPL[{w2plus}, s] - (320*L*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{w2plus}, s])/
  81 + (64*s*(-63 + 31*s^2)*HPL[{w1plus}, r]*HPL[{w2plus}, s])/243 - 
 (4*s*(135 - 540*r^2 - 2433*r^4 + 6216*r^2*s^2 + 526*r^4*s^2 - 2973*s^4 - 
    2132*r^2*s^4 + 135*r^4*s^4 + 1066*s^6)*HPL[{w1plus}, r]*HPL[{w2plus}, s])/
  (243*(-r + s)^2*(r + s)^2) - ((80*I)/243)*Pi*su*HPL[{w2plus}, su] - 
 (((1280*I)/243)*Pi*su*zc*HPL[{w2plus}, su])/(-1 + ubar) + 
 (((320*I)/81)*Pi*su*zc^2*HPL[{w2plus}, su])/(-1 + ubar)^2 + 
 (80*su*HPL[{w1plus}, r]*HPL[{w2plus}, su])/243 + 
 (1280*su*zc*HPL[{w1plus}, r]*HPL[{w2plus}, su])/(243*(-1 + ubar)) - 
 (320*su*zc^2*HPL[{w1plus}, r]*HPL[{w2plus}, su])/(81*(-1 + ubar)^2) + 
 (5*Pi^2*(-27 + 4*r^2 + 57*r^4 + 14*r^6 + 65*s^2 - 28*r^2*s^2 - 291*r^4*s^2 + 
    118*r^6*s^2 - 41*s^4 + 260*r^2*s^4 - 29*r^4*s^4 - 70*r^6*s^4 - 101*s^6 + 
    20*r^2*s^6 + 47*r^4*s^6 + 10*r^6*s^6 + 32*s^8 - 40*r^2*s^8)*
   HPL[{w3minus}, r])/(108*(r - s)^3*(r + s)^3) - 
 (5*Pi^2*(-27 - 20*r^2 + 85*r^4 - 2*r^6 - 144*r^6*s + 89*s^2 - 12*r^2*s^2 - 
    299*r^4*s^2 + 126*r^6*s^2 + 432*r^4*s^3 + 48*r^6*s^3 - 85*s^4 + 
    252*r^2*s^4 - 25*r^4*s^4 - 70*r^6*s^4 - 432*r^2*s^5 - 144*r^4*s^5 - 
    69*s^6 + 12*r^2*s^6 + 47*r^4*s^6 + 10*r^6*s^6 + 144*s^7 + 144*r^2*s^7 + 
    28*s^8 - 40*r^2*s^8 - 48*s^9)*HPL[{w3minus}, s])/
  (108*(r - s)^3*(r + s)^3) - ((40*I)/9)*Pi*s*(-3 + s^2)*HPL[{0}, r]*
  HPL[{w3minus}, s] - (((40*I)/9)*Pi*(-1 + s)*s*(1 + s)*
   (-6 + 10*r^2 - 7*r^4 + 6*s^2 - 2*r^2*s^2 + 3*r^4*s^2 - 5*s^4 + s^6)*
   HPL[{w1minus}, r]*HPL[{w3minus}, s])/((-r + s)^3*(r + s)^3) - 
 (((10*I)/9)*Pi*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 
    11*r^6*s^2 + 7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 
    3*r^2*s^6 + 5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w1plus}, r]*
   HPL[{w3minus}, s])/((r - s)^3*(r + s)^3) - 
 (5*Pi^2*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 
    11*r^6*s^2 + 7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 
    3*r^2*s^6 + 5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w3plus}, r])/
  (9*(r - s)^3*(r + s)^3) + 
 (5*Pi^2*(3 - 9*r^2 + 21*r^4 + 9*r^6 - 12*s + 20*r^2*s - 14*r^4*s - 
    24*r^6*s - 9*s^2 + 3*r^2*s^2 - 99*r^4*s^2 + 33*r^6*s^2 + 24*s^3 - 
    24*r^2*s^3 + 92*r^4*s^3 + 8*r^6*s^3 + 21*s^4 + 81*r^2*s^4 - 9*r^4*s^4 - 
    21*r^6*s^4 - 22*s^5 - 68*r^2*s^5 - 30*r^4*s^5 - 51*s^6 + 9*r^2*s^6 + 
    15*r^4*s^6 + 3*r^6*s^6 + 36*s^7 + 24*r^2*s^7 + 12*s^8 - 12*r^2*s^8 - 
    10*s^9)*HPL[{w3plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (((10*I)/9)*Pi*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 
    11*r^6*s^2 + 7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 
    3*r^2*s^6 + 5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{0}, r]*
   HPL[{w3plus}, s])/((r - s)^3*(r + s)^3) + 
 (((5*I)/9)*Pi*(-1 + s)*(1 + s)*(35 - 4*r^2 - 29*r^4 + 26*r^6 - 78*s^2 + 
    16*r^2*s^2 + 6*r^4*s^2 - 12*r^6*s^2 + 63*s^4 - 20*r^2*s^4 + 7*r^4*s^4 + 
    2*r^6*s^4 - 4*s^6 - 8*r^2*s^6)*HPL[{w1minus}, r]*HPL[{w3plus}, s])/
  ((r - s)^3*(r + s)^3) + ((40*I)/9)*Pi*s*(-3 + s^2)*HPL[{w1plus}, r]*
  HPL[{w3plus}, s] + (110*Pi^2*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 
    2*r^4*s^2 - 8*s^4 + 3*r^2*s^4 + s^6)*HPL[{w4minus}, s])/
  (27*(r - s)^2*(r + s)^2) - 
 (((40*I)/9)*Pi*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 
    11*r^4*s^2 + r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 
    3*r^2*s^6 + s^8)*HPL[{w1minus}, r]*HPL[{w4minus}, s])/
  ((r - s)^3*(r + s)^3) + 
 (110*Pi^2*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 
    11*r^4*s^2 + r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 
    3*r^2*s^6 + s^8)*HPL[{w4plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (((40*I)/9)*Pi*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 
    8*s^4 + 3*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w4plus}, s])/
  ((r - s)^2*(r + s)^2) - 
 (10*Pi^2*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w5minus}, s])/(27*(r - s)^2*(r + s)^2) - 
 (((40*I)/9)*Pi*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 
    11*r^4*s^2 + r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 
    3*r^2*s^6 + s^8)*HPL[{w1minus}, r]*HPL[{w5minus}, s])/
  ((r - s)^3*(r + s)^3) - 
 (10*Pi^2*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 
    11*r^4*s^2 + r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 
    3*r^2*s^6 + s^8)*HPL[{w5plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (((40*I)/9)*Pi*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 
    8*s^4 + 3*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w5plus}, s])/
  ((r - s)^2*(r + s)^2) + (3176*HPL[{w6minus}, s1])/2187 + 
 (1376*L*HPL[{w6minus}, s1])/729 + (352*L^2*HPL[{w6minus}, s1])/243 - 
 (6248*Pi^2*HPL[{w6minus}, s1])/2187 + ((2368*I)/81)*Pi*s1*
  HPL[{w6minus}, s1] + ((352*I)/27)*L*Pi*s1*HPL[{w6minus}, s1] - 
 (176*Pi^2*s1*HPL[{w6minus}, s1])/27 - 
 (((1408*I)/243)*L*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus}, s1])/
  ((-1 + r)*(1 + r)) + (1408*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus}, s1])/
  (243*(-1 + r)*(1 + r)) - (((128*I)/729)*Pi*(-150 + 43*r^2 + 107*s^2)*s1*
   HPL[{w6minus}, s1])/((-1 + r)*(1 + r)) - 
 (((616*I)/27)*Pi*s1*HPL[{w6minus}, s1])/(-1 + ubar)^2 - 
 (((308*I)/27)*Pi*s1*HPL[{w6minus}, s1])/(-1 + ubar) + 
 (8080*HPL[{w6minus}, s1])/(729*ubar) + (928*L*HPL[{w6minus}, s1])/
  (243*ubar) - (12032*Pi^2*HPL[{w6minus}, s1])/(729*ubar) + 
 (((4624*I)/81)*Pi*s1*HPL[{w6minus}, s1])/ubar + 
 (((704*I)/27)*L*Pi*s1*HPL[{w6minus}, s1])/ubar - 
 (352*Pi^2*s1*HPL[{w6minus}, s1])/(27*ubar) - 
 (2008*HPL[{w6minus}, su1])/2187 - (352*L*HPL[{w6minus}, su1])/729 - 
 (704*Pi^2*HPL[{w6minus}, su1])/(2187*(-1 + ubar)^3) + 
 (704*HPL[{w6minus}, su1])/(243*(-1 + ubar)^2) - 
 (352*Pi^2*HPL[{w6minus}, su1])/(729*(-1 + ubar)^2) - 
 (8272*HPL[{w6minus}, su1])/(729*(-1 + ubar)) - 
 ((20624*I)/2187)*Pi*s1*HPL[{w6plus}, s1] - ((2816*I)/729)*L*Pi*s1*
  HPL[{w6plus}, s1] + (((1408*I)/729)*L*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w6plus}, s1])/((-1 + r)*(1 + r)) - 
 (((5632*I)/3645)*Pi^2*(-3 + r^2 + 2*s^2)*s1*HPL[{w6plus}, s1])/
  (Sqrt[3]*(-1 + r)*(1 + r)) + (((128*I)/2187)*Pi*(-150 + 43*r^2 + 107*s^2)*
   s1*HPL[{w6plus}, s1])/((-1 + r)*(1 + r)) + 
 (((616*I)/81)*Pi*s1*HPL[{w6plus}, s1])/(-1 + ubar)^2 + 
 (((308*I)/81)*Pi*s1*HPL[{w6plus}, s1])/(-1 + ubar) - 
 (((37792*I)/2187)*Pi*s1*HPL[{w6plus}, s1])/ubar - 
 (((5632*I)/729)*L*Pi*s1*HPL[{w6plus}, s1])/ubar - 
 ((176*I)/2187)*Pi*su1*HPL[{w6plus}, su1] + 
 (((704*I)/729)*Pi*su1*HPL[{w6plus}, su1])/(-1 + ubar)^2 - 
 (((2816*I)/2187)*Pi*su1*HPL[{w6plus}, su1])/(-1 + ubar) - 
 (352*Pi^2*HPL[{w7minus}, s1])/81 - (1408*Pi^2*HPL[{w7minus}, s1])/
  (27*(-1 + ubar)^2) - (5696*Pi^2*HPL[{w7minus}, s1])/(243*(-1 + ubar)) - 
 (320*Pi^2*HPL[{w7minus}, s1])/(243*ubar) - (352*Pi^2*s1*HPL[{w7plus}, s1])/
  81 - (704*Pi^2*s1*HPL[{w7plus}, s1])/(9*(-1 + ubar)^3) - 
 (14464*Pi^2*s1*HPL[{w7plus}, s1])/(243*(-1 + ubar)^2) - 
 (10240*Pi^2*s1*HPL[{w7plus}, s1])/(243*(-1 + ubar)) + 
 (704*Pi^2*s1*HPL[{w7plus}, s1])/(81*ubar) - (256*HPL[{-2, 2}, 1 - u])/81 + 
 (512*HPL[{-2, 2}, 1 - u])/(81*u^3) - (512*HPL[{-2, 2}, 1 - u])/(81*u^2) + 
 (256*HPL[{-2, 2}, u])/81 + (640*HPL[{-1, 2}, 1 - u])/81 - 
 (128*HPL[{-1, 2}, 1 - u])/(81*(-1 + u)) + (512*HPL[{-1, 2}, 1 - u])/
  (81*u^2) - (1280*HPL[{-1, 2}, 1 - u])/(81*u) - (256*HPL[{-1, 2}, u])/81 - 
 (1024*HPL[{-1, 2}, u])/(81*(-1 + u)) + (256*HPL[{-1, 2}, u])/(81*u) - 
 (320*HPL[{0, 0}, r])/243 - (640*L*HPL[{0, 0}, r])/81 + 
 ((320*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, 0}, r] - 
 (64*(-31 + 15*s^2)*HPL[{0, 0}, r])/243 + 
 (64*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*HPL[{0, 0}, r])/
  (243*(-1 + r)*(1 + r)) - ((320*I)/81)*Pi*(-1 - 27*s + 9*s^3)*
  HPL[{0, 0}, r] + (320*HPL[{w1minus}, s]*HPL[{0, 0}, r])/81 - 
 (160*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{0, 0}, r])/81 - 
 (320*HPL[{w2minus}, s]*HPL[{0, 0}, r])/27 + ((5120*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{0, 0}, s] + ((352*I)/9)*Pi*s1*HPL[{0, 0}, s1] + 
 (((22528*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, 0}, s1])/
  ((-1 + r)*(1 + r)) + (((704*I)/9)*Pi*s1*HPL[{0, 0}, s1])/ubar + 
 (160*HPL[{0, w1minus}, r])/243 + (320*L*HPL[{0, w1minus}, r])/81 - 
 (160*(-1 + s)*(1 + s)*HPL[{0, w1minus}, r])/(81*(r - s)*(r + s)) - 
 ((80*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, w1minus}, r] - 
 (16*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*HPL[{0, w1minus}, r])/
  (243*(-1 + r)*(1 + r)) + 
 (((80*I)/81)*Pi*(-2*r^6 + 216*s - 360*r^2*s + 252*r^4*s - 75*r^6*s + 
    6*r^4*s^2 - 432*s^3 + 432*r^2*s^3 - 135*r^4*s^3 + 25*r^6*s^3 - 
    6*r^2*s^4 + 396*s^5 - 297*r^2*s^5 + 33*r^4*s^5 + 2*s^6 - 141*s^7 + 
    75*r^2*s^7 + 11*s^9)*HPL[{0, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (320*HPL[{w1minus}, s]*HPL[{0, w1minus}, r])/81 + 
 (80*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{0, w1minus}, r])/81 - 
 (((320*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus}, s]*HPL[{0, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (160*HPL[{w2minus}, s]*HPL[{0, w1minus}, r])/81 + 
 ((5240*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, w1minus}, s] - 
 (((40*I)/27)*Pi*s*(72 - 120*r^2 + 84*r^4 + 3*r^6 - 144*s^2 + 144*r^2*s^2 - 
    129*r^4*s^2 - r^6*s^2 + 132*s^4 - 15*r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 
    3*r^2*s^6 + 13*s^8)*HPL[{0, w1minus}, s])/((-r + s)^3*(r + s)^3) + 
 ((176*I)/81)*Pi*s1*HPL[{0, w1minus}, s1] + 
 (((11264*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1minus}, s1])/
  ((-1 + r)*(1 + r)) - (((704*I)/3)*Pi*s1*HPL[{0, w1minus}, s1])/
  (-1 + ubar)^3 - (((14464*I)/81)*Pi*s1*HPL[{0, w1minus}, s1])/
  (-1 + ubar)^2 - (((10240*I)/81)*Pi*s1*HPL[{0, w1minus}, s1])/(-1 + ubar) + 
 (((4576*I)/81)*Pi*s1*HPL[{0, w1minus}, s1])/ubar + 
 (2560*HPL[{0, w1minus}, Sqrt[zc]])/(81*ubar) + 
 (2560*zc^3*HPL[{0, w1minus}, Sqrt[zc]])/(81*ubar) - 
 (40*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*HPL[{0, w1plus}, r])/
  (27*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (320*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{0, w1plus}, r])/
  (81*(r - s)*(r + s)) - (40*r*(-1 + s)*(1 + s)*(27 - 45*r^2 + 5*s^2 + 
    13*r^2*s^2)*HPL[{0, w1plus}, r])/(27*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (((20*I)/81)*Pi*(9 - 27*r^2 + 63*r^4 - 125*r^6 - 27*s^2 + 9*r^2*s^2 + 
    159*r^4*s^2 + 171*r^6*s^2 + 63*s^4 - 213*r^2*s^4 - 243*r^4*s^4 - 
    63*r^6*s^4 - s^6 + 243*r^2*s^6 + 45*r^4*s^6 + 9*r^6*s^6 - 36*s^8 - 
    36*r^2*s^8)*HPL[{0, w1plus}, r])/((r - s)^3*(r + s)^3) + 
 (((640*I)/27)*Pi*zc^2*HPL[{0, w1plus}, r])/(-1 + ubar)^2 + 
 (((1280*I)/81)*Pi*zc^3*HPL[{0, w1plus}, r])/(-1 + ubar)^3 + 
 (1280*s*(-3 + s^2)*HPL[{w2plus}, s]*HPL[{0, w1plus}, r])/81 + 
 (3584*s*HPL[{0, w1plus}, s])/243 + (1280*L*s*(-3 + s^2)*HPL[{0, w1plus}, s])/
  81 - ((160*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, w1plus}, s] + 
 ((80*I)/81)*Pi*(-3 + s^2)*(2 + s + 2*s^2)*HPL[{0, w1plus}, s] - 
 (32*(270*r^2 - 180*s^2 - 1407*r^2*s^2 + 1287*s^4 + 659*r^2*s^4 - 629*s^6)*
   HPL[{0, w1plus}, s])/(243*(r - s)*s*(r + s)) + 
 (40*s*(-216 + 333*r^2 - 336*r^4 + 243*s^2 + 156*r^2*s^2 + 110*r^4*s^2 - 
    324*s^4 - 37*r^2*s^4 + 71*s^6)*HPL[{0, w1plus}, s])/
  (81*(-r + s)^2*(r + s)^2) + 
 (8*(-360*r^2 + 405*s^2 + 5304*r^2*s^2 - 5424*s^4 - 2138*r^2*s^4 + 2213*s^6)*
   HPL[{0, w1plus}, s])/(81*s*(-r + s)*(r + s)) + 
 (7168*s*zc*HPL[{0, w1plus}, s])/(243*ubar) + 
 (160*s*(-3 + s^2)*HPL[{0}, r]*HPL[{0, w1plus}, s])/81 + 
 (3080*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, s])/81 - 
 (40*s*(216 - 360*r^2 + 252*r^4 - 39*r^6 - 432*s^2 + 432*r^2*s^2 - 
    243*r^4*s^2 + 13*r^6*s^2 + 396*s^4 - 189*r^2*s^4 + 69*r^4*s^4 - 177*s^6 + 
    39*r^2*s^6 + 23*s^8)*HPL[{w1minus}, r]*HPL[{0, w1plus}, s])/
  (81*(-r + s)^3*(r + s)^3) - (656*HPL[{0, w1plus}, -s1^(-1)])/(729*s1) + 
 (5200*s1*HPL[{0, w1plus}, -s1^(-1)])/81 - 
 (176*s1*HPL[{0, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) + 
 (5248*HPL[{0, w1plus}, -s1^(-1)])/(729*s1*ubar^2) + 
 (1312*HPL[{0, w1plus}, -s1^(-1)])/(729*s1*ubar) + 
 (31808*s1*HPL[{0, w1plus}, -s1^(-1)])/(243*ubar) - 
 (56992*s1*HPL[{0, w1plus}, s1])/729 + (1760*L*s1*HPL[{0, w1plus}, s1])/81 + 
 (2816*L*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1])/(243*(-1 + r)*(1 + r)) + 
 (((704*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1])/
  ((-1 + r)*(1 + r)) + (32*(1188 - 19521*r^2 - 912*r^4 + 853*r^6 + 
    15957*s^2 + 40866*r^2*s^2 - 1647*r^4*s^2 - 36390*s^4 - 18786*r^2*s^4 + 
    18392*s^6)*s1*HPL[{0, w1plus}, s1])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - (704*s1*HPL[{0, w1plus}, s1])/(3*(-1 + ubar)^2) - 
 (10768*s1*HPL[{0, w1plus}, s1])/(81*(-1 + ubar)) - 
 (48176*s1*HPL[{0, w1plus}, s1])/(729*ubar) + 
 (3520*L*s1*HPL[{0, w1plus}, s1])/(81*ubar) - 
 (160*s1*(2 + ubar)*HPL[{0, w1plus}, s1])/(243*ubar) - 
 (5120*zc^(3/2)*HPL[{0, w1plus}, Sqrt[zc]])/(81*ubar) + 
 ((80*I)/81)*Pi*s*(-3 + s^2)*HPL[{0, w2plus}, s] - 
 (80*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{0, w2plus}, s])/81 - 
 (((10*I)/9)*Pi*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 
    11*r^6*s^2 + 7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 
    3*r^2*s^6 + 5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{0, w3plus}, r])/
  ((r - s)^3*(r + s)^3) - ((352*I)/27)*Pi*s1*HPL[{0, w6minus}, s1] + 
 (((2816*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w6minus}, s1])/
  ((-1 + r)*(1 + r)) - (((704*I)/27)*Pi*s1*HPL[{0, w6minus}, s1])/ubar + 
 ((2464*I)/729)*Pi*s1*HPL[{0, w6plus}, s1] - 
 (((2816*I)/729)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w6plus}, s1])/
  ((-1 + r)*(1 + r)) + (((4928*I)/729)*Pi*s1*HPL[{0, w6plus}, s1])/ubar + 
 ((88*I)/27)*Pi*s1*HPL[{w1minus, 0}, -3] + 
 (((176*I)/27)*Pi*s1*HPL[{w1minus, 0}, -3])/ubar + 
 (160*HPL[{w1minus, 0}, r])/243 + (320*L*HPL[{w1minus, 0}, r])/81 - 
 (160*(-1 + s)*(1 + s)*HPL[{w1minus, 0}, r])/(81*(r - s)*(r + s)) - 
 ((80*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus, 0}, r] - 
 (16*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*HPL[{w1minus, 0}, r])/
  (243*(-1 + r)*(1 + r)) + ((80*I)/81)*Pi*(-2 - 27*s + 9*s^3)*
  HPL[{w1minus, 0}, r] - (320*HPL[{w1minus}, s]*HPL[{w1minus, 0}, r])/81 - 
 (160*HPL[{w2minus}, s]*HPL[{w1minus, 0}, r])/81 - 
 ((20*I)/9)*Pi*s*(-3 + s^2)*HPL[{w1minus, 0}, r^2] + 
 ((5240*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus, 0}, s] - 
 (((40*I)/27)*Pi*s*(72 - 120*r^2 + 84*r^4 + 3*r^6 - 144*s^2 + 144*r^2*s^2 - 
    129*r^4*s^2 - r^6*s^2 + 132*s^4 - 15*r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 
    3*r^2*s^6 + 13*s^8)*HPL[{w1minus, 0}, s])/((-r + s)^3*(r + s)^3) + 
 ((176*I)/81)*Pi*s1*HPL[{w1minus, 0}, s1] + 
 (((11264*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, 0}, s1])/
  ((-1 + r)*(1 + r)) - (((704*I)/3)*Pi*s1*HPL[{w1minus, 0}, s1])/
  (-1 + ubar)^3 - (((14464*I)/81)*Pi*s1*HPL[{w1minus, 0}, s1])/
  (-1 + ubar)^2 - (((10240*I)/81)*Pi*s1*HPL[{w1minus, 0}, s1])/(-1 + ubar) + 
 (((4576*I)/81)*Pi*s1*HPL[{w1minus, 0}, s1])/ubar + 
 (352*Pi^2*HPL[{w1minus, w1minus}, -3])/(27*(-1 + ubar)^3) - 
 (((88*I)/3)*Pi*s1*HPL[{w1minus, w1minus}, -3])/(-1 + ubar)^3 + 
 (3008*Pi^2*HPL[{w1minus, w1minus}, -3])/(243*(-1 + ubar)^2) - 
 (((1808*I)/81)*Pi*s1*HPL[{w1minus, w1minus}, -3])/(-1 + ubar)^2 - 
 (((1280*I)/81)*Pi*s1*HPL[{w1minus, w1minus}, -3])/(-1 + ubar) + 
 (((176*I)/27)*Pi*s1*HPL[{w1minus, w1minus}, -3])/ubar + 
 (((176*I)/9)*Pi*HPL[{w1plus}, s1]*HPL[{w1minus, w1minus}, -3])/
  (-1 + ubar)^3 + (((1504*I)/81)*Pi*HPL[{w1plus}, s1]*
   HPL[{w1minus, w1minus}, -3])/(-1 + ubar)^2 + 
 (800*L*HPL[{w1minus, w1minus}, r])/81 - 
 (340*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 ((20*I)/81)*Pi*(-16 - 27*s + 9*s^3)*HPL[{w1minus, w1minus}, r] + 
 (4*(-30 + 1016*r^2 - 851*r^4 - 956*s^2 + 596*r^2*s^2 + 90*r^4*s^2 + 
    225*s^4 - 90*r^2*s^4)*HPL[{w1minus, w1minus}, r])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 ((16200 - 32250*r^2 + 7871*r^4 - 5456*r^6 + 675*r^8 - 32820*s^2 + 
    75083*r^2*s^2 - 1388*r^4*s^2 - 1185*r^6*s^2 - 810*r^8*s^2 + 15596*s^4 - 
    68456*r^2*s^4 + 14115*r^4*s^4 - 270*r^6*s^4 + 135*r^8*s^4 + 7800*s^6 + 
    5295*r^2*s^6 - 270*r^4*s^6 + 135*r^6*s^6)*HPL[{w1minus, w1minus}, r])/
  (486*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (((20*I)/81)*Pi*(4*r^6 + 216*s - 360*r^2*s + 252*r^4*s - 189*r^6*s - 
    12*r^4*s^2 - 432*s^3 + 432*r^2*s^3 + 207*r^4*s^3 + 63*r^6*s^3 + 
    12*r^2*s^4 + 396*s^5 - 639*r^2*s^5 - 81*r^4*s^5 - 4*s^6 - 27*s^7 + 
    189*r^2*s^7 - 27*s^9)*HPL[{w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (20*(-147 + 2*ubar)*HPL[{w1minus, w1minus}, r])/(243*ubar) + 
 (640*zc*HPL[{w1minus, w1minus}, r])/(27*ubar) + 
 (80*(30 - 65*ubar + 33*ubar^2)*zc^2*HPL[{w1minus, w1minus}, r])/
  (27*(-1 + ubar)^2*ubar) + (160*(1 + ubar)*zc^3*HPL[{w1minus, w1minus}, r])/
  (81*(-1 + ubar)^2*ubar) + 
 (400*HPL[{w1minus}, s]*HPL[{w1minus, w1minus}, r])/81 - 
 (5*(-108 + 165*r^2 - 102*r^4 + 41*r^6 + 204*s^2 - 159*r^2*s^2 - 54*r^4*s^2 + 
    33*r^6*s^2 - 180*s^4 + 171*r^2*s^4 - 18*r^4*s^4 - 21*r^6*s^4 + 28*s^6 + 
    3*r^2*s^6 + 6*r^4*s^6 + 3*r^6*s^6 - 12*r^2*s^8)*HPL[{w1minus}, s]*
   HPL[{w1minus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (20*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r])/9 - 
 (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (40*s*(-54 + 90*r^2 - 63*r^4 - 15*r^6 + 108*s^2 - 108*r^2*s^2 + 
    135*r^4*s^2 + 5*r^6*s^2 - 99*s^4 - 27*r^2*s^4 - 42*r^4*s^4 + 69*s^6 + 
    15*r^2*s^6 - 14*s^8)*HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r])/
  (81*(r - s)^3*(r + s)^3) - 
 (320*HPL[{w2minus}, s]*HPL[{w1minus, w1minus}, r])/81 + 
 (5*(-36 + 7*r^2 + 22*r^4 - 29*r^6 + 116*s^2 - 21*r^2*s^2 - 2*r^4*s^2 + 
    27*r^6*s^2 - 148*s^4 + 9*r^2*s^4 + 2*r^4*s^4 - 7*r^6*s^4 + 84*s^6 - 
    15*r^2*s^6 + 2*r^4*s^6 + r^6*s^6 - 8*s^8 - 4*r^2*s^8)*HPL[{w3minus}, s]*
   HPL[{w1minus, w1minus}, r])/(9*(r - s)^3*(r + s)^3) + 
 (20*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w3plus}, s]*HPL[{w1minus, w1minus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (20*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w4minus}, s]*HPL[{w1minus, w1minus}, r])/
  (9*(r - s)^2*(r + s)^2) - 
 (20*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w4plus}, s]*HPL[{w1minus, w1minus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (20*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w5minus}, s]*HPL[{w1minus, w1minus}, r])/
  (9*(r - s)^2*(r + s)^2) - 
 (20*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w5plus}, s]*HPL[{w1minus, w1minus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (((20*I)/9)*Pi*(-1 + s)*s*(1 + s)*(-6 + 10*r^2 - 7*r^4 + 6*s^2 - 2*r^2*s^2 + 
    3*r^4*s^2 - 5*s^4 + s^6)*HPL[{w1minus, w1minus}, r^2])/
  ((-r + s)^3*(r + s)^3) + (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus}, r]*
   HPL[{w1minus, w1minus}, r^2])/((r - s)^3*(r + s)^3) - 
 (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus}, s]*HPL[{w1minus, w1minus}, r^2])/((r - s)^3*(r + s)^3) - 
 (320*L*HPL[{w1minus, w1minus}, s])/81 - ((1120*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1minus, w1minus}, s] + (220*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus}, s])/
  (27*(r - s)^3*(r + s)^3) + ((20*I)/81)*Pi*(-4 - 699*s + 233*s^3)*
  HPL[{w1minus, w1minus}, s] - 
 (2*(60 - 353*r^2 + 293*s^2 + 120*r^2*s^2 - 120*s^4)*
   HPL[{w1minus, w1minus}, s])/(243*(r - s)*(r + s)) + 
 (2*(-20 + 203*r^2 - 223*r^4 - 163*s^2 + 123*r^2*s^2 + 120*r^4*s^2 + 80*s^4 - 
    120*r^2*s^4)*HPL[{w1minus, w1minus}, s])/(81*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (((20*I)/81)*Pi*(4*r^6 + 432*s - 720*r^2*s + 504*r^4*s - 
    51*r^6*s - 12*r^4*s^2 - 864*s^3 + 864*r^2*s^3 - 567*r^4*s^3 + 
    17*r^6*s^3 + 12*r^2*s^4 + 792*s^5 - 297*r^2*s^5 + 165*r^4*s^5 - 4*s^6 - 
    381*s^7 + 51*r^2*s^7 + 55*s^9)*HPL[{w1minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) + (160*HPL[{0}, r]*HPL[{w1minus, w1minus}, s])/81 - 
 (80*HPL[{w1minus}, r]*HPL[{w1minus, w1minus}, s])/81 - 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w1minus}, s])/
  (9*(r - s)^3*(r + s)^3) + (1150*HPL[{w1minus, w1minus}, s1])/729 + 
 (352*L*HPL[{w1minus, w1minus}, s1])/243 + 
 ((352*I)/243)*Pi*HPL[{w1minus, w1minus}, s1] - 
 ((2288*I)/243)*Pi*s1*HPL[{w1minus, w1minus}, s1] + 
 (((5632*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1minus}, s1])/
  ((-1 + r)*(1 + r)) + (80*HPL[{w1minus, w1minus}, s1])/(9*(-1 + ubar)^3) - 
 (1672*Pi^2*HPL[{w1minus, w1minus}, s1])/(27*(-1 + ubar)^3) - 
 (((968*I)/3)*Pi*s1*HPL[{w1minus, w1minus}, s1])/(-1 + ubar)^3 - 
 (80*HPL[{w1minus, w1minus}, s1])/(81*(-1 + ubar)^2) - 
 (14288*Pi^2*HPL[{w1minus, w1minus}, s1])/(243*(-1 + ubar)^2) - 
 (((19888*I)/81)*Pi*s1*HPL[{w1minus, w1minus}, s1])/(-1 + ubar)^2 + 
 (568*HPL[{w1minus, w1minus}, s1])/(243*(-1 + ubar)) - 
 (((14080*I)/81)*Pi*s1*HPL[{w1minus, w1minus}, s1])/(-1 + ubar) - 
 (16*HPL[{w1minus, w1minus}, s1])/(243*ubar) + 
 (((12848*I)/243)*Pi*s1*HPL[{w1minus, w1minus}, s1])/ubar - 
 (80*HPL[{w1minus, w1minus}, su])/243 - (176*HPL[{w1minus, w1minus}, su1])/
  729 + (352*Pi^2*HPL[{w1minus, w1plus}, -3])/(27*(-1 + ubar)^3) - 
 (((88*I)/3)*Pi*s1*HPL[{w1minus, w1plus}, -3])/(-1 + ubar)^3 + 
 (3008*Pi^2*HPL[{w1minus, w1plus}, -3])/(243*(-1 + ubar)^2) - 
 (((1808*I)/81)*Pi*s1*HPL[{w1minus, w1plus}, -3])/(-1 + ubar)^2 - 
 (((1280*I)/81)*Pi*s1*HPL[{w1minus, w1plus}, -3])/(-1 + ubar) + 
 (((176*I)/27)*Pi*s1*HPL[{w1minus, w1plus}, -3])/ubar + 
 (((176*I)/9)*Pi*HPL[{w1plus}, s1]*HPL[{w1minus, w1plus}, -3])/
  (-1 + ubar)^3 + (((1504*I)/81)*Pi*HPL[{w1plus}, s1]*
   HPL[{w1minus, w1plus}, -3])/(-1 + ubar)^2 - 
 (((10*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1minus, w1plus}, r])/((r - s)*(r + s)) - 
 (40*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1minus, w1plus}, r])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (160*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{w1minus, w1plus}, r])/
  (81*(r - s)*(r + s)) - (40*r*(-1 + s)*(1 + s)*(27 - 45*r^2 + 5*s^2 + 
    13*r^2*s^2)*HPL[{w1minus, w1plus}, r])/(81*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - (((10*I)/27)*Pi*(-27 + 11*r^2 + 70*s^2 - 78*r^2*s^2 - 3*s^4 + 
    27*r^2*s^4)*HPL[{w1minus, w1plus}, r])/((r - s)*(r + s)) + 
 (320*s*(-3 + s^2)*HPL[{w2plus}, s]*HPL[{w1minus, w1plus}, r])/81 - 
 (((20*I)/9)*Pi*(-1 + s)*s*(1 + s)*(-6 + 10*r^2 - 7*r^4 + 6*s^2 - 2*r^2*s^2 + 
    3*r^4*s^2 - 5*s^4 + s^6)*HPL[{w1minus, w1plus}, r^2])/
  ((-r + s)^3*(r + s)^3) + (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus}, r]*HPL[{w1minus, w1plus}, r^2])/
  ((r - s)^3*(r + s)^3) - (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus}, s]*HPL[{w1minus, w1plus}, r^2])/
  ((r - s)^3*(r + s)^3) - (1312*s*HPL[{w1minus, w1plus}, -s^(-1)])/243 - 
 (2624*s*zc*HPL[{w1minus, w1plus}, -s^(-1)])/(243*ubar) + 
 (1792*s*HPL[{w1minus, w1plus}, s])/243 + 
 (640*L*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s])/81 - 
 (80*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1plus}, s])/(9*(r - s)^3*(r + s)^3) - 
 (16*(270*r^2 - 180*s^2 - 1407*r^2*s^2 + 1287*s^4 + 659*r^2*s^4 - 629*s^6)*
   HPL[{w1minus, w1plus}, s])/(243*(r - s)*s*(r + s)) + 
 (((10*I)/81)*Pi*(3 + 105*r^2 - 24*r^2*s - 114*s^2 - 162*r^2*s^2 + 24*s^3 + 
    8*r^2*s^3 + 171*s^4 + 9*r^2*s^4 - 8*s^5 - 12*s^6)*
   HPL[{w1minus, w1plus}, s])/((r - s)*(r + s)) + 
 (4*(-1080*r^2 + 1080*r^4 + 1260*s^2 + 18414*r^2*s^2 - 19719*r^4*s^2 - 
    20154*s^4 + 12416*r^2*s^4 + 7843*r^4*s^4 + 8083*s^6 - 8158*r^2*s^6 + 
    15*s^8)*HPL[{w1minus, w1plus}, s])/(243*(-1 + r)*(1 + r)*(r - s)*s*
   (r + s)) + (2*s*(-1350 + 13815*r^2 - 16965*r^4 + 14136*r^6 - 7785*s^2 - 
    5025*r^2*s^2 - 13398*r^4*s^2 - 5782*r^6*s^2 + 11730*s^4 + 21663*r^2*s^4 + 
    4491*r^4*s^4 + 270*r^6*s^4 - 14301*s^6 - 4581*r^2*s^6 + 3082*s^8)*
   HPL[{w1minus, w1plus}, s])/(243*(-r + s)^3*(r + s)^3) + 
 (((10*I)/27)*Pi*(-93 + 211*r^2 - 185*r^4 + 145*r^6 + 12*r^6*s + 86*s^2 - 
    114*r^2*s^2 - 186*r^4*s^2 - 50*r^6*s^2 - 36*r^4*s^3 - 4*r^6*s^3 - 7*s^4 + 
    219*r^2*s^4 + 111*r^4*s^4 + r^6*s^4 + 36*r^2*s^5 + 12*r^4*s^5 - 112*s^6 - 
    28*r^2*s^6 - 28*r^4*s^6 - 12*s^7 - 12*r^2*s^7 + 30*s^8 + 4*s^9)*
   HPL[{w1minus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (3584*s*zc*HPL[{w1minus, w1plus}, s])/(243*ubar) + 
 (1660*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w1plus}, s])/81 - 
 (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 (20*s*(216 - 360*r^2 + 252*r^4 - 21*r^6 - 432*s^2 + 432*r^2*s^2 - 
    297*r^4*s^2 + 7*r^6*s^2 + 396*s^4 - 135*r^2*s^4 + 87*r^4*s^4 - 195*s^6 + 
    21*r^2*s^6 + 29*s^8)*HPL[{w1minus}, r]*HPL[{w1minus, w1plus}, s])/
  (81*(-r + s)^3*(r + s)^3) + (328*HPL[{w1minus, w1plus}, -s1^(-1)])/
  (729*s1) + (11560*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/81 + 
 (2288*L*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/81 + 
 ((176*I)/243)*Pi*s1*HPL[{w1minus, w1plus}, -s1^(-1)] - 
 (1408*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(27*(-4 + ubar)) - 
 (352*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(27*(-1 + ubar)) - 
 (2624*HPL[{w1minus, w1plus}, -s1^(-1)])/(729*s1*ubar^2) - 
 (656*HPL[{w1minus, w1plus}, -s1^(-1)])/(729*s1*ubar) + 
 (88120*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(243*ubar) + 
 (4576*L*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/(81*ubar) + 
 (((352*I)/243)*Pi*s1*HPL[{w1minus, w1plus}, -s1^(-1)])/ubar + 
 ((616*I)/27)*Pi*HPL[{w1minus, w1plus}, s1] - 
 (34336*s1*HPL[{w1minus, w1plus}, s1])/729 + 
 (3344*L*s1*HPL[{w1minus, w1plus}, s1])/243 + 
 (1408*L*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (((352*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus, w1plus}, s1])/((-1 + r)*(1 + r)) + 
 (16*(1188 - 19521*r^2 - 912*r^4 + 853*r^6 + 15957*s^2 + 40866*r^2*s^2 - 
    1647*r^4*s^2 - 36390*s^4 - 18786*r^2*s^4 + 18392*s^6)*s1*
   HPL[{w1minus, w1plus}, s1])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)*
   (3 + r^2 - 4*s^2)) - (((10648*I)/243)*Pi*HPL[{w1minus, w1plus}, s1])/
  (-1 + ubar)^3 + (704*Pi^2*HPL[{w1minus, w1plus}, s1])/(9*(-1 + ubar)^3) - 
 (1408*s1*HPL[{w1minus, w1plus}, s1])/(27*(-1 + ubar)^3) + 
 (((6632*I)/81)*Pi*HPL[{w1minus, w1plus}, s1])/(-1 + ubar)^2 + 
 (6016*Pi^2*HPL[{w1minus, w1plus}, s1])/(81*(-1 + ubar)^2) - 
 (177848*s1*HPL[{w1minus, w1plus}, s1])/(729*(-1 + ubar)^2) + 
 (((3544*I)/81)*Pi*HPL[{w1minus, w1plus}, s1])/(-1 + ubar) - 
 (70192*s1*HPL[{w1minus, w1plus}, s1])/(729*(-1 + ubar)) + 
 (((3224*I)/81)*Pi*HPL[{w1minus, w1plus}, s1])/ubar - 
 (41608*s1*HPL[{w1minus, w1plus}, s1])/(729*ubar) + 
 (6688*L*s1*HPL[{w1minus, w1plus}, s1])/(243*ubar) - 
 (80*s1*(2 + ubar)*HPL[{w1minus, w1plus}, s1])/(243*ubar) + 
 (320*L*HPL[{w1minus, w2minus}, s])/81 - 
 (80*(-1 + s)*(1 + s)*HPL[{w1minus, w2minus}, s])/(81*(r - s)*(r + s)) - 
 ((440*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus, w2minus}, s] - 
 (16*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*HPL[{w1minus, w2minus}, s])/
  (243*(-1 + r)*(1 + r)) + ((80*I)/81)*Pi*(-1 - 27*s + 9*s^3)*
  HPL[{w1minus, w2minus}, s] - (160*HPL[{0}, r]*HPL[{w1minus, w2minus}, s])/
  81 + (160*HPL[{w1minus}, r]*HPL[{w1minus, w2minus}, s])/81 + 
 (80*HPL[{w1minus, w2minus}, su])/243 - ((280*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1minus, w2plus}, s] + (280*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w1minus, w2plus}, s])/81 - 
 (10*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w3minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (10*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w3minus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w3minus}, s])/
  (9*(r - s)^3*(r + s)^3) - 
 (((5*I)/9)*Pi*(-35 + 28*r^2 + r^4 - 10*r^6 + 89*s^2 - 36*r^2*s^2 - 
    27*r^4*s^2 + 30*r^6*s^2 - 97*s^4 + 44*r^2*s^4 - 5*r^4*s^4 - 14*r^6*s^4 + 
    35*s^6 - 4*r^2*s^6 + 7*r^4*s^6 + 2*r^6*s^6 - 8*r^2*s^8)*
   HPL[{w1minus, w3plus}, r])/((r - s)^3*(r + s)^3) - 
 (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w3plus}, s])/((r - s)^3*(r + s)^3) + 
 (220*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w4minus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (220*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w4minus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w4minus}, s])/
  (9*(r - s)^3*(r + s)^3) + (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w4plus}, s])/
  ((r - s)^3*(r + s)^3) - (20*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w5minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (20*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w5minus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1minus, w5minus}, s])/
  (9*(r - s)^3*(r + s)^3) + (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w5plus}, s])/
  ((r - s)^3*(r + s)^3) - ((440*I)/27)*Pi*s1*HPL[{w1minus, w6minus}, s1] + 
 (((1408*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w6minus}, s1])/
  ((-1 + r)*(1 + r)) - (176*HPL[{w1minus, w6minus}, s1])/(243*(-1 + ubar)) - 
 (((880*I)/27)*Pi*s1*HPL[{w1minus, w6minus}, s1])/ubar + 
 (176*HPL[{w1minus, w6minus}, su1])/729 + ((1144*I)/243)*Pi*s1*
  HPL[{w1minus, w6plus}, s1] - (((1408*I)/729)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus, w6plus}, s1])/((-1 + r)*(1 + r)) + 
 (((2288*I)/243)*Pi*s1*HPL[{w1minus, w6plus}, s1])/ubar - 
 (1408*Pi^2*HPL[{w1minus, w7minus}, I*Sqrt[3]])/(27*(-1 + ubar)^3) - 
 (12032*Pi^2*HPL[{w1minus, w7minus}, I*Sqrt[3]])/(243*(-1 + ubar)^2) + 
 (1408*Pi^2*HPL[{w1minus, w7minus}, s1])/(27*(-1 + ubar)^3) + 
 (12032*Pi^2*HPL[{w1minus, w7minus}, s1])/(243*(-1 + ubar)^2) - 
 ((88*I)/27)*Pi*s1*HPL[{w1plus, 0}, -3] - 
 (((176*I)/27)*Pi*s1*HPL[{w1plus, 0}, -3])/ubar + 
 (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, 0}, r])/((r - s)*(r + s)) - 
 (((160*I)/81)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, 0}, r])/((r - s)*(r + s)) + 
 (((20*I)/27)*Pi*(3 - 9*r^2 - 6*r^4 - 28*r^6 - 9*s^2 + 57*r^2*s^2 + 
    93*r^4*s^2 - 21*r^6*s^2 - 6*s^4 - 192*r^2*s^4 + 72*r^4*s^4 + 6*r^6*s^4 + 
    67*s^6 + 9*r^2*s^6 - 39*r^4*s^6 + 3*r^6*s^6 - 15*s^8 + 15*r^2*s^8)*
   HPL[{w1plus, 0}, r])/((r - s)^3*(r + s)^3) + 
 ((20*I)/9)*Pi*s*(-3 + s^2)*HPL[{w1plus, 0}, r^2] + 
 (((160*I)/81)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, 0}, s])/((r - s)*(r + s)) + 
 (((20*I)/81)*Pi*(-9 + 177*r^2 - 150*s^2 + 142*r^2*s^2 - 169*s^4 + r^2*s^4 + 
    8*s^6)*HPL[{w1plus, 0}, s])/((r - s)*(r + s)) - 
 (((20*I)/27)*Pi*(72 - 111*r^2 + 139*r^4 - 105*s^2 - 29*r^2*s^2 - 
    102*r^4*s^2 + 106*s^4 + 39*r^2*s^4 + 27*r^4*s^4 - 9*s^6 - 27*r^2*s^6)*
   HPL[{w1plus, 0}, s])/((r - s)^2*(r + s)^2) + 
 (((160*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, 0}, s])/((r - s)^3*(r + s)^3) - 
 ((2816*I)/81)*Pi*HPL[{w1plus, 0}, s1] - 
 (((5632*I)/243)*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, 0}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((1408*I)/9)*Pi*HPL[{w1plus, 0}, s1])/(-1 + ubar)^2 - 
 (((24704*I)/81)*Pi*HPL[{w1plus, 0}, s1])/(-1 + ubar) + 
 (((1408*I)/9)*Pi*HPL[{w1plus, 0}, s1])/ubar - 
 (160*Sqrt[1 - r^2]*(-1 + s)*(1 + s)*(3 - 2*r^2 - 3*s^2 + r^2*s^2 + s^4)*
   HPL[{w1plus, 0}, Sqrt[zc]])/(9*(r - s)^2*(r + s)^2) - 
 (640*zc^(3/2)*HPL[{w1plus, 0}, Sqrt[zc]])/81 - 
 (1216*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/(243*(-1 + u)) + 
 (1024*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (243*(-1 + u)*u) + (1024*zc*Sqrt[u^2 + 4*zc - 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(243*(-1 + u)*u^3) - 
 (3968*zc*Sqrt[u^2 + 4*zc - 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (243*(-1 + u)*u^2) + (2944*zc*Sqrt[u^2 + 4*zc - 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(243*(-1 + u)*u) - 
 (640*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (243*(-1 + u)) - (128*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*(-1 + u)*u) + 
 (64*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/(81*zc) + 
 (128*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)*zc) - (64*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*u*zc) - 
 (64*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (81*(-1 + u)*u*zc) - (64*u*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(81*(-1 + u)*zc) - 
 (1024*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (243*(-1 + u)^3*u) - (512*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(243*(-1 + u)^2*u) + 
 (512*zc*Sqrt[1 - 2*u + u^2 + 4*u*zc]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (243*(-1 + u)*u) + (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 
    2*r^4*s^2 - 8*s^4 + 3*r^2*s^4 + s^6)*HPL[{w4minus}, s]*
   HPL[{w1plus, 0}, Sqrt[zc]])/(9*(r - s)^2*(r + s)^2) + 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w4plus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/(9*(r - s)^3*(r + s)^3) - 
 (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w5minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (9*(r - s)^2*(r + s)^2) - 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w5plus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/(9*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w4minus}, r]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w4minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w5minus}, r]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w5minus}, s]*HPL[{w1plus, 0}, Sqrt[zc]])/
  (9*(r - s)^3*(r + s)^3) + (64*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/
  (81*(-1 + u)*Sqrt[zc]) + (64*u*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/
  (81*Sqrt[zc]) - (128*u*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/
  (81*(-1 + u)*Sqrt[zc]) + (64*u^2*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/
  (81*(-1 + u)*Sqrt[zc]) - 
 (1216*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/243 + 
 (128*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(81*(-1 + u)) + 
 (1024*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*u) + 
 (640*u*Sqrt[zc]*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*(-1 + u)) + 
 (1024*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*(-1 + u)^3) + 
 (512*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*(-1 + u)^2) - 
 (512*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*(-1 + u)) + 
 (1024*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*u^3) - 
 (2816*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*u^2) + 
 (1792*zc^(3/2)*(Pi^2 + 2*HPL[{w1plus, 0}, Sqrt[zc]]))/(243*u) - 
 (352*Pi^2*HPL[{w1plus, w1minus}, -3])/(27*(-1 + ubar)^3) + 
 (((88*I)/3)*Pi*s1*HPL[{w1plus, w1minus}, -3])/(-1 + ubar)^3 - 
 (3008*Pi^2*HPL[{w1plus, w1minus}, -3])/(243*(-1 + ubar)^2) + 
 (((1808*I)/81)*Pi*s1*HPL[{w1plus, w1minus}, -3])/(-1 + ubar)^2 + 
 (((1280*I)/81)*Pi*s1*HPL[{w1plus, w1minus}, -3])/(-1 + ubar) - 
 (((176*I)/27)*Pi*s1*HPL[{w1plus, w1minus}, -3])/ubar - 
 (((176*I)/9)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1minus}, -3])/
  (-1 + ubar)^3 - (((1504*I)/81)*Pi*HPL[{w1plus}, s1]*
   HPL[{w1plus, w1minus}, -3])/(-1 + ubar)^2 + 
 (((20*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1minus}, r])/((r - s)*(r + s)) + 
 (40*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1minus}, r])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((80*I)/81)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1minus}, r])/((r - s)*(r + s)) + 
 (20*r*(-1 + s)*(1 + s)*(45 - 108*r^2 + 130*r^4 - 220*r^6 + 45*r^8 - 93*s^2 + 
    101*r^2*s^2 + 345*r^4*s^2 - 29*r^6*s^2 + 111*s^4 - 455*r^2*s^4 + 
    29*r^4*s^4 - 9*r^6*s^4 + 60*s^6 + 48*r^2*s^6)*HPL[{w1plus, w1minus}, r])/
  (81*(-1 + r)*(1 + r)*(r - s)^3*(r + s)^3) + 
 (((5*I)/81)*Pi*(-315 + 252*r^2 - 99*r^4 + 50*r^6 + 801*s^2 - 108*r^2*s^2 - 
    339*r^4*s^2 - 90*r^6*s^2 - 981*s^4 + 168*r^2*s^4 + 711*r^4*s^4 - 
    18*r^6*s^4 + 499*s^6 - 468*r^2*s^6 - 153*r^4*s^6 + 18*r^6*s^6 + 36*s^8 + 
    36*r^2*s^8)*HPL[{w1plus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (40*r*(-81 + 223*ubar - 213*ubar^2 + 69*ubar^3)*HPL[{w1plus, w1minus}, r])/
  (243*(-1 + ubar)^3*ubar) + (80*r*(-63 + 259*ubar - 267*ubar^2 + 87*ubar^3)*
   zc*HPL[{w1plus, w1minus}, r])/(243*(-1 + ubar)^3*ubar) + 
 (320*r*zc^2*HPL[{w1plus, w1minus}, r])/(81*(-1 + ubar)^3) - 
 (320*s*(-3 + s^2)*HPL[{w2plus}, s]*HPL[{w1plus, w1minus}, r])/27 + 
 (((20*I)/9)*Pi*(-1 + s)*s*(1 + s)*(-6 + 10*r^2 - 7*r^4 + 6*s^2 - 2*r^2*s^2 + 
    3*r^4*s^2 - 5*s^4 + s^6)*HPL[{w1plus, w1minus}, r^2])/
  ((-r + s)^3*(r + s)^3) - (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus}, r]*HPL[{w1plus, w1minus}, r^2])/
  ((r - s)^3*(r + s)^3) + (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus}, s]*HPL[{w1plus, w1minus}, r^2])/
  ((r - s)^3*(r + s)^3) - (80*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus}, s])/(9*(r - s)^3*(r + s)^3) - 
 (16*s*(-93*r^2 + 78*s^2 + 61*r^2*s^2 - 46*s^4)*HPL[{w1plus, w1minus}, s])/
  (243*(r - s)*(r + s)) + (4*s*(-63 + 18*r^2 + 26*s^2 + 34*r^2*s^2 - 15*s^4)*
   HPL[{w1plus, w1minus}, s])/(243*(-1 + r)*(1 + r)) + 
 (((80*I)/81)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1minus}, s])/((r - s)*(r + s)) + 
 (((10*I)/81)*Pi*(-12 + 273*r^2 - 12*r^2*s - 237*s^2 + 126*r^2*s^2 + 12*s^3 + 
    4*r^2*s^3 - 162*s^4 + 9*r^2*s^4 - 4*s^5 + 3*s^6)*
   HPL[{w1plus, w1minus}, s])/((r - s)*(r + s)) - 
 (((5*I)/81)*Pi*(243 + 66*r^2 - 411*r^4 + 766*r^6 - 24*r^6*s - 795*s^2 + 
    180*r^2*s^2 - 975*r^4*s^2 - 618*r^6*s^2 + 72*r^4*s^3 + 8*r^6*s^3 + 
    879*s^4 + 840*r^2*s^4 + 783*r^4*s^4 + 138*r^6*s^4 - 72*r^2*s^5 - 
    24*r^4*s^5 - 649*s^6 - 372*r^2*s^6 - 309*r^4*s^6 + 18*r^6*s^6 + 24*s^7 + 
    24*r^2*s^7 + 18*s^8 + 198*r^2*s^8 - 8*s^9)*HPL[{w1plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (80*s*(-3 + s^2)*HPL[{0}, r]*
   HPL[{w1plus, w1minus}, s])/81 + 
 (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w1minus}, s])/((r - s)^3*(r + s)^3) - 
 ((2552*I)/243)*Pi*HPL[{w1plus, w1minus}, s1] - 
 (((2816*I)/243)*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1minus}, s1])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (1376*s1*HPL[{w1plus, w1minus}, s1])/729 + 
 (704*L*s1*HPL[{w1plus, w1minus}, s1])/243 + 
 (((440*I)/243)*Pi*HPL[{w1plus, w1minus}, s1])/(-1 + ubar)^3 + 
 (704*Pi^2*HPL[{w1plus, w1minus}, s1])/(9*(-1 + ubar)^3) + 
 (((296*I)/81)*Pi*HPL[{w1plus, w1minus}, s1])/(-1 + ubar)^2 + 
 (6016*Pi^2*HPL[{w1plus, w1minus}, s1])/(81*(-1 + ubar)^2) - 
 (((11816*I)/81)*Pi*HPL[{w1plus, w1minus}, s1])/(-1 + ubar) + 
 (176*s1*HPL[{w1plus, w1minus}, s1])/(81*(-1 + ubar)) + 
 (((9560*I)/81)*Pi*HPL[{w1plus, w1minus}, s1])/ubar + 
 (5536*s1*HPL[{w1plus, w1minus}, s1])/(729*ubar) + 
 (1408*L*s1*HPL[{w1plus, w1minus}, s1])/(243*ubar) - 
 (80*su*HPL[{w1plus, w1minus}, su])/243 - 
 (1280*su*zc*HPL[{w1plus, w1minus}, su])/(243*(-1 + ubar)) + 
 (320*su*zc^2*HPL[{w1plus, w1minus}, su])/(81*(-1 + ubar)^2) - 
 (176*su1*HPL[{w1plus, w1minus}, su1])/729 + 
 (704*su1*HPL[{w1plus, w1minus}, su1])/(243*(-1 + ubar)^2) - 
 (2816*su1*HPL[{w1plus, w1minus}, su1])/(729*(-1 + ubar)) - 
 (352*Pi^2*HPL[{w1plus, w1plus}, -3])/(27*(-1 + ubar)^3) + 
 (((88*I)/3)*Pi*s1*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^3 - 
 (3008*Pi^2*HPL[{w1plus, w1plus}, -3])/(243*(-1 + ubar)^2) + 
 (((1808*I)/81)*Pi*s1*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^2 + 
 (((1280*I)/81)*Pi*s1*HPL[{w1plus, w1plus}, -3])/(-1 + ubar) - 
 (((176*I)/27)*Pi*s1*HPL[{w1plus, w1plus}, -3])/ubar - 
 (((176*I)/9)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1plus}, -3])/(-1 + ubar)^3 - 
 (((1504*I)/81)*Pi*HPL[{w1plus}, s1]*HPL[{w1plus, w1plus}, -3])/
  (-1 + ubar)^2 + (20*L*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1plus}, r])/(27*(r - s)*(r + s)) - 
 (80*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (80*L*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1plus}, r])/(81*(r - s)*(r + s)) + 
 ((-1 + s)*(1 + s)*(74 - 2891*r^2 + 3480*r^4 + 417*r^6 + 2259*s^2 - 
    2268*r^2*s^2 - 1161*r^4*s^2 + 90*r^6*s^2)*HPL[{w1plus, w1plus}, r])/
  (162*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (8*(-81 - 334*r^2 - 81*r^4 + 577*s^2 + 78*r^2*s^2 + 81*r^4*s^2 - 240*s^4)*
   HPL[{w1plus, w1plus}, r])/(243*(r - s)*(r + s)) + 
 (20*L*(-27 - 37*r^2 + 118*s^2 - 54*r^2*s^2 - 27*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, w1plus}, r])/(81*(r - s)*(r + s)) + 
 (2*(-405 + 1872*r^2 + 2185*r^4 - 2572*r^6 + 18*s^2 - 12263*r^2*s^2 + 
    10814*r^4*s^2 - 1809*r^6*s^2 + 6703*s^4 - 2770*r^2*s^4 - 1395*r^4*s^4 + 
    702*r^6*s^4 - 2772*s^6 + 2529*r^2*s^6 - 972*r^4*s^6 + 135*r^6*s^6)*
   HPL[{w1plus, w1plus}, r])/(243*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (20*(-27 + 4*ubar)*HPL[{w1plus, w1plus}, r])/(243*ubar) + 
 (40*(-19 + 27*ubar)*zc^2*HPL[{w1plus, w1plus}, r])/(27*(-1 + ubar)*ubar) - 
 (320*(7 - 17*ubar + 8*ubar^2)*zc^3*HPL[{w1plus, w1plus}, r])/
  (81*(-1 + ubar)^2*ubar) - 
 (10*(9 - 27*r^2 + 63*r^4 - 125*r^6 - 27*s^2 + 9*r^2*s^2 + 159*r^4*s^2 + 
    171*r^6*s^2 + 63*s^4 - 213*r^2*s^4 - 243*r^4*s^4 - 63*r^6*s^4 - s^6 + 
    243*r^2*s^6 + 45*r^4*s^6 + 9*r^6*s^6 - 36*s^8 - 36*r^2*s^8)*
   HPL[{w1minus}, s]*HPL[{w1plus, w1plus}, r])/(81*(r - s)^3*(r + s)^3) - 
 (320*zc^2*HPL[{w1minus}, su]*HPL[{w1plus, w1plus}, r])/(27*(-1 + ubar)^2) - 
 (640*zc^3*HPL[{w1minus}, su]*HPL[{w1plus, w1plus}, r])/(81*(-1 + ubar)^3) - 
 (280*s*(-3 + s^2)*HPL[{w1plus}, s]*HPL[{w1plus, w1plus}, r])/81 + 
 (80*(-19 + 9*s^2)*HPL[{w2minus}, s]*HPL[{w1plus, w1plus}, r])/81 + 
 (320*zc^2*HPL[{w2minus}, su]*HPL[{w1plus, w1plus}, r])/(27*(-1 + ubar)^2) + 
 (640*zc^3*HPL[{w2minus}, su]*HPL[{w1plus, w1plus}, r])/(81*(-1 + ubar)^3) + 
 (10*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 11*r^6*s^2 + 
    7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 3*r^2*s^6 + 
    5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w3minus}, s]*
   HPL[{w1plus, w1plus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (40*s*(-3 + s^2)*HPL[{w3plus}, s]*HPL[{w1plus, w1plus}, r])/9 + 
 (((20*I)/9)*Pi*(-1 + s)*s*(1 + s)*(-6 + 10*r^2 - 7*r^4 + 6*s^2 - 2*r^2*s^2 + 
    3*r^4*s^2 - 5*s^4 + s^6)*HPL[{w1plus, w1plus}, r^2])/
  ((-r + s)^3*(r + s)^3) - (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus}, r]*HPL[{w1plus, w1plus}, r^2])/
  ((r - s)^3*(r + s)^3) + (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus}, s]*HPL[{w1plus, w1plus}, r^2])/
  ((r - s)^3*(r + s)^3) + (320*s^2*HPL[{w1plus, w1plus}, s])/81 - 
 ((1880*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1plus, w1plus}, s] + 
 (80*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (20*L*(-1 + 49*r^2 - 46*s^2 - 2*r^2*s^2 - s^4 + r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(27*(r - s)*(r + s)) + 
 (80*L*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(81*(r - s)*(r + s)) - 
 (20*L*(-27 + 43*r^2 + 38*s^2 - 54*r^2*s^2 - 27*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(81*(r - s)*(r + s)) + 
 (8*(-81 - 911*r^2 + 1154*s^2 + 318*r^2*s^2 - 561*s^4 + 81*r^2*s^4)*
   HPL[{w1plus, w1plus}, s])/(243*(r - s)*(r + s)) - 
 ((148 - 52972*r^2 + 51708*s^2 + 9961*r^2*s^2 - 7537*s^4 + 122*r^2*s^4 - 
    1610*s^6 + 225*r^2*s^6 - 45*s^8)*HPL[{w1plus, w1plus}, s])/
  (324*(r - s)*(r + s)) - 
 (((40*I)/81)*Pi*(2*r^6 + 54*s - 90*r^2*s + 63*r^4*s - 9*r^6*s - 6*r^4*s^2 - 
    108*s^3 + 108*r^2*s^3 - 63*r^4*s^3 + 3*r^6*s^3 + 6*r^2*s^4 + 99*s^5 - 
    45*r^2*s^5 + 18*r^4*s^5 - 2*s^6 - 45*s^7 + 9*r^2*s^7 + 6*s^9)*
   HPL[{w1plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 ((45360 - 42624*r^2 + 47836*r^4 - 57816*s^2 - 74180*r^2*s^2 + 
    23067*r^4*s^2 + 81424*s^4 - 306*r^2*s^4 - 19026*r^4*s^4 - 13041*s^6 + 
    12816*r^2*s^6 + 675*r^4*s^6 - 3510*s^8 - 810*r^2*s^8 + 135*s^10)*
   HPL[{w1plus, w1plus}, s])/(972*(r - s)^2*(r + s)^2) + 
 (1280*s^2*zc*HPL[{w1plus, w1plus}, s])/(81*ubar) + 
 (1280*s^2*zc^2*HPL[{w1plus, w1plus}, s])/(81*ubar^2) + 
 (160*HPL[{0}, r]*HPL[{w1plus, w1plus}, s])/81 + 
 (20*(-1 + 49*r^2 - 46*s^2 - 2*r^2*s^2 - s^4 + r^2*s^4)*HPL[{w1minus}, r]*
   HPL[{w1plus, w1plus}, s])/(27*(r - s)*(r + s)) - 
 (10*(279 - 417*r^2 + 222*r^4 - 26*r^6 - 474*s^2 + 360*r^2*s^2 + 78*r^4*s^2 - 
    156*r^6*s^2 + 336*s^4 - 276*r^2*s^4 + 90*r^4*s^4 + 78*r^6*s^4 + 26*s^6 - 
    60*r^2*s^6 - 78*r^4*s^6 - 63*s^8 + 81*r^2*s^8)*HPL[{w1minus}, r]*
   HPL[{w1plus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) + 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (9082*HPL[{w1plus, w1plus}, -s1^(-1)])/81 + 
 (704*L*HPL[{w1plus, w1plus}, -s1^(-1)])/27 + 
 (656*HPL[{w1plus, w1plus}, -s1^(-1)])/(243*(-1 + ubar)^3) - 
 (656*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)^2) + 
 (14536*HPL[{w1plus, w1plus}, -s1^(-1)])/(243*(-1 + ubar)) + 
 (704*L*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) + 
 (176*HPL[{w1plus, w1plus}, -s1^(-1)])/(27*ubar^3) - 
 (10412*HPL[{w1plus, w1plus}, -s1^(-1)])/(243*ubar^2) - 
 (976*HPL[{w1plus, w1plus}, -s1^(-1)])/(243*ubar) - 
 (704*L*HPL[{w1plus, w1plus}, -s1^(-1)])/(81*ubar) + 
 (4198*HPL[{w1plus, w1plus}, s1])/81 - (704*L*HPL[{w1plus, w1plus}, s1])/
  243 - (128*(-135 - 305*r^2 + 86*r^4 + 575*s^2 + 133*r^2*s^2 - 354*s^4)*
   HPL[{w1plus, w1plus}, s1])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (2816*L*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1plus}, s1])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 ((440*I)/81)*Pi*s1*HPL[{w1plus, w1plus}, s1] - 
 (((2816*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus, w1plus}, s1])/
  ((-1 + r)*(1 + r)) + (320*s1^2*HPL[{w1plus, w1plus}, s1])/81 + 
 (80*HPL[{w1plus, w1plus}, s1])/(27*(-1 + ubar)^3) - 
 (968*Pi^2*HPL[{w1plus, w1plus}, s1])/(27*(-1 + ubar)^3) + 
 (((440*I)/3)*Pi*s1*HPL[{w1plus, w1plus}, s1])/(-1 + ubar)^3 - 
 (4960*HPL[{w1plus, w1plus}, s1])/(243*(-1 + ubar)^2) - 
 (8272*Pi^2*HPL[{w1plus, w1plus}, s1])/(243*(-1 + ubar)^2) + 
 (((9040*I)/81)*Pi*s1*HPL[{w1plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (7156*HPL[{w1plus, w1plus}, s1])/(243*(-1 + ubar)) - 
 (704*L*HPL[{w1plus, w1plus}, s1])/(9*(-1 + ubar)) + 
 (((6400*I)/81)*Pi*s1*HPL[{w1plus, w1plus}, s1])/(-1 + ubar) + 
 (2512*HPL[{w1plus, w1plus}, s1])/(243*ubar^3) - 
 (1868*HPL[{w1plus, w1plus}, s1])/(81*ubar^2) + 
 (1280*s1^2*HPL[{w1plus, w1plus}, s1])/(81*ubar^2) + 
 (21976*HPL[{w1plus, w1plus}, s1])/(243*ubar) + 
 (704*L*HPL[{w1plus, w1plus}, s1])/(9*ubar) - 
 (((1760*I)/81)*Pi*s1*HPL[{w1plus, w1plus}, s1])/ubar + 
 (1280*s1^2*HPL[{w1plus, w1plus}, s1])/(81*ubar) + 
 (((320*I)/27)*Pi*zc^2*HPL[{w1plus, w1plus}, su])/(-1 + ubar)^2 + 
 (((640*I)/81)*Pi*zc^3*HPL[{w1plus, w1plus}, su])/(-1 + ubar)^3 - 
 (640*zc^2*HPL[{0}, r]*HPL[{w1plus, w1plus}, su])/(27*(-1 + ubar)^2) - 
 (1280*zc^3*HPL[{0}, r]*HPL[{w1plus, w1plus}, su])/(81*(-1 + ubar)^3) - 
 (320*zc^2*HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, su])/(27*(-1 + ubar)^2) - 
 (640*zc^3*HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, su])/(81*(-1 + ubar)^3) - 
 (((10*I)/9)*Pi*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 
    11*r^6*s^2 + 7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 
    3*r^2*s^6 + 5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*
   HPL[{w1plus, w2minus}, r])/((r - s)^3*(r + s)^3) + 
 (8*s*(-93 + 61*s^2)*HPL[{w1plus, w2minus}, s])/243 - 
 (4*s*(216 - 261*r^2 - 47*s^2 + 107*r^2*s^2 - 15*s^4)*
   HPL[{w1plus, w2minus}, s])/(243*(-1 + r)*(1 + r)) + 
 (((10*I)/81)*Pi*(9 - 27*r^2 + 63*r^4 - 117*r^6 - 12*r^6*s - 27*s^2 + 
    9*r^2*s^2 + 135*r^4*s^2 + 171*r^6*s^2 + 36*r^4*s^3 + 4*r^6*s^3 + 63*s^4 - 
    189*r^2*s^4 - 243*r^4*s^4 - 63*r^6*s^4 - 36*r^2*s^5 - 12*r^4*s^5 - 
    9*s^6 + 243*r^2*s^6 + 45*r^4*s^6 + 9*r^6*s^6 + 12*s^7 + 12*r^2*s^7 - 
    36*s^8 - 36*r^2*s^8 - 4*s^9)*HPL[{w1plus, w2minus}, s])/
  ((r - s)^3*(r + s)^3) + (80*s*(-3 + s^2)*HPL[{0}, r]*
   HPL[{w1plus, w2minus}, s])/81 - 
 (40*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w2minus}, s])/81 + 
 (80*su*HPL[{w1plus, w2minus}, su])/243 + 
 (1280*su*zc*HPL[{w1plus, w2minus}, su])/(243*(-1 + ubar)) - 
 (320*su*zc^2*HPL[{w1plus, w2minus}, su])/(81*(-1 + ubar)^2) + 
 (((10*I)/9)*Pi*(-1 + s)*(1 + s)*(-1 + 3*r^2 - 7*r^4 + 13*r^6 + 2*s^2 + 
    2*r^2*s^2 - 22*r^4*s^2 - 6*r^6*s^2 - 5*s^4 + 23*r^2*s^4 + 5*r^4*s^4 + 
    r^6*s^4 - 4*s^6 - 4*r^2*s^6)*HPL[{w1plus, w2plus}, r])/
  ((r - s)^3*(r + s)^3) - 
 (((10*I)/81)*Pi*(9 - 27*r^2 + 63*r^4 - 125*r^6 - 27*s^2 + 9*r^2*s^2 + 
    159*r^4*s^2 + 171*r^6*s^2 + 63*s^4 - 213*r^2*s^4 - 243*r^4*s^4 - 
    63*r^6*s^4 - s^6 + 243*r^2*s^6 + 45*r^4*s^6 + 9*r^6*s^6 - 36*s^8 - 
    36*r^2*s^8)*HPL[{w1plus, w2plus}, s])/((r - s)^3*(r + s)^3) + 
 (10*(9 - 27*r^2 + 63*r^4 - 125*r^6 - 27*s^2 + 9*r^2*s^2 + 159*r^4*s^2 + 
    171*r^6*s^2 + 63*s^4 - 213*r^2*s^4 - 243*r^4*s^4 - 63*r^6*s^4 - s^6 + 
    243*r^2*s^6 + 45*r^4*s^6 + 9*r^6*s^6 - 36*s^8 - 36*r^2*s^8)*
   HPL[{w1plus}, r]*HPL[{w1plus, w2plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (((320*I)/27)*Pi*zc^2*HPL[{w1plus, w2plus}, su])/(-1 + ubar)^2 - 
 (((640*I)/81)*Pi*zc^3*HPL[{w1plus, w2plus}, su])/(-1 + ubar)^3 + 
 (320*zc^2*HPL[{w1plus}, r]*HPL[{w1plus, w2plus}, su])/(27*(-1 + ubar)^2) + 
 (640*zc^3*HPL[{w1plus}, r]*HPL[{w1plus, w2plus}, su])/(81*(-1 + ubar)^3) + 
 (((10*I)/9)*Pi*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 
    11*r^6*s^2 + 7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 
    3*r^2*s^6 + 5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*
   HPL[{w1plus, w3minus}, r])/((r - s)^3*(r + s)^3) - 
 (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w3minus}, s])/((r - s)^3*(r + s)^3) - 
 (10*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w3plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (10*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w3plus}, s])/(27*(r - s)^3*(r + s)^3) - 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w3plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w4minus}, s])/
  ((r - s)^3*(r + s)^3) + (220*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w4plus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w4plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (220*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w4plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w4plus}, s])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w4plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w5minus}, s])/
  ((r - s)^3*(r + s)^3) - (20*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w5plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w5plus}, r])/
  (9*(r - s)^3*(r + s)^3) + (20*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w5plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*HPL[{w1plus, w5plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, 0}, Sqrt[zc]]*HPL[{w1plus, w5plus}, s])/
  (9*(r - s)^3*(r + s)^3) - ((88*I)/9)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]] + 
 (((616*I)/9)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((1664*I)/27)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]])/(-1 + ubar) - 
 (((1664*I)/27)*Pi*HPL[{w1plus, w6minus}, I*Sqrt[3]])/ubar + 
 ((88*I)/27)*Pi*HPL[{w1plus, w6minus}, s1] - 
 (688*s1*HPL[{w1plus, w6minus}, s1])/729 - 
 (352*L*s1*HPL[{w1plus, w6minus}, s1])/243 - 
 (((616*I)/9)*Pi*HPL[{w1plus, w6minus}, s1])/(-1 + ubar)^3 - 
 (((1664*I)/27)*Pi*HPL[{w1plus, w6minus}, s1])/(-1 + ubar) + 
 (((1984*I)/81)*Pi*HPL[{w1plus, w6minus}, s1])/ubar - 
 (3824*s1*HPL[{w1plus, w6minus}, s1])/(729*ubar) - 
 (704*L*s1*HPL[{w1plus, w6minus}, s1])/(243*ubar) + 
 (176*su1*HPL[{w1plus, w6minus}, su1])/729 - 
 (704*su1*HPL[{w1plus, w6minus}, su1])/(243*(-1 + ubar)^2) + 
 (2816*su1*HPL[{w1plus, w6minus}, su1])/(729*(-1 + ubar)) + 
 ((88*I)/27)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]] - 
 (((616*I)/9)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]])/(-1 + ubar)^3 - 
 (((1664*I)/27)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]])/(-1 + ubar) + 
 (((1984*I)/81)*Pi*HPL[{w1plus, w6plus}, I*Sqrt[3]])/ubar - 
 ((616*I)/729)*Pi*HPL[{w1plus, w6plus}, s1] + 
 (((616*I)/27)*Pi*HPL[{w1plus, w6plus}, s1])/(-1 + ubar)^3 + 
 (((1664*I)/81)*Pi*HPL[{w1plus, w6plus}, s1])/(-1 + ubar) - 
 (((1984*I)/243)*Pi*HPL[{w1plus, w6plus}, s1])/ubar - 
 (((1408*I)/729)*Pi*HPL[{w1plus, w6plus}, su1])/(-1 + ubar)^3 - 
 (((704*I)/243)*Pi*HPL[{w1plus, w6plus}, su1])/(-1 + ubar)^2 - 
 (1408*Pi^2*HPL[{w1plus, w7plus}, I*Sqrt[3]])/(27*(-1 + ubar)^3) - 
 (12032*Pi^2*HPL[{w1plus, w7plus}, I*Sqrt[3]])/(243*(-1 + ubar)^2) + 
 (1408*Pi^2*HPL[{w1plus, w7plus}, s1])/(27*(-1 + ubar)^3) + 
 (12032*Pi^2*HPL[{w1plus, w7plus}, s1])/(243*(-1 + ubar)^2) + 
 (320*L*HPL[{w2minus, w1minus}, s])/81 - 
 (80*(-1 + s)*(1 + s)*HPL[{w2minus, w1minus}, s])/(81*(r - s)*(r + s)) - 
 ((440*I)/81)*Pi*s*(-3 + s^2)*HPL[{w2minus, w1minus}, s] - 
 (16*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*HPL[{w2minus, w1minus}, s])/
  (243*(-1 + r)*(1 + r)) + ((40*I)/81)*Pi*(-2 - 75*s + 25*s^3)*
  HPL[{w2minus, w1minus}, s] - (160*HPL[{0}, r]*HPL[{w2minus, w1minus}, s])/
  81 + (160*HPL[{w1minus}, r]*HPL[{w2minus, w1minus}, s])/81 + 
 (80*HPL[{w2minus, w1minus}, su])/243 + 
 (320*L*s*(-3 + s^2)*HPL[{w2minus, w1plus}, s])/81 - 
 (64*s*(-63 + 31*s^2)*HPL[{w2minus, w1plus}, s])/243 + 
 ((40*I)/81)*Pi*(-36 - 3*s + 18*s^2 + s^3)*HPL[{w2minus, w1plus}, s] - 
 (4*s*(216 - 261*r^2 - 47*s^2 + 107*r^2*s^2 - 15*s^4)*
   HPL[{w2minus, w1plus}, s])/(243*(-1 + r)*(1 + r)) + 
 (4*s*(5 - 20*r^2 - 97*r^4 + 244*r^2*s^2 + 24*r^4*s^2 - 117*s^4 - 
    88*r^2*s^4 + 5*r^4*s^4 + 44*s^6)*HPL[{w2minus, w1plus}, s])/
  (9*(-r + s)^2*(r + s)^2) + (80*s*(-3 + s^2)*HPL[{0}, r]*
   HPL[{w2minus, w1plus}, s])/81 + 
 (920*s*(-3 + s^2)*HPL[{w1minus}, r]*HPL[{w2minus, w1plus}, s])/81 - 
 (160*L*HPL[{w2minus, w2minus}, s])/81 + ((80*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w2minus, w2minus}, s] - (16*(-31 + 15*s^2)*HPL[{w2minus, w2minus}, s])/
  243 + (16*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*HPL[{w2minus, w2minus}, s])/
  (243*(-1 + r)*(1 + r)) - ((80*I)/81)*Pi*(-1 - 27*s + 9*s^3)*
  HPL[{w2minus, w2minus}, s] + (160*HPL[{0}, r]*HPL[{w2minus, w2minus}, s])/
  27 + (80*HPL[{w1minus}, r]*HPL[{w2minus, w2minus}, s])/81 - 
 (80*HPL[{w2minus, w2minus}, su])/243 + ((680*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w2minus, w2plus}, s] - (680*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w2minus, w2plus}, s])/81 - 
 (((20*I)/9)*Pi*(-1 + r)*(1 + r)*s*(-6 + 4*r^2 - 3*r^4 + 12*s^2 + r^4*s^2 - 
    11*s^4 + 3*s^6)*HPL[{w3minus, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (((5*I)/18)*Pi*(-33 + 22*r^2 + 15*r^4 - 4*r^6 + 83*s^2 - 34*r^2*s^2 - 
    93*r^4*s^2 + 52*r^6*s^2 - 83*s^4 + 98*r^2*s^4 - 11*r^4*s^4 - 28*r^6*s^4 + 
    s^6 + 2*r^2*s^6 + 17*r^4*s^6 + 4*r^6*s^6 + 8*s^8 - 16*r^2*s^8)*
   HPL[{w3minus, w1plus}, r])/((r - s)^3*(r + s)^3) - 
 (((5*I)/18)*Pi*(-37 + 10*r^2 + 15*r^4 - 32*r^6 + 119*s^2 - 22*r^2*s^2 + 
    31*r^4*s^2 + 16*r^6*s^2 - 155*s^4 - 18*r^2*s^4 + 5*r^4*s^4 + 101*s^6 - 
    18*r^2*s^6 - 3*r^4*s^6 - 12*s^8)*HPL[{w3minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - 
 (20*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, s])/(9*(r - s)^3*(r + s)^3) + 
 ((20*I)/9)*Pi*s*(-3 + s^2)*HPL[{w3minus, w2minus}, s] - 
 ((20*I)/9)*Pi*s*(-3 + s^2)*HPL[{w3minus, w2plus}, s] + 
 (20*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{w3minus, w2plus}, s])/9 - 
 (((10*I)/9)*Pi*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 
    11*r^6*s^2 + 7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 
    3*r^2*s^6 + 5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w3plus, 0}, r])/
  ((r - s)^3*(r + s)^3) - 
 (((5*I)/18)*Pi*(-33 + 22*r^2 + 15*r^4 - 4*r^6 + 83*s^2 - 34*r^2*s^2 - 
    93*r^4*s^2 + 52*r^6*s^2 - 83*s^4 + 98*r^2*s^4 - 11*r^4*s^4 - 28*r^6*s^4 + 
    s^6 + 2*r^2*s^6 + 17*r^4*s^6 + 4*r^6*s^6 + 8*s^8 - 16*r^2*s^8)*
   HPL[{w3plus, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (((5*I)/18)*Pi*(-37 + 10*r^2 + 15*r^4 - 32*r^6 + 119*s^2 - 22*r^2*s^2 + 
    31*r^4*s^2 + 16*r^6*s^2 - 155*s^4 - 18*r^2*s^4 + 5*r^4*s^4 + 101*s^6 - 
    18*r^2*s^6 - 3*r^4*s^6 - 12*s^8)*HPL[{w3plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (((20*I)/9)*Pi*(-1 + r)*(1 + r)*s*
   (-6 + 4*r^2 - 3*r^4 + 12*s^2 + r^4*s^2 - 11*s^4 + 3*s^6)*
   HPL[{w3plus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 (5*(-36 + 7*r^2 + 22*r^4 - 29*r^6 + 116*s^2 - 21*r^2*s^2 - 2*r^4*s^2 + 
    27*r^6*s^2 - 148*s^4 + 9*r^2*s^4 + 2*r^4*s^4 - 7*r^6*s^4 + 84*s^6 - 
    15*r^2*s^6 + 2*r^4*s^6 + r^6*s^6 - 8*s^8 - 4*r^2*s^8)*HPL[{w1minus}, r]*
   HPL[{w3plus, w1plus}, s])/(9*(r - s)^3*(r + s)^3) + 
 (((5*I)/9)*Pi*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 
    11*r^6*s^2 + 7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 
    3*r^2*s^6 + 5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*
   HPL[{w3plus, w2minus}, r])/((r - s)^3*(r + s)^3) - 
 (((5*I)/9)*Pi*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 
    11*r^6*s^2 + 7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 
    3*r^2*s^6 + 5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*
   HPL[{w3plus, w2minus}, s])/((r - s)^3*(r + s)^3) - 
 (((5*I)/9)*Pi*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 
    11*r^6*s^2 + 7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 
    3*r^2*s^6 + 5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*
   HPL[{w3plus, w2plus}, r])/((r - s)^3*(r + s)^3) + 
 (((5*I)/9)*Pi*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 
    11*r^6*s^2 + 7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 
    3*r^2*s^6 + 5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*
   HPL[{w3plus, w2plus}, s])/((r - s)^3*(r + s)^3) - 
 (5*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 11*r^6*s^2 + 
    7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 3*r^2*s^6 + 
    5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w1plus}, r]*
   HPL[{w3plus, w2plus}, s])/(9*(r - s)^3*(r + s)^3) + 
 (((40*I)/9)*Pi*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 
    11*r^4*s^2 + r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 
    3*r^2*s^6 + s^8)*HPL[{w4minus, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (((40*I)/9)*Pi*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 
    8*s^4 + 3*r^2*s^4 + s^6)*HPL[{w4minus, w1plus}, s])/
  ((r - s)^2*(r + s)^2) + 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w1minus}, r]*HPL[{w4minus, w1plus}, s])/(9*(r - s)^3*(r + s)^3) + 
 (((40*I)/9)*Pi*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 
    8*s^4 + 3*r^2*s^4 + s^6)*HPL[{w4plus, w1minus}, s])/
  ((r - s)^2*(r + s)^2) + 
 (((40*I)/9)*Pi*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 
    11*r^4*s^2 + r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 
    3*r^2*s^6 + s^8)*HPL[{w4plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w4plus, w1plus}, s])/
  (9*(r - s)^2*(r + s)^2) + 
 (((40*I)/9)*Pi*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 
    11*r^4*s^2 + r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 
    3*r^2*s^6 + s^8)*HPL[{w5minus, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (((40*I)/9)*Pi*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 
    8*s^4 + 3*r^2*s^4 + s^6)*HPL[{w5minus, w1plus}, s])/
  ((r - s)^2*(r + s)^2) + 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w1minus}, r]*HPL[{w5minus, w1plus}, s])/(9*(r - s)^3*(r + s)^3) + 
 (((40*I)/9)*Pi*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 
    8*s^4 + 3*r^2*s^4 + s^6)*HPL[{w5plus, w1minus}, s])/
  ((r - s)^2*(r + s)^2) + 
 (((40*I)/9)*Pi*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 
    11*r^4*s^2 + r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 
    3*r^2*s^6 + s^8)*HPL[{w5plus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w5plus, w1plus}, s])/
  (9*(r - s)^2*(r + s)^2) - ((352*I)/27)*Pi*s1*HPL[{w6minus, 0}, s1] + 
 (((2816*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, 0}, s1])/
  ((-1 + r)*(1 + r)) - (((704*I)/27)*Pi*s1*HPL[{w6minus, 0}, s1])/ubar - 
 ((4400*I)/243)*Pi*s1*HPL[{w6minus, w1minus}, s1] + 
 (((1408*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, w1minus}, s1])/
  ((-1 + r)*(1 + r)) - (176*HPL[{w6minus, w1minus}, s1])/(243*(-1 + ubar)) - 
 (((8800*I)/243)*Pi*s1*HPL[{w6minus, w1minus}, s1])/ubar + 
 (176*HPL[{w6minus, w1minus}, su1])/729 - 
 ((176*I)/27)*Pi*HPL[{w6minus, w1plus}, s1] - 
 (2368*s1*HPL[{w6minus, w1plus}, s1])/81 - 
 (352*L*s1*HPL[{w6minus, w1plus}, s1])/27 + 
 (1408*L*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (128*(-150 + 43*r^2 + 107*s^2)*s1*
   HPL[{w6minus, w1plus}, s1])/(729*(-1 + r)*(1 + r)) + 
 (616*s1*HPL[{w6minus, w1plus}, s1])/(27*(-1 + ubar)^2) + 
 (308*s1*HPL[{w6minus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (((3008*I)/81)*Pi*HPL[{w6minus, w1plus}, s1])/ubar - 
 (4624*s1*HPL[{w6minus, w1plus}, s1])/(81*ubar) - 
 (704*L*s1*HPL[{w6minus, w1plus}, s1])/(27*ubar) + 
 (688*HPL[{w6minus, w6minus}, s1])/729 + (352*L*HPL[{w6minus, w6minus}, s1])/
  243 + ((352*I)/27)*Pi*s1*HPL[{w6minus, w6minus}, s1] + 
 (464*HPL[{w6minus, w6minus}, s1])/(243*ubar) + 
 (((704*I)/27)*Pi*s1*HPL[{w6minus, w6minus}, s1])/ubar - 
 (176*HPL[{w6minus, w6minus}, su1])/729 - ((2992*I)/729)*Pi*s1*
  HPL[{w6minus, w6plus}, s1] - 
 (((5984*I)/729)*Pi*s1*HPL[{w6minus, w6plus}, s1])/ubar - 
 ((176*I)/27)*Pi*s1*HPL[{w7minus, w1minus}, s1] - 
 (((352*I)/3)*Pi*s1*HPL[{w7minus, w1minus}, s1])/(-1 + ubar)^3 - 
 (((7232*I)/81)*Pi*s1*HPL[{w7minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (((5120*I)/81)*Pi*s1*HPL[{w7minus, w1minus}, s1])/(-1 + ubar) + 
 (((352*I)/27)*Pi*s1*HPL[{w7minus, w1minus}, s1])/ubar - 
 ((176*I)/27)*Pi*HPL[{w7minus, w1plus}, s1] - 
 (((704*I)/9)*Pi*HPL[{w7minus, w1plus}, s1])/(-1 + ubar)^2 - 
 (((2848*I)/81)*Pi*HPL[{w7minus, w1plus}, s1])/(-1 + ubar) - 
 (((160*I)/81)*Pi*HPL[{w7minus, w1plus}, s1])/ubar - 
 ((176*I)/27)*Pi*HPL[{w7plus, w1minus}, s1] - 
 (((704*I)/9)*Pi*HPL[{w7plus, w1minus}, s1])/(-1 + ubar)^2 - 
 (((2848*I)/81)*Pi*HPL[{w7plus, w1minus}, s1])/(-1 + ubar) - 
 (((160*I)/81)*Pi*HPL[{w7plus, w1minus}, s1])/ubar - 
 ((176*I)/27)*Pi*s1*HPL[{w7plus, w1plus}, s1] - 
 (((352*I)/3)*Pi*s1*HPL[{w7plus, w1plus}, s1])/(-1 + ubar)^3 - 
 (((7232*I)/81)*Pi*s1*HPL[{w7plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (((5120*I)/81)*Pi*s1*HPL[{w7plus, w1plus}, s1])/(-1 + ubar) + 
 (((352*I)/27)*Pi*s1*HPL[{w7plus, w1plus}, s1])/ubar + 
 (640*HPL[{0, 0, 0}, r])/27 + (320*HPL[{0, 0, w1minus}, r])/81 - 
 (5120*s*(-3 + s^2)*HPL[{0, 0, w1plus}, s])/81 - 
 (352*s1*HPL[{0, 0, w1plus}, s1])/9 - 
 (22528*(-3 + r^2 + 2*s^2)*s1*HPL[{0, 0, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) - (704*s1*HPL[{0, 0, w1plus}, s1])/(9*ubar) + 
 (320*HPL[{0, w1minus, 0}, r])/81 + (640*HPL[{0, w1minus, w1minus}, r])/81 + 
 (((320*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{0, w1minus, w1plus}, r])/((r - s)^3*(r + s)^3) - 
 (5240*s*(-3 + s^2)*HPL[{0, w1minus, w1plus}, s])/81 + 
 (40*s*(72 - 120*r^2 + 84*r^4 + 3*r^6 - 144*s^2 + 144*r^2*s^2 - 129*r^4*s^2 - 
    r^6*s^2 + 132*s^4 - 15*r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 3*r^2*s^6 + 
    13*s^8)*HPL[{0, w1minus, w1plus}, s])/(27*(-r + s)^3*(r + s)^3) - 
 (704*s1*HPL[{0, w1minus, w1plus}, -s1^(-1)])/27 - 
 (1408*s1*HPL[{0, w1minus, w1plus}, -s1^(-1)])/(27*ubar) - 
 (176*s1*HPL[{0, w1minus, w1plus}, s1])/81 - 
 (11264*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (704*s1*HPL[{0, w1minus, w1plus}, s1])/
  (3*(-1 + ubar)^3) + (14464*s1*HPL[{0, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)^2) + (10240*s1*HPL[{0, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)) - (4576*s1*HPL[{0, w1minus, w1plus}, s1])/(81*ubar) + 
 (704*HPL[{0, w1plus, 0}, 1/3])/27 + (2816*HPL[{0, w1plus, 0}, 1/3])/
  (9*(-1 + ubar)^2) + (11392*HPL[{0, w1plus, 0}, 1/3])/(81*(-1 + ubar)) + 
 (640*HPL[{0, w1plus, 0}, 1/3])/(81*ubar) - 
 (2816*HPL[{w1minus}, s1]*HPL[{0, w1plus, 0}, 1/3])/(9*(-1 + ubar)^3) - 
 (24064*HPL[{w1minus}, s1]*HPL[{0, w1plus, 0}, 1/3])/(81*(-1 + ubar)^2) - 
 (1408*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus, 0}, s1])/
  (243*(-1 + r)*(1 + r)) - 
 (160*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{0, w1plus, 0}, (1 + 2*Sqrt[zc])^(-1)])/
  (9*(r - s)^2*(r + s)^2) - (320*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, 0}, 
    (1 + 2*Sqrt[zc])^(-1)])/(9*(r - s)^3*(r + s)^3) + 
 (320*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, 0}, (1 + 2*Sqrt[zc])^(-1)])/
  (9*(r - s)^3*(r + s)^3) + (352*HPL[{0, w1plus, w1minus}, 1/3])/27 + 
 (1408*HPL[{0, w1plus, w1minus}, 1/3])/(9*(-1 + ubar)^2) + 
 (5696*HPL[{0, w1plus, w1minus}, 1/3])/(81*(-1 + ubar)) + 
 (320*HPL[{0, w1plus, w1minus}, 1/3])/(81*ubar) - 
 (1408*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1minus}, 1/3])/(9*(-1 + ubar)^3) - 
 (12032*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1minus}, 1/3])/
  (81*(-1 + ubar)^2) + (((320*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{0, w1plus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (160*s*(-3 + s^2)*HPL[{0, w1plus, w1minus}, s])/81 - 
 (1408*s1*HPL[{0, w1plus, w1minus}, s1])/243 - 
 (704*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus, w1minus}, s1])/
  (243*(-1 + r)*(1 + r)) - (2816*s1*HPL[{0, w1plus, w1minus}, s1])/
  (243*ubar) + (80*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 
    8*s^4 + 3*r^2*s^4 + s^6)*HPL[{0, w1plus, w1minus}, 1 - 2*Sqrt[zc]])/
  (9*(r - s)^2*(r + s)^2) + (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1minus}, 
    1 - 2*Sqrt[zc]])/(9*(r - s)^3*(r + s)^3) - 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1minus}, 1 - 2*Sqrt[zc]])/
  (9*(r - s)^3*(r + s)^3) - 
 (80*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{0, w1plus, w1minus}, (1 + 2*Sqrt[zc])^(-1)])/
  (9*(r - s)^2*(r + s)^2) - (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1minus}, 
    (1 + 2*Sqrt[zc])^(-1)])/(9*(r - s)^3*(r + s)^3) + 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1minus}, (1 + 2*Sqrt[zc])^(-1)])/
  (9*(r - s)^3*(r + s)^3) - 
 (20*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{0, w1plus, w1minus}, 1 - 2*zc])/
  (9*(r - s)^2*(r + s)^2) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1minus}, 1 - 2*zc])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, s]*HPL[{0, w1plus, w1minus}, 1 - 2*zc])/
  (9*(r - s)^3*(r + s)^3) + (352*HPL[{0, w1plus, w1plus}, 1/3])/27 + 
 (1408*HPL[{0, w1plus, w1plus}, 1/3])/(9*(-1 + ubar)^2) + 
 (5696*HPL[{0, w1plus, w1plus}, 1/3])/(81*(-1 + ubar)) + 
 (320*HPL[{0, w1plus, w1plus}, 1/3])/(81*ubar) - 
 (1408*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1plus}, 1/3])/(9*(-1 + ubar)^3) - 
 (12032*HPL[{w1minus}, s1]*HPL[{0, w1plus, w1plus}, 1/3])/
  (81*(-1 + ubar)^2) + (160*HPL[{0, w1plus, w1plus}, r])/81 - 
 (640*zc^2*HPL[{0, w1plus, w1plus}, r])/(27*(-1 + ubar)^2) - 
 (1280*zc^3*HPL[{0, w1plus, w1plus}, r])/(81*(-1 + ubar)^3) - 
 (160*(-3 + s^2)*(1 + s^2)*HPL[{0, w1plus, w1plus}, s])/81 + 
 (704*HPL[{0, w1plus, w1plus}, -s1^(-1)])/243 + 
 (704*HPL[{0, w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) - 
 (2816*HPL[{0, w1plus, w1plus}, -s1^(-1)])/(243*ubar^2) - 
 (12736*HPL[{0, w1plus, w1plus}, -s1^(-1)])/(81*ubar) + 
 (80*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{0, w1plus, w1plus}, 1 - 2*Sqrt[zc]])/
  (9*(r - s)^2*(r + s)^2) + (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 
    1 - 2*Sqrt[zc]])/(9*(r - s)^3*(r + s)^3) - 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1plus}, 1 - 2*Sqrt[zc]])/
  (9*(r - s)^3*(r + s)^3) - 
 (80*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{0, w1plus, w1plus}, (1 + 2*Sqrt[zc])^(-1)])/
  (9*(r - s)^2*(r + s)^2) - (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 
    (1 + 2*Sqrt[zc])^(-1)])/(9*(r - s)^3*(r + s)^3) + 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus, w1plus}, (1 + 2*Sqrt[zc])^(-1)])/
  (9*(r - s)^3*(r + s)^3) - 
 (20*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (9*(r - s)^2*(r + s)^2) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, s]*HPL[{0, w1plus, w1plus}, 1 - 2*zc])/
  (9*(r - s)^3*(r + s)^3) - (80*s*(-3 + s^2)*HPL[{0, w1plus, w2minus}, s])/
  81 + (704*s1*HPL[{0, w1plus, w6minus}, s1])/243 + 
 (1408*s1*HPL[{0, w1plus, w6minus}, s1])/(243*ubar) + 
 (352*s1*HPL[{0, w6minus, w1plus}, s1])/27 - 
 (2816*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w6minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (704*s1*HPL[{0, w6minus, w1plus}, s1])/(27*ubar) + 
 (320*HPL[{w1minus, 0, 0}, r])/81 + (640*HPL[{w1minus, 0, w1minus}, r])/81 - 
 (5240*s*(-3 + s^2)*HPL[{w1minus, 0, w1plus}, s])/81 + 
 (40*s*(72 - 120*r^2 + 84*r^4 + 3*r^6 - 144*s^2 + 144*r^2*s^2 - 129*r^4*s^2 - 
    r^6*s^2 + 132*s^4 - 15*r^2*s^4 + 39*r^4*s^4 - 75*s^6 - 3*r^2*s^6 + 
    13*s^8)*HPL[{w1minus, 0, w1plus}, s])/(27*(-r + s)^3*(r + s)^3) - 
 (704*s1*HPL[{w1minus, 0, w1plus}, -s1^(-1)])/27 - 
 (1408*s1*HPL[{w1minus, 0, w1plus}, -s1^(-1)])/(27*ubar) - 
 (176*s1*HPL[{w1minus, 0, w1plus}, s1])/81 - 
 (11264*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (704*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (3*(-1 + ubar)^3) + (14464*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (81*(-1 + ubar)^2) + (10240*s1*HPL[{w1minus, 0, w1plus}, s1])/
  (81*(-1 + ubar)) - (4576*s1*HPL[{w1minus, 0, w1plus}, s1])/(81*ubar) + 
 (640*HPL[{w1minus, w1minus, 0}, r])/81 - 
 (680*HPL[{w1minus, w1minus, w1minus}, r])/81 + 
 (5*(-972 + 837*r^2 - 162*r^4 - 55*r^6 + 2484*s^2 - 999*r^2*s^2 - 
    726*r^4*s^2 + 513*r^6*s^2 - 2808*s^4 + 1347*r^2*s^4 - 54*r^4*s^4 - 
    189*r^6*s^4 + 1108*s^6 - 189*r^2*s^6 + 54*r^4*s^6 + 27*r^6*s^6 - 
    108*s^8 - 108*r^2*s^8)*HPL[{w1minus, w1minus, w1minus}, r])/
  (81*(r - s)^3*(r + s)^3) + (176*HPL[{w1minus, w1minus, w1minus}, s1])/243 + 
 (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus}, r])/((r - s)^3*(r + s)^3) - 
 (1180*s*(-3 + s^2)*HPL[{w1minus, w1minus, w1plus}, s])/27 + 
 (((160*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (20*s*(432 - 720*r^2 + 504*r^4 - 51*r^6 - 864*s^2 + 864*r^2*s^2 - 
    567*r^4*s^2 + 17*r^6*s^2 + 792*s^4 - 297*r^2*s^4 + 165*r^4*s^4 - 
    381*s^6 + 51*r^2*s^6 + 55*s^8)*HPL[{w1minus, w1minus, w1plus}, s])/
  (81*(-r + s)^3*(r + s)^3) - 
 (6424*s1*HPL[{w1minus, w1minus, w1plus}, -s1^(-1)])/81 - 
 (12848*s1*HPL[{w1minus, w1minus, w1plus}, -s1^(-1)])/(81*ubar) + 
 (2288*s1*HPL[{w1minus, w1minus, w1plus}, s1])/243 - 
 (5632*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) - 
 (((880*I)/9)*Pi*HPL[{w1minus, w1minus, w1plus}, s1])/(-1 + ubar)^3 + 
 (968*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(3*(-1 + ubar)^3) - 
 (((7520*I)/81)*Pi*HPL[{w1minus, w1minus, w1plus}, s1])/(-1 + ubar)^2 + 
 (19888*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (14080*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(81*(-1 + ubar)) - 
 (12848*s1*HPL[{w1minus, w1minus, w1plus}, s1])/(243*ubar) - 
 (80*HPL[{w1minus, w1minus, w2minus}, s])/81 - 
 (5*(-1 + s)*(1 + s)*(36 - 31*r^2 + 6*r^4 + 13*r^6 - 56*s^2 + 6*r^2*s^2 - 
    6*r^6*s^2 + 48*s^4 - 11*r^2*s^4 + 2*r^4*s^4 + r^6*s^4 - 4*s^6 - 
    4*r^2*s^6)*HPL[{w1minus, w1minus, w3minus}, r])/(9*(r - s)^3*(r + s)^3) + 
 (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w3plus}, r])/((r - s)^3*(r + s)^3) - 
 (((160*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w4plus}, r])/((r - s)^3*(r + s)^3) - 
 (((160*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w5plus}, r])/((r - s)^3*(r + s)^3) - 
 (176*HPL[{w1minus, w1minus, w6minus}, s1])/243 + 
 (((1408*I)/9)*Pi*HPL[{w1minus, w1minus, w7plus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((12032*I)/81)*Pi*HPL[{w1minus, w1minus, w7plus}, I*Sqrt[3]])/
  (-1 + ubar)^2 - (((160*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, 0}, s])/((r - s)^3*(r + s)^3) - 
 (704*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus, 0}, s1])/
  (243*(-1 + r)*(1 + r)) + (((1408*I)/9)*Pi*HPL[{w1minus, w1plus, 0}, s1])/
  (-1 + ubar)^3 + (((12032*I)/81)*Pi*HPL[{w1minus, w1plus, 0}, s1])/
  (-1 + ubar)^2 + (((40*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) + 
 (40*s*(-3 + s^2)*HPL[{w1minus, w1plus, w1minus}, s])/81 - 
 (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1plus, w1minus}, s])/((r - s)^3*(r + s)^3) - 
 (352*s1*HPL[{w1minus, w1plus, w1minus}, s1])/81 - 
 (352*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w1plus, w1minus}, s1])/
  (243*(-1 + r)*(1 + r)) - 
 (((176*I)/9)*Pi*HPL[{w1minus, w1plus, w1minus}, s1])/(-1 + ubar)^3 - 
 (((1504*I)/81)*Pi*HPL[{w1minus, w1plus, w1minus}, s1])/(-1 + ubar)^2 - 
 (704*s1*HPL[{w1minus, w1plus, w1minus}, s1])/(81*ubar) + 
 (10*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1minus, w1plus, w1plus}, r])/(9*(r - s)*(r + s)) + 
 (10*(3 - 9*r^2 - 6*r^4 - 28*r^6 - 9*s^2 + 57*r^2*s^2 + 93*r^4*s^2 - 
    21*r^6*s^2 - 6*s^4 - 192*r^2*s^4 + 72*r^4*s^4 + 6*r^6*s^4 + 67*s^6 + 
    9*r^2*s^6 - 39*r^4*s^6 + 3*r^6*s^6 - 15*s^8 + 15*r^2*s^8)*
   HPL[{w1minus, w1plus, w1plus}, r])/(27*(r - s)^3*(r + s)^3) - 
 (10*(1 + 35*r^2 - 38*s^2 - 54*r^2*s^2 + 57*s^4 + 3*r^2*s^4 - 4*s^6)*
   HPL[{w1minus, w1plus, w1plus}, s])/(27*(r - s)*(r + s)) - 
 (10*(-93 + 211*r^2 - 185*r^4 + 145*r^6 + 86*s^2 - 114*r^2*s^2 - 
    186*r^4*s^2 - 50*r^6*s^2 - 7*s^4 + 219*r^2*s^4 + 111*r^4*s^4 + r^6*s^4 - 
    112*s^6 - 28*r^2*s^6 - 28*r^4*s^6 + 30*s^8)*
   HPL[{w1minus, w1plus, w1plus}, s])/(27*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (352*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/
  81 + (352*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) - 
 (1408*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/(81*ubar^2) - 
 (6368*HPL[{w1minus, w1plus, w1plus}, -s1^(-1)])/(81*ubar) - 
 (616*HPL[{w1minus, w1plus, w1plus}, s1])/27 + 
 (10648*HPL[{w1minus, w1plus, w1plus}, s1])/(243*(-1 + ubar)^3) - 
 (6632*HPL[{w1minus, w1plus, w1plus}, s1])/(81*(-1 + ubar)^2) - 
 (3544*HPL[{w1minus, w1plus, w1plus}, s1])/(81*(-1 + ubar)) - 
 (3224*HPL[{w1minus, w1plus, w1plus}, s1])/(81*ubar) + 
 (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1plus, w3minus}, r])/((r - s)^3*(r + s)^3) - 
 (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1plus, w4minus}, r])/((r - s)^3*(r + s)^3) - 
 (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1plus, w5minus}, r])/((r - s)^3*(r + s)^3) + 
 (176*s1*HPL[{w1minus, w1plus, w6minus}, s1])/81 + 
 (352*s1*HPL[{w1minus, w1plus, w6minus}, s1])/(81*ubar) + 
 (((704*I)/9)*Pi*HPL[{w1minus, w1plus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((6016*I)/81)*Pi*HPL[{w1minus, w1plus, w7minus}, I*Sqrt[3]])/
  (-1 + ubar)^2 - (80*HPL[{w1minus, w2minus, w1minus}, s])/81 - 
 (280*s*(-3 + s^2)*HPL[{w1minus, w2minus, w1plus}, s])/81 + 
 (80*HPL[{w1minus, w2minus, w2minus}, s])/81 - 
 (5*(-1 + s)*(1 + s)*(36 - 31*r^2 + 6*r^4 + 13*r^6 - 56*s^2 + 6*r^2*s^2 - 
    6*r^6*s^2 + 48*s^4 - 11*r^2*s^4 + 2*r^4*s^4 + r^6*s^4 - 4*s^6 - 
    4*r^2*s^6)*HPL[{w1minus, w3minus, w1minus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w3minus, w1plus}, r])/((r - s)^3*(r + s)^3) + 
 (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w3minus, w1plus}, s])/((r - s)^3*(r + s)^3) + 
 (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w3plus, w1minus}, r])/((r - s)^3*(r + s)^3) + 
 (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w3plus, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (5*(-1 + s)*(1 + s)*(36 - 31*r^2 + 6*r^4 + 13*r^6 - 56*s^2 + 6*r^2*s^2 - 
    6*r^6*s^2 + 48*s^4 - 11*r^2*s^4 + 2*r^4*s^4 + r^6*s^4 - 4*s^6 - 
    4*r^2*s^6)*HPL[{w1minus, w3plus, w1plus}, r])/(9*(r - s)^3*(r + s)^3) + 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w3plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus, w4minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus, w4minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus, w4plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w4plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus, w5minus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus, w5minus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus, w5plus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w5plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - (176*HPL[{w1minus, w6minus, w1minus}, s1])/243 + 
 (440*s1*HPL[{w1minus, w6minus, w1plus}, s1])/27 - 
 (1408*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus, w6minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (880*s1*HPL[{w1minus, w6minus, w1plus}, s1])/
  (27*ubar) - (176*HPL[{w1minus, w6minus, w6minus}, s1])/243 - 
 (((704*I)/9)*Pi*HPL[{w1minus, w7minus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^3 - 
 (((6016*I)/81)*Pi*HPL[{w1minus, w7minus, w1plus}, I*Sqrt[3]])/
  (-1 + ubar)^2 + (((704*I)/9)*Pi*HPL[{w1minus, w7minus, w1plus}, s1])/
  (-1 + ubar)^3 + (((6016*I)/81)*Pi*HPL[{w1minus, w7minus, w1plus}, s1])/
  (-1 + ubar)^2 + (((704*I)/9)*Pi*HPL[{w1minus, w7plus, w1minus}, s1])/
  (-1 + ubar)^3 + (((6016*I)/81)*Pi*HPL[{w1minus, w7plus, w1minus}, s1])/
  (-1 + ubar)^2 + (((320*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, 0, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (((160*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, 0, w1minus}, s])/((r - s)^3*(r + s)^3) + 
 (((1408*I)/9)*Pi*HPL[{w1plus, 0, w1minus}, s1])/(-1 + ubar)^3 + 
 (((12032*I)/81)*Pi*HPL[{w1plus, 0, w1minus}, s1])/(-1 + ubar)^2 - 
 (20*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, 0, w1plus}, r])/(9*(r - s)*(r + s)) + 
 (160*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, 0, w1plus}, r])/(81*(r - s)*(r + s)) - 
 (20*(-27 + 11*r^2 + 70*s^2 - 78*r^2*s^2 - 3*s^4 + 27*r^2*s^4)*
   HPL[{w1plus, 0, w1plus}, r])/(27*(r - s)*(r + s)) - 
 (160*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, 0, w1plus}, s])/(81*(r - s)*(r + s)) - 
 (20*(-9 + 177*r^2 - 150*s^2 + 142*r^2*s^2 - 169*s^4 + r^2*s^4 + 8*s^6)*
   HPL[{w1plus, 0, w1plus}, s])/(81*(r - s)*(r + s)) + 
 (20*(72 - 111*r^2 + 139*r^4 - 105*s^2 - 29*r^2*s^2 - 102*r^4*s^2 + 106*s^4 + 
    39*r^2*s^4 + 27*r^4*s^4 - 9*s^6 - 27*r^2*s^6)*
   HPL[{w1plus, 0, w1plus}, s])/(27*(r - s)^2*(r + s)^2) - 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, 0, w1plus}, s])/(9*(r - s)^3*(r + s)^3) - 
 (3872*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/243 - 
 (704*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) + 
 (1856*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/(243*ubar^2) + 
 (704*HPL[{w1plus, 0, w1plus}, -s1^(-1)])/(81*ubar) + 
 (2816*HPL[{w1plus, 0, w1plus}, s1])/81 + 
 (5632*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, 0, w1plus}, s1])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (1408*HPL[{w1plus, 0, w1plus}, s1])/(9*(-1 + ubar)^2) + 
 (24704*HPL[{w1plus, 0, w1plus}, s1])/(81*(-1 + ubar)) - 
 (1408*HPL[{w1plus, 0, w1plus}, s1])/(9*ubar) - 
 (((160*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1minus, 0}, s])/((r - s)^3*(r + s)^3) + 
 (((1408*I)/9)*Pi*HPL[{w1plus, w1minus, 0}, s1])/(-1 + ubar)^3 + 
 (((12032*I)/81)*Pi*HPL[{w1plus, w1minus, 0}, s1])/(-1 + ubar)^2 + 
 (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus}, r])/((r - s)^3*(r + s)^3) - 
 (40*s*(-3 + s^2)*HPL[{w1plus, w1minus, w1minus}, s])/81 - 
 (((160*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus}, s])/((r - s)^3*(r + s)^3) - 
 (352*s1*HPL[{w1plus, w1minus, w1minus}, s1])/243 + 
 (((1936*I)/9)*Pi*HPL[{w1plus, w1minus, w1minus}, s1])/(-1 + ubar)^3 + 
 (((16544*I)/81)*Pi*HPL[{w1plus, w1minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (704*s1*HPL[{w1plus, w1minus, w1minus}, s1])/(243*ubar) - 
 (20*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1minus, w1plus}, r])/(27*(r - s)*(r + s)) + 
 (80*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1minus, w1plus}, r])/(81*(r - s)*(r + s)) - 
 (5*(-333 + 306*r^2 - 225*r^4 + 284*r^6 + 855*s^2 - 126*r^2*s^2 - 
    609*r^4*s^2 - 432*r^6*s^2 - 1107*s^4 + 546*r^2*s^4 + 1197*r^4*s^4 + 
    108*r^6*s^4 + 517*s^6 - 954*r^2*s^6 - 243*r^4*s^6 + 108*s^8 + 
    108*r^2*s^8)*HPL[{w1plus, w1minus, w1plus}, r])/
  (81*(r - s)^3*(r + s)^3) - 
 (80*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1minus, w1plus}, s])/(81*(r - s)*(r + s)) - 
 (10*(-4 + 91*r^2 - 79*s^2 + 42*r^2*s^2 - 54*s^4 + 3*r^2*s^4 + s^6)*
   HPL[{w1plus, w1minus, w1plus}, s])/(27*(r - s)*(r + s)) + 
 (5*(243 + 66*r^2 - 411*r^4 + 766*r^6 - 795*s^2 + 180*r^2*s^2 - 975*r^4*s^2 - 
    618*r^6*s^2 + 879*s^4 + 840*r^2*s^4 + 783*r^4*s^4 + 138*r^6*s^4 - 
    649*s^6 - 372*r^2*s^6 - 309*r^4*s^6 + 18*r^6*s^6 + 18*s^8 + 198*r^2*s^8)*
   HPL[{w1plus, w1minus, w1plus}, s])/(81*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - (2992*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/
  81 - (1408*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/(81*(-1 + ubar)) + 
 (416*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/(27*ubar^2) + 
 (7424*HPL[{w1plus, w1minus, w1plus}, -s1^(-1)])/(81*ubar) + 
 (2552*HPL[{w1plus, w1minus, w1plus}, s1])/243 + 
 (2816*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus, w1minus, w1plus}, s1])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - (440*HPL[{w1plus, w1minus, w1plus}, s1])/(243*(-1 + ubar)^3) - 
 (296*HPL[{w1plus, w1minus, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (11816*HPL[{w1plus, w1minus, w1plus}, s1])/(81*(-1 + ubar)) - 
 (9560*HPL[{w1plus, w1minus, w1plus}, s1])/(81*ubar) + 
 (40*s*(-3 + s^2)*HPL[{w1plus, w1minus, w2minus}, s])/81 + 
 (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1minus, w3minus}, r])/((r - s)^3*(r + s)^3) - 
 (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1minus, w4minus}, r])/((r - s)^3*(r + s)^3) - 
 (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1minus, w5minus}, r])/((r - s)^3*(r + s)^3) + 
 (176*s1*HPL[{w1plus, w1minus, w6minus}, s1])/243 + 
 (352*s1*HPL[{w1plus, w1minus, w6minus}, s1])/(243*ubar) + 
 (((704*I)/9)*Pi*HPL[{w1plus, w1minus, w7minus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (((6016*I)/81)*Pi*HPL[{w1plus, w1minus, w7minus}, I*Sqrt[3]])/
  (-1 + ubar)^2 + (20*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1plus, w1minus}, r])/(27*(r - s)*(r + s)) + 
 (10*(96 - 76*r^2 + 11*r^4 - 53*r^6 - 239*s^2 + 75*r^2*s^2 + 255*r^4*s^2 - 
    19*r^6*s^2 + 265*s^4 - 291*r^2*s^4 - 63*r^4*s^4 + 5*r^6*s^4 - 37*s^6 + 
    85*r^2*s^6 - 11*r^4*s^6 + 3*r^6*s^6 - 21*s^8 + 15*r^2*s^8)*
   HPL[{w1plus, w1plus, w1minus}, r])/(27*(r - s)^3*(r + s)^3) + 
 (160*HPL[{w1plus, w1plus, w1minus}, s])/81 + 
 (352*HPL[{w1plus, w1plus, w1minus}, s1])/243 - 
 (320*zc^2*HPL[{w1plus, w1plus, w1minus}, su])/(27*(-1 + ubar)^2) - 
 (640*zc^3*HPL[{w1plus, w1plus, w1minus}, su])/(81*(-1 + ubar)^3) - 
 (1408*HPL[{w1plus, w1plus, w1minus}, su1])/(243*(-1 + ubar)^3) - 
 (704*HPL[{w1plus, w1plus, w1minus}, su1])/(81*(-1 + ubar)^2) - 
 (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1plus, w1plus}, r])/((r - s)^3*(r + s)^3) + 
 (1880*s*(-3 + s^2)*HPL[{w1plus, w1plus, w1plus}, s])/81 + 
 (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1plus, w1plus}, s])/((r - s)^3*(r + s)^3) - 
 (40*s*(18 - 30*r^2 + 21*r^4 - 3*r^6 - 36*s^2 + 36*r^2*s^2 - 21*r^4*s^2 + 
    r^6*s^2 + 33*s^4 - 15*r^2*s^4 + 6*r^4*s^4 - 15*s^6 + 3*r^2*s^6 + 2*s^8)*
   HPL[{w1plus, w1plus, w1plus}, s])/(27*(-r + s)^3*(r + s)^3) + 
 (1232*s1*HPL[{w1plus, w1plus, w1plus}, -s1^(-1)])/27 + 
 (2464*s1*HPL[{w1plus, w1plus, w1plus}, -s1^(-1)])/(27*ubar) - 
 (440*s1*HPL[{w1plus, w1plus, w1plus}, s1])/81 + 
 (2816*(-3 + r^2 + 2*s^2)*s1*HPL[{w1plus, w1plus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) - (((880*I)/9)*Pi*HPL[{w1plus, w1plus, w1plus}, s1])/
  (-1 + ubar)^3 - (440*s1*HPL[{w1plus, w1plus, w1plus}, s1])/
  (3*(-1 + ubar)^3) - (((7520*I)/81)*Pi*HPL[{w1plus, w1plus, w1plus}, s1])/
  (-1 + ubar)^2 - (9040*s1*HPL[{w1plus, w1plus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - (6400*s1*HPL[{w1plus, w1plus, w1plus}, s1])/
  (81*(-1 + ubar)) + (1760*s1*HPL[{w1plus, w1plus, w1plus}, s1])/(81*ubar) - 
 (80*(-2 + s^2)*HPL[{w1plus, w1plus, w2minus}, r])/9 - 
 (80*HPL[{w1plus, w1plus, w2minus}, s])/81 + 
 (320*zc^2*HPL[{w1plus, w1plus, w2minus}, su])/(27*(-1 + ubar)^2) + 
 (640*zc^3*HPL[{w1plus, w1plus, w2minus}, su])/(81*(-1 + ubar)^3) - 
 (20*(-1 + s)*(1 + s)*(-1 + 3*r^2 - 7*r^4 + 13*r^6 + 2*s^2 + 2*r^2*s^2 - 
    22*r^4*s^2 - 6*r^6*s^2 - 5*s^4 + 23*r^2*s^4 + 5*r^4*s^4 + r^6*s^4 - 
    4*s^6 - 4*r^2*s^6)*HPL[{w1plus, w1plus, w2plus}, r])/
  (9*(r - s)^3*(r + s)^3) - 
 (10*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 11*r^6*s^2 + 
    7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 3*r^2*s^6 + 
    5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w1plus, w1plus, w3minus}, 
    r])/(9*(r - s)^3*(r + s)^3) + 
 (176*HPL[{w1plus, w1plus, w6minus}, I*Sqrt[3]])/27 + 
 (3008*HPL[{w1plus, w1plus, w6minus}, I*Sqrt[3]])/(81*ubar) - 
 (176*HPL[{w1plus, w1plus, w6minus}, s1])/243 + 
 (1408*HPL[{w1plus, w1plus, w6minus}, su1])/(243*(-1 + ubar)^3) + 
 (704*HPL[{w1plus, w1plus, w6minus}, su1])/(81*(-1 + ubar)^2) - 
 (176*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/27 + 
 (1232*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (3328*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/(27*(-1 + ubar)) - 
 (3968*HPL[{w1plus, w1plus, w6plus}, I*Sqrt[3]])/(81*ubar) + 
 (80*s*(-3 + s^2)*HPL[{w1plus, w2minus, w1minus}, s])/81 + 
 (10*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 11*r^6*s^2 + 
    7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 3*r^2*s^6 + 
    5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w1plus, w2minus, w1plus}, 
    r])/(9*(r - s)^3*(r + s)^3) - 
 (10*(-1 + s)*(1 + s)*(-1 + 3*r^2 - 7*r^4 + 13*r^6 + 2*s^2 + 2*r^2*s^2 - 
    22*r^4*s^2 - 6*r^6*s^2 - 5*s^4 + 23*r^2*s^4 + 5*r^4*s^4 + r^6*s^4 - 
    4*s^6 - 4*r^2*s^6)*HPL[{w1plus, w2minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - 
 (40*s*(-3 + s^2)*HPL[{w1plus, w2minus, w2minus}, s])/81 - 
 (10*(-1 + s)*(1 + s)*(-1 + 3*r^2 - 7*r^4 + 13*r^6 + 2*s^2 + 2*r^2*s^2 - 
    22*r^4*s^2 - 6*r^6*s^2 - 5*s^4 + 23*r^2*s^4 + 5*r^4*s^4 + r^6*s^4 - 
    4*s^6 - 4*r^2*s^6)*HPL[{w1plus, w2plus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) + (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus, w3minus, w1minus}, r])/
  ((r - s)^3*(r + s)^3) + (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus, w3minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - 
 (10*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 11*r^6*s^2 + 
    7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 3*r^2*s^6 + 
    5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w1plus, w3minus, w1plus}, 
    r])/(9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w3minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus, w3plus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) + (((20*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus, w3plus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) + 
 (5*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 11*r^6*s^2 + 
    7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 3*r^2*s^6 + 
    5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w1plus, w3plus, w2plus}, 
    r])/(9*(r - s)^3*(r + s)^3) - (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus, w4minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w4minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus, w4plus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus, w4plus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) - (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus, w5minus, w1minus}, s])/
  ((r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w5minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus, w5plus, w1plus}, r])/
  ((r - s)^3*(r + s)^3) - (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus, w5plus, w1plus}, s])/
  ((r - s)^3*(r + s)^3) + (88*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/9 - 
 (616*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (1664*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/(27*(-1 + ubar)) + 
 (1664*HPL[{w1plus, w6minus, w1plus}, I*Sqrt[3]])/(27*ubar) - 
 (88*HPL[{w1plus, w6minus, w1plus}, s1])/27 + 
 (616*HPL[{w1plus, w6minus, w1plus}, s1])/(9*(-1 + ubar)^3) + 
 (1664*HPL[{w1plus, w6minus, w1plus}, s1])/(27*(-1 + ubar)) - 
 (1984*HPL[{w1plus, w6minus, w1plus}, s1])/(81*ubar) - 
 (176*s1*HPL[{w1plus, w6minus, w6minus}, s1])/243 - 
 (352*s1*HPL[{w1plus, w6minus, w6minus}, s1])/(243*ubar) - 
 (88*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/27 + 
 (616*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (1664*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/(27*(-1 + ubar)) - 
 (1984*HPL[{w1plus, w6plus, w1plus}, I*Sqrt[3]])/(81*ubar) + 
 (((704*I)/9)*Pi*HPL[{w1plus, w7minus, w1minus}, s1])/(-1 + ubar)^3 + 
 (((6016*I)/81)*Pi*HPL[{w1plus, w7minus, w1minus}, s1])/(-1 + ubar)^2 - 
 (((704*I)/9)*Pi*HPL[{w1plus, w7plus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^3 - 
 (((6016*I)/81)*Pi*HPL[{w1plus, w7plus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^2 + 
 (((704*I)/9)*Pi*HPL[{w1plus, w7plus, w1plus}, s1])/(-1 + ubar)^3 + 
 (((6016*I)/81)*Pi*HPL[{w1plus, w7plus, w1plus}, s1])/(-1 + ubar)^2 - 
 (80*HPL[{w2minus, w1minus, w1minus}, s])/81 - 
 (560*s*(-3 + s^2)*HPL[{w2minus, w1minus, w1plus}, s])/81 + 
 (80*HPL[{w2minus, w1minus, w2minus}, s])/81 + 
 (80*s*(-3 + s^2)*HPL[{w2minus, w1plus, w1minus}, s])/81 - 
 (80*(-2 + s^2)*HPL[{w2minus, w1plus, w1plus}, s])/9 - 
 (40*s*(-3 + s^2)*HPL[{w2minus, w1plus, w2minus}, s])/81 + 
 (80*HPL[{w2minus, w2minus, w1minus}, s])/81 + 
 (640*s*(-3 + s^2)*HPL[{w2minus, w2minus, w1plus}, s])/81 - 
 (80*HPL[{w2minus, w2minus, w2minus}, s])/27 - 
 (5*(-1 + s)*(1 + s)*(36 - 31*r^2 + 6*r^4 + 13*r^6 - 56*s^2 + 6*r^2*s^2 - 
    6*r^6*s^2 + 48*s^4 - 11*r^2*s^4 + 2*r^4*s^4 + r^6*s^4 - 4*s^6 - 
    4*r^2*s^6)*HPL[{w3minus, w1minus, w1minus}, r])/(9*(r - s)^3*(r + s)^3) + 
 (20*(-1 + r)*(1 + r)*s*(-6 + 4*r^2 - 3*r^4 + 12*s^2 + r^4*s^2 - 11*s^4 + 
    3*s^6)*HPL[{w3minus, w1minus, w1plus}, s])/(9*(r - s)^3*(r + s)^3) - 
 (5*(-33 + 22*r^2 + 15*r^4 - 4*r^6 + 83*s^2 - 34*r^2*s^2 - 93*r^4*s^2 + 
    52*r^6*s^2 - 83*s^4 + 98*r^2*s^4 - 11*r^4*s^4 - 28*r^6*s^4 + s^6 + 
    2*r^2*s^6 + 17*r^4*s^6 + 4*r^6*s^6 + 8*s^8 - 16*r^2*s^8)*
   HPL[{w3minus, w1plus, w1plus}, r])/(18*(r - s)^3*(r + s)^3) + 
 (5*(-37 + 10*r^2 + 15*r^4 - 32*r^6 + 119*s^2 - 22*r^2*s^2 + 31*r^4*s^2 + 
    16*r^6*s^2 - 155*s^4 - 18*r^2*s^4 + 5*r^4*s^4 + 101*s^6 - 18*r^2*s^6 - 
    3*r^4*s^6 - 12*s^8)*HPL[{w3minus, w1plus, w1plus}, s])/
  (18*(r - s)^3*(r + s)^3) - 
 (20*s*(-3 + s^2)*HPL[{w3minus, w2minus, w1plus}, s])/9 + 
 (5*(-35 + 28*r^2 + r^4 - 10*r^6 + 89*s^2 - 36*r^2*s^2 - 27*r^4*s^2 + 
    30*r^6*s^2 - 97*s^4 + 44*r^2*s^4 - 5*r^4*s^4 - 14*r^6*s^4 + 35*s^6 - 
    4*r^2*s^6 + 7*r^4*s^6 + 2*r^6*s^6 - 8*r^2*s^8)*
   HPL[{w3plus, w1minus, w1plus}, r])/(18*(r - s)^3*(r + s)^3) + 
 (5*(-37 + 10*r^2 + 15*r^4 - 32*r^6 + 119*s^2 - 22*r^2*s^2 + 31*r^4*s^2 + 
    16*r^6*s^2 - 155*s^4 - 18*r^2*s^4 + 5*r^4*s^4 + 101*s^6 - 18*r^2*s^6 - 
    3*r^4*s^6 - 12*s^8)*HPL[{w3plus, w1minus, w1plus}, s])/
  (18*(r - s)^3*(r + s)^3) + 
 (5*(-1 + s)*(1 + s)*(36 - 31*r^2 + 6*r^4 + 13*r^6 - 56*s^2 + 6*r^2*s^2 - 
    6*r^6*s^2 + 48*s^4 - 11*r^2*s^4 + 2*r^4*s^4 + r^6*s^4 - 4*s^6 - 
    4*r^2*s^6)*HPL[{w3plus, w1plus, w1minus}, r])/(9*(r - s)^3*(r + s)^3) + 
 (20*(-1 + r)*(1 + r)*s*(-6 + 4*r^2 - 3*r^4 + 12*s^2 + r^4*s^2 - 11*s^4 + 
    3*s^6)*HPL[{w3plus, w1plus, w1plus}, s])/(9*(r - s)^3*(r + s)^3) + 
 (5*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 11*r^6*s^2 + 
    7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 3*r^2*s^6 + 
    5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w3plus, w1plus, w2plus}, 
    r])/(9*(r - s)^3*(r + s)^3) - 
 (5*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 11*r^6*s^2 + 
    7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 3*r^2*s^6 + 
    5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w3plus, w2minus, w1plus}, 
    r])/(9*(r - s)^3*(r + s)^3) + 
 (5*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 11*r^6*s^2 + 
    7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 3*r^2*s^6 + 
    5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w3plus, w2minus, w1plus}, 
    s])/(9*(r - s)^3*(r + s)^3) + 
 (5*(1 - 3*r^2 + 7*r^4 + 3*r^6 - 3*s^2 + r^2*s^2 - 33*r^4*s^2 + 11*r^6*s^2 + 
    7*s^4 + 27*r^2*s^4 - 3*r^4*s^4 - 7*r^6*s^4 - 17*s^6 + 3*r^2*s^6 + 
    5*r^4*s^6 + r^6*s^6 + 4*s^8 - 4*r^2*s^8)*HPL[{w3plus, w2plus, w1plus}, 
    r])/(9*(r - s)^3*(r + s)^3) - 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w4minus, w1minus, w1plus}, s])/(9*(r - s)^3*(r + s)^3) - 
 (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w4minus, w1plus, w1plus}, s])/
  (9*(r - s)^2*(r + s)^2) - 
 (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w4plus, w1minus, w1plus}, s])/
  (9*(r - s)^2*(r + s)^2) - 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w4plus, w1plus, w1plus}, s])/(9*(r - s)^3*(r + s)^3) - 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w5minus, w1minus, w1plus}, s])/(9*(r - s)^3*(r + s)^3) - 
 (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w5minus, w1plus, w1plus}, s])/
  (9*(r - s)^2*(r + s)^2) - 
 (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w5plus, w1minus, w1plus}, s])/
  (9*(r - s)^2*(r + s)^2) - 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w5plus, w1plus, w1plus}, s])/(9*(r - s)^3*(r + s)^3) + 
 (352*s1*HPL[{w6minus, 0, w1plus}, s1])/27 - 
 (2816*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, 0, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (704*s1*HPL[{w6minus, 0, w1plus}, s1])/(27*ubar) - 
 (176*HPL[{w6minus, w1minus, w1minus}, s1])/243 + 
 (4400*s1*HPL[{w6minus, w1minus, w1plus}, s1])/243 - 
 (1408*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus, w1minus, w1plus}, s1])/
  (243*(-1 + r)*(1 + r)) + (8800*s1*HPL[{w6minus, w1minus, w1plus}, s1])/
  (243*ubar) - (176*HPL[{w6minus, w1minus, w6minus}, s1])/243 + 
 (176*HPL[{w6minus, w1plus, w1plus}, s1])/27 + 
 (3008*HPL[{w6minus, w1plus, w1plus}, s1])/(81*ubar) - 
 (176*s1*HPL[{w6minus, w1plus, w6minus}, s1])/243 - 
 (352*s1*HPL[{w6minus, w1plus, w6minus}, s1])/(243*ubar) - 
 (176*HPL[{w6minus, w6minus, w1minus}, s1])/243 - 
 (352*s1*HPL[{w6minus, w6minus, w1plus}, s1])/27 - 
 (704*s1*HPL[{w6minus, w6minus, w1plus}, s1])/(27*ubar) + 
 (176*HPL[{w6minus, w6minus, w6minus}, s1])/243 + 
 (176*s1*HPL[{w7minus, w1minus, w1plus}, s1])/27 + 
 (352*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(3*(-1 + ubar)^3) + 
 (7232*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (5120*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(81*(-1 + ubar)) - 
 (352*s1*HPL[{w7minus, w1minus, w1plus}, s1])/(27*ubar) + 
 (176*HPL[{w7minus, w1plus, w1plus}, s1])/27 + 
 (704*HPL[{w7minus, w1plus, w1plus}, s1])/(9*(-1 + ubar)^2) + 
 (2848*HPL[{w7minus, w1plus, w1plus}, s1])/(81*(-1 + ubar)) + 
 (160*HPL[{w7minus, w1plus, w1plus}, s1])/(81*ubar) + 
 (176*HPL[{w7plus, w1minus, w1plus}, s1])/27 + 
 (704*HPL[{w7plus, w1minus, w1plus}, s1])/(9*(-1 + ubar)^2) + 
 (2848*HPL[{w7plus, w1minus, w1plus}, s1])/(81*(-1 + ubar)) + 
 (160*HPL[{w7plus, w1minus, w1plus}, s1])/(81*ubar) + 
 (176*s1*HPL[{w7plus, w1plus, w1plus}, s1])/27 + 
 (352*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(3*(-1 + ubar)^3) + 
 (7232*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (5120*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(81*(-1 + ubar)) - 
 (352*s1*HPL[{w7plus, w1plus, w1plus}, s1])/(27*ubar) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus, w1minus}, r])/(3*(r - s)^3*(r + s)^3) + 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus, w3minus}, r])/(3*(r - s)^3*(r + s)^3) - 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus, w4minus}, r])/(3*(r - s)^3*(r + s)^3) - 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus, w5minus}, r])/(3*(r - s)^3*(r + s)^3) + 
 (352*HPL[{w1minus, w1minus, w1minus, w7minus}, I*Sqrt[3]])/
  (3*(-1 + ubar)^3) + (3008*HPL[{w1minus, w1minus, w1minus, w7minus}, 
    I*Sqrt[3]])/(27*(-1 + ubar)^2) + 
 (176*HPL[{w1minus, w1minus, w1plus, w1plus}, I*Sqrt[3]])/(-1 + ubar)^3 + 
 (1504*HPL[{w1minus, w1minus, w1plus, w1plus}, I*Sqrt[3]])/
  (9*(-1 + ubar)^2) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus, w1plus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus, w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (880*HPL[{w1minus, w1minus, w1plus, w1plus}, s1])/
  (9*(-1 + ubar)^3) + (7520*HPL[{w1minus, w1minus, w1plus, w1plus}, s1])/
  (81*(-1 + ubar)^2) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus, w1plus, w3plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus, w1plus, w4plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus, w1plus, w5plus}, r])/
  (9*(r - s)^3*(r + s)^3) + 
 (352*HPL[{w1minus, w1minus, w1plus, w7plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (3008*HPL[{w1minus, w1minus, w1plus, w7plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus, w3minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus, w3plus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus, w4minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) + (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus, w4plus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus, w5minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) + (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus, w5plus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) + 
 (704*HPL[{w1minus, w1minus, w7minus, w1minus}, I*Sqrt[3]])/
  (9*(-1 + ubar)^3) + (6016*HPL[{w1minus, w1minus, w7minus, w1minus}, 
    I*Sqrt[3]])/(81*(-1 + ubar)^2) - 
 (1408*HPL[{w1minus, w1minus, w7plus, w1plus}, I*Sqrt[3]])/
  (9*(-1 + ubar)^3) - (12032*HPL[{w1minus, w1minus, w7plus, w1plus}, 
    I*Sqrt[3]])/(81*(-1 + ubar)^2) + 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1plus, 0, w1plus}, s])/(9*(r - s)^3*(r + s)^3) - 
 (1408*HPL[{w1minus, w1plus, 0, w1plus}, s1])/(9*(-1 + ubar)^3) - 
 (12032*HPL[{w1minus, w1plus, 0, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (176*HPL[{w1minus, w1plus, w1minus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (1504*HPL[{w1minus, w1plus, w1minus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w1minus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (176*HPL[{w1minus, w1plus, w1minus, w1plus}, s1])/
  (9*(-1 + ubar)^3) + (1504*HPL[{w1minus, w1plus, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)^2) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w1minus, w3plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w1minus, w4plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w1minus, w5plus}, r])/
  (9*(r - s)^3*(r + s)^3) + 
 (352*HPL[{w1minus, w1plus, w1minus, w7plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (3008*HPL[{w1minus, w1plus, w1minus, w7plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (1408*HPL[{w1minus, w1plus, w1plus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (12032*HPL[{w1minus, w1plus, w1plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w1plus, w1minus}, r])/
  (3*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w3minus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w3plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w4minus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w4plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w5minus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w5plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - 
 (704*HPL[{w1minus, w1plus, w7minus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (6016*HPL[{w1minus, w1plus, w7minus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (352*HPL[{w1minus, w1plus, w7plus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (3008*HPL[{w1minus, w1plus, w7plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w3minus, w1minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) + (20*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w3minus, w1plus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (20*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w3minus, w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - (20*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w3plus, w1minus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (20*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w3plus, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w3plus, w1plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w4minus, w1minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w4minus, w1plus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w4minus, w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w4plus, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w4plus, w1plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w5minus, w1minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w5minus, w1plus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w5minus, w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w5plus, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w5plus, w1plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) + 
 (352*HPL[{w1minus, w7minus, w1minus, w1minus}, I*Sqrt[3]])/
  (9*(-1 + ubar)^3) + (3008*HPL[{w1minus, w7minus, w1minus, w1minus}, 
    I*Sqrt[3]])/(81*(-1 + ubar)^2) + 
 (704*HPL[{w1minus, w7minus, w1plus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (6016*HPL[{w1minus, w7minus, w1plus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (704*HPL[{w1minus, w7minus, w1plus, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (6016*HPL[{w1minus, w7minus, w1plus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - (704*HPL[{w1minus, w7plus, w1minus, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (6016*HPL[{w1minus, w7plus, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - (704*HPL[{w1minus, w7plus, w1plus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (6016*HPL[{w1minus, w7plus, w1plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, 0, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - (1408*HPL[{w1plus, 0, w1minus, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (12032*HPL[{w1plus, 0, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - (1408*HPL[{w1plus, 0, w1plus, w1minus}, I*Sqrt[3]])/
  (9*(-1 + ubar)^3) - (12032*HPL[{w1plus, 0, w1plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, 0, w1plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) + (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, 0, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - (1408*HPL[{w1plus, w1minus, 0, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (12032*HPL[{w1plus, w1minus, 0, w1plus}, s1])/
  (81*(-1 + ubar)^2) + (176*HPL[{w1plus, w1minus, w1minus, w1plus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (1504*HPL[{w1plus, w1minus, w1minus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w1minus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) + (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - 
 (1936*HPL[{w1plus, w1minus, w1minus, w1plus}, s1])/(9*(-1 + ubar)^3) - 
 (16544*HPL[{w1plus, w1minus, w1minus, w1plus}, s1])/(81*(-1 + ubar)^2) + 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus, w3plus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus, w4plus}, r])/(9*(r - s)^3*(r + s)^3) - 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1minus, w1minus, w5plus}, r])/(9*(r - s)^3*(r + s)^3) + 
 (352*HPL[{w1plus, w1minus, w1minus, w7plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (3008*HPL[{w1plus, w1minus, w1minus, w7plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (704*HPL[{w1plus, w1minus, w1plus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (6016*HPL[{w1plus, w1minus, w1plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w1plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w3minus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w3plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w4minus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w4plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w5minus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w5plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - 
 (704*HPL[{w1plus, w1minus, w7minus, w1plus}, I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (6016*HPL[{w1plus, w1minus, w7minus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (352*HPL[{w1plus, w1minus, w7plus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (3008*HPL[{w1plus, w1minus, w7plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (352*HPL[{w1plus, w1plus, w1minus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (3008*HPL[{w1plus, w1plus, w1minus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1plus, w1minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1plus, w1plus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1plus, w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (880*HPL[{w1plus, w1plus, w1plus, w1plus}, s1])/
  (9*(-1 + ubar)^3) + (7520*HPL[{w1plus, w1plus, w1plus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - (20*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w3minus, w1minus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (20*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w3minus, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w3minus, w1plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w3plus, w1minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) + (20*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w3plus, w1plus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) - (20*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w3plus, w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w4minus, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w4minus, w1plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w4plus, w1minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w4plus, w1plus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w4plus, w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w5minus, w1minus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w5minus, w1plus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w5plus, w1minus, w1minus}, r])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w5plus, w1plus, w1plus}, r])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w5plus, w1plus, w1plus}, s])/
  (9*(r - s)^3*(r + s)^3) - (704*HPL[{w1plus, w7minus, w1minus, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (6016*HPL[{w1plus, w7minus, w1minus, w1plus}, s1])/
  (81*(-1 + ubar)^2) - (704*HPL[{w1plus, w7minus, w1plus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) - 
 (6016*HPL[{w1plus, w7minus, w1plus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (352*HPL[{w1plus, w7plus, w1minus, w1minus}, 
    I*Sqrt[3]])/(9*(-1 + ubar)^3) + 
 (3008*HPL[{w1plus, w7plus, w1minus, w1minus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) + (704*HPL[{w1plus, w7plus, w1plus, w1plus}, I*Sqrt[3]])/
  (9*(-1 + ubar)^3) + (6016*HPL[{w1plus, w7plus, w1plus, w1plus}, I*Sqrt[3]])/
  (81*(-1 + ubar)^2) - (704*HPL[{w1plus, w7plus, w1plus, w1plus}, s1])/
  (9*(-1 + ubar)^3) - (6016*HPL[{w1plus, w7plus, w1plus, w1plus}, s1])/
  (81*(-1 + ubar)^2) + (33248*Log[2])/2187 - (12280*L*Log[2])/729 + 
 (3136*L^2*Log[2])/243 + ((1156*I)/729)*Pi*Log[2] - 
 ((704*I)/243)*L*Pi*Log[2] + (4664*Pi^2*Log[2])/243 - 
 ((3584*I)/243)*Pi*s*Log[2] + (54784*(-1 + s)*(1 + s)*Log[2])/
  (729*(-1 + r)*(1 + r)) + (11264*L*(-1 + s)*(1 + s)*Log[2])/
  (243*(-1 + r)*(1 + r)) + (32*L*(281 - 236*r^2 - 60*s^2 + 15*r^2*s^2)*
   Log[2])/(81*(-1 + r)*(1 + r)) - 
 (32*L*(131 + 4*r^2 - 300*s^2 + 165*r^2*s^2)*Log[2])/(243*(-1 + r)*(1 + r)) + 
 (2*(51364 - 45622*r^2 - 25821*s^2 + 20079*r^2*s^2)*Log[2])/
  (243*(-1 + r)*(1 + r)) + ((320*I)/81)*L*Pi*(1 - 3*s + s^3)*Log[2] - 
 ((320*I)/81)*L*Pi*(1 - 27*s + 9*s^3)*Log[2] - 
 (40*Pi^2*(184 - 54*r^2 + 972*s + 72*s^2 + 54*r^2*s^2 - 324*s^3 - 9*s^4)*
   Log[2])/243 + (((4*I)/243)*Pi*(-2160*r + 2160*r^3 - 1980*s + 83*r*s + 
    3300*r^2*s + 187*r^3*s - 2400*r^4*s + 83*s^2 - 20316*r*s^2 + 
    187*r^2*s^2 + 19236*r^3*s^2 - 22116*s^3 - 390*r*s^3 + 20796*r^2*s^3 + 
    120*r^3*s^3 + 2400*r^4*s^3 - 390*s^4 + 6372*r*s^4 + 120*r^2*s^4 - 
    5292*r^3*s^4 + 7992*s^5 - 7992*r^2*s^5)*Log[2])/
  ((-1 + r)*(1 + r)*s*(r + s)) - 
 (2*(-8100 + 26460*r^2 - 53248*r^4 + 52384*r^6 + 9720*s^2 + 22346*r^2*s^2 - 
    63443*r^4*s^2 - 21111*r^6*s^2 - 30658*s^4 + 62704*r^2*s^4 + 
    19632*r^4*s^4 + 810*r^6*s^4 - 3045*s^6 - 15261*r^2*s^6 + 810*r^4*s^6)*
   Log[2])/(729*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (10*Pi^2*(-486 + 567*r^2 - 1064*r^4 - 432*r^4*s + 891*s^2 + 994*r^2*s^2 + 
    162*r^4*s^2 + 864*r^2*s^3 + 144*r^4*s^3 - 1388*s^4 + 243*r^2*s^4 - 
    432*s^5 - 288*r^2*s^5 + 81*s^6 + 144*s^7)*Log[2])/
  (243*(r - s)^2*(r + s)^2) + 
 (((4*I)/243)*Pi*(-1620*r^3 - 353*r^4 + 2700*r^5 + 353*r^6 - 8235*s + 
    19710*r^2*s - 22101*r^4*s + 10626*r^6*s + 1620*r*s^2 + 706*r^2*s^2 - 
    1380*r^3*s^2 - 586*r^4*s^2 - 3480*r^5*s^2 - 120*r^6*s^2 + 10260*s^3 - 
    7608*r^2*s^3 + 1780*r^4*s^3 - 4432*r^6*s^3 - 353*s^4 - 1320*r*s^4 + 
    113*r^2*s^4 + 3780*r^3*s^4 + 240*r^4*s^4 + 780*r^5*s^4 - 11061*s^5 + 
    9862*r^2*s^5 + 929*r^4*s^5 + 270*r^6*s^5 + 120*s^6 - 300*r*s^6 - 
    120*r^2*s^6 - 780*r^3*s^6 + 2572*s^7 - 2572*r^2*s^7)*Log[2])/
  ((-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + ((111296*I)/729)*Pi*s1*Log[2] - 
 ((352*I)/243)*L*Pi*s1*Log[2] - (880*Pi^2*s1*Log[2])/81 - 
 (64*Pi^2*(225*s - 225*r^2*s - 75*s^3 + 75*r^2*s^3 + 627*s1 - 209*r^2*s1 - 
    418*s^2*s1)*Log[2])/(243*(-1 + r)*(1 + r)) + 
 (((128*I)/243)*L*Pi*(45*s - 45*r^2*s - 15*s^3 + 15*r^2*s^3 + 132*s1 - 
    44*r^2*s1 - 88*s^2*s1)*Log[2])/((-1 + r)*(1 + r)) - 
 (((32*I)/243)*Pi*(810*r^2 - 540*r^4 - 270*r^6 - 270*r*s + 630*r^3*s - 
    210*r^5*s - 150*r^7*s - 540*s^2 - 4941*r^2*s^2 + 4074*r^4*s^2 + 
    1407*r^6*s^2 + 270*r*s^3 - 1350*r^3*s^3 + 930*r^5*s^3 + 150*r^7*s^3 + 
    4581*s^4 + 4311*r^2*s^4 - 8233*r^4*s^4 - 659*r^6*s^4 + 480*r*s^5 + 
    240*r^3*s^5 - 720*r^5*s^5 - 7035*s^6 + 3770*r^2*s^6 + 3265*r^4*s^6 - 
    480*r*s^7 + 480*r^3*s^7 + 2516*s^8 - 2516*r^2*s^8 + 396*s*s1 - 
    7707*r^2*s*s1 - 360*r^4*s*s1 + 399*r^6*s*s1 + 6519*s^3*s1 + 
    16134*r^2*s^3*s1 - 837*r^4*s^3*s1 - 14586*s^5*s1 - 7230*r^2*s^5*s1 + 
    7272*s^7*s1)*Log[2])/((-1 + r)*(1 + r)*(r - s)*s*(r + s)*
   (3 + r^2 - 4*s^2)) - (512*Pi^2*Log[2])/(81*(-1 + u)^2) - 
 (((5888*I)/243)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*Log[2])/(-1 + u)^2 + 
 (256*Pi^2*Log[2])/(81*(-1 + u)) + 
 (((2432*I)/243)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*Log[2])/(-1 + u) + 
 (256*Pi^2*Log[2])/(81*u) - (((1024*I)/243)*Pi*Sqrt[4 + u]*Log[2])/u^(3/2) + 
 (((1280*I)/243)*Pi*Sqrt[4 + u]*Log[2])/Sqrt[u] - 
 (((160*I)/9)*Pi*Log[2])/(-1 + ubar)^3 - (32824*Pi^2*Log[2])/
  (243*(-1 + ubar)^3) - (22528*Pi^3*Log[2])/(405*Sqrt[3]*(-1 + ubar)^3) + 
 (((2816*I)/27)*Pi*s1*Log[2])/(-1 + ubar)^3 - 
 (704*Pi^2*s1*Log[2])/(3*(-1 + ubar)^3) - (160*Log[2])/(9*(-1 + ubar)^2) + 
 (((160*I)/81)*Pi*Log[2])/(-1 + ubar)^2 + 
 (296*Pi^2*Log[2])/(81*(-1 + ubar)^2) - (192512*Pi^3*Log[2])/
  (3645*Sqrt[3]*(-1 + ubar)^2) + (((322432*I)/729)*Pi*s1*Log[2])/
  (-1 + ubar)^2 - (14464*Pi^2*s1*Log[2])/(81*(-1 + ubar)^2) + 
 (2384*Log[2])/(729*(-1 + ubar)) - (608*L*Log[2])/(243*(-1 + ubar)) - 
 (((784*I)/243)*Pi*Log[2])/(-1 + ubar) - (5960*Pi^2*Log[2])/
  (81*(-1 + ubar)) + (((123752*I)/729)*Pi*s1*Log[2])/(-1 + ubar) - 
 (10240*Pi^2*s1*Log[2])/(81*(-1 + ubar)) - (10436*Log[2])/(729*ubar) - 
 (896*L*Log[2])/(243*ubar) + (((32*I)/243)*Pi*Log[2])/ubar + 
 (48376*Pi^2*Log[2])/(729*ubar) + (((166448*I)/729)*Pi*s1*Log[2])/ubar - 
 (((704*I)/243)*L*Pi*s1*Log[2])/ubar + (2464*Pi^2*s1*Log[2])/(81*ubar) + 
 (((160*I)/243)*Pi*s1*(2 + ubar)*Log[2])/ubar - 
 (((40*I)/243)*Pi*(-3 + 4*ubar)*Log[2])/ubar - (128*Log[2])/(27*zc) + 
 (128*u*Log[2])/(27*zc) - (18688*zc*Log[2])/(243*(-1 + u)) - 
 (((5888*I)/243)*Pi*zc*Log[2])/(-1 + u) + (1408*zc*Log[2])/(81*u) + 
 (2048*L*zc*Log[2])/(243*u) + (((1024*I)/243)*Pi*zc*Log[2])/u + 
 (2560*L*zc*Log[2])/(27*ubar) - (((7168*I)/243)*Pi*s*zc*Log[2])/ubar + 
 (32*(-504 + 739*ubar)*zc*Log[2])/(243*(-1 + ubar)*ubar) + 
 (5120*L*zc^2*Log[2])/(27*ubar) + (128*(144 - 293*ubar + 144*ubar^2)*zc^2*
   Log[2])/(81*(-1 + ubar)^2*ubar) + (320*HPL[{0}, r]*Log[2])/243 - 
 ((320*I)/81)*Pi*HPL[{0}, r]*Log[2] + ((1280*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{0}, r]*Log[2] + (64*(-31 + 15*s^2)*HPL[{0}, r]*Log[2])/243 - 
 (32*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*HPL[{0}, r]*Log[2])/
  (243*(-1 + r)*(1 + r)) + ((3200*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, s]*Log[2] - 
 ((1760*I)/81)*Pi*s1*HPL[{0}, s1]*Log[2] + 
 (((26752*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1]*Log[2])/
  ((-1 + r)*(1 + r)) - (((1408*I)/3)*Pi*s1*HPL[{0}, s1]*Log[2])/
  (-1 + ubar)^3 - (((28928*I)/81)*Pi*s1*HPL[{0}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((20480*I)/81)*Pi*s1*HPL[{0}, s1]*Log[2])/(-1 + ubar) + 
 (((4928*I)/81)*Pi*s1*HPL[{0}, s1]*Log[2])/ubar + 
 (704*Pi^2*HPL[{w1minus}, -3]*Log[2])/(27*(-1 + ubar)^3) - 
 (((176*I)/3)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/(-1 + ubar)^3 + 
 (6016*Pi^2*HPL[{w1minus}, -3]*Log[2])/(243*(-1 + ubar)^2) - 
 (((3616*I)/81)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/(-1 + ubar)^2 - 
 (((2560*I)/81)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/(-1 + ubar) + 
 (((352*I)/27)*Pi*s1*HPL[{w1minus}, -3]*Log[2])/ubar + 
 (1280*L*HPL[{w1minus}, r]*Log[2])/81 + ((640*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w1minus}, r]*Log[2] - (20*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*Log[2])/(3*(r - s)^3*(r + s)^3) - 
 ((320*I)/81)*Pi*(1 - 27*s + 9*s^3)*HPL[{w1minus}, r]*Log[2] + 
 (40*(-6 + 635*r^2 - 548*r^4 - 623*s^2 + 431*r^2*s^2 + 30*r^4*s^2 + 111*s^4 - 
    30*r^2*s^4)*HPL[{w1minus}, r]*Log[2])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + ((16200 - 31290*r^2 + 10727*r^4 - 9272*r^6 + 675*r^8 - 
    33780*s^2 + 67451*r^2*s^2 + 5764*r^4*s^2 + 255*r^6*s^2 - 810*r^8*s^2 + 
    20372*s^4 - 70352*r^2*s^4 + 11235*r^4*s^4 - 270*r^6*s^4 + 135*r^8*s^4 + 
    6360*s^6 + 6735*r^2*s^6 - 270*r^4*s^6 + 135*r^6*s^6)*HPL[{w1minus}, r]*
   Log[2])/(243*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 (((80*I)/81)*Pi*(-2*r^6 + 162*s - 270*r^2*s + 189*r^4*s - 36*r^6*s + 
    6*r^4*s^2 - 324*s^3 + 324*r^2*s^3 - 162*r^4*s^3 + 12*r^6*s^3 - 
    6*r^2*s^4 + 297*s^5 - 162*r^2*s^5 + 45*r^4*s^5 + 2*s^6 - 126*s^7 + 
    36*r^2*s^7 + 15*s^9)*HPL[{w1minus}, r]*Log[2])/((r - s)^3*(r + s)^3) + 
 (40*(-147 + 2*ubar)*HPL[{w1minus}, r]*Log[2])/(243*ubar) + 
 (1280*zc*HPL[{w1minus}, r]*Log[2])/(27*ubar) + 
 (160*(30 - 65*ubar + 33*ubar^2)*zc^2*HPL[{w1minus}, r]*Log[2])/
  (27*(-1 + ubar)^2*ubar) + (320*(1 + ubar)*zc^3*HPL[{w1minus}, r]*Log[2])/
  (81*(-1 + ubar)^2*ubar) - (((40*I)/9)*Pi*(-1 + s)*s*(1 + s)*
   (-6 + 10*r^2 - 7*r^4 + 6*s^2 - 2*r^2*s^2 + 3*r^4*s^2 - 5*s^4 + s^6)*
   HPL[{w1minus}, r^2]*Log[2])/((-r + s)^3*(r + s)^3) - 
 ((2240*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, s]*Log[2] + 
 (20*Pi^2*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, s]*Log[2])/(3*(r - s)^3*(r + s)^3) + 
 ((160*I)/81)*Pi*(1 - 108*s + 36*s^3)*HPL[{w1minus}, s]*Log[2] + 
 (4*(-60 - 601*r^2 + 661*s^2 + 240*r^2*s^2 - 240*s^4)*HPL[{w1minus}, s]*
   Log[2])/(243*(r - s)*(r + s)) - 
 (4*(-60 + 241*r^2 - 241*r^4 - 121*s^2 + r^2*s^2 + 240*r^4*s^2 + 180*s^4 - 
    240*r^2*s^4)*HPL[{w1minus}, s]*Log[2])/(243*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) + (((160*I)/81)*Pi*(-r^6 + 54*s - 90*r^2*s + 63*r^4*s - 
    12*r^6*s + 3*r^4*s^2 - 108*s^3 + 108*r^2*s^3 - 54*r^4*s^3 + 4*r^6*s^3 - 
    3*r^2*s^4 + 99*s^5 - 54*r^2*s^5 + 15*r^4*s^5 + s^6 - 42*s^7 + 
    12*r^2*s^7 + 5*s^9)*HPL[{w1minus}, s]*Log[2])/((r - s)^3*(r + s)^3) - 
 (640*HPL[{0}, r]*HPL[{w1minus}, s]*Log[2])/81 + 
 (160*HPL[{w1minus}, r]*HPL[{w1minus}, s]*Log[2])/27 - 
 (10*(-108 + 165*r^2 - 102*r^4 + 25*r^6 + 204*s^2 - 159*r^2*s^2 - 6*r^4*s^2 + 
    33*r^6*s^2 - 180*s^4 + 123*r^2*s^4 - 18*r^4*s^4 - 21*r^6*s^4 + 44*s^6 + 
    3*r^2*s^6 + 6*r^4*s^6 + 3*r^6*s^6 - 12*r^2*s^8)*HPL[{w1minus}, r]*
   HPL[{w1minus}, s]*Log[2])/(27*(r - s)^3*(r + s)^3) + 
 (2300*HPL[{w1minus}, s1]*Log[2])/729 + (704*L*HPL[{w1minus}, s1]*Log[2])/
  243 + ((704*I)/243)*Pi*HPL[{w1minus}, s1]*Log[2] - 
 ((12496*I)/243)*Pi*s1*HPL[{w1minus}, s1]*Log[2] + 
 (((13376*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1]*Log[2])/
  ((-1 + r)*(1 + r)) + (160*HPL[{w1minus}, s1]*Log[2])/(9*(-1 + ubar)^3) - 
 (176*Pi^2*HPL[{w1minus}, s1]*Log[2])/(9*(-1 + ubar)^3) - 
 (((1936*I)/3)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/(-1 + ubar)^3 - 
 (160*HPL[{w1minus}, s1]*Log[2])/(81*(-1 + ubar)^2) - 
 (1504*Pi^2*HPL[{w1minus}, s1]*Log[2])/(81*(-1 + ubar)^2) - 
 (((39776*I)/81)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/(-1 + ubar)^2 + 
 (784*HPL[{w1minus}, s1]*Log[2])/(243*(-1 + ubar)) - 
 (((28160*I)/81)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/(-1 + ubar) - 
 (32*HPL[{w1minus}, s1]*Log[2])/(243*ubar) + 
 (((9856*I)/243)*Pi*s1*HPL[{w1minus}, s1]*Log[2])/ubar + 
 (160*HPL[{w1minus}, su]*Log[2])/243 - (704*Pi^2*HPL[{w1plus}, -3]*Log[2])/
  (27*(-1 + ubar)^3) + (((176*I)/3)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/
  (-1 + ubar)^3 - (6016*Pi^2*HPL[{w1plus}, -3]*Log[2])/(243*(-1 + ubar)^2) + 
 (((3616*I)/81)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/(-1 + ubar)^2 + 
 (((2560*I)/81)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/(-1 + ubar) - 
 (((352*I)/27)*Pi*s1*HPL[{w1plus}, -3]*Log[2])/ubar + 
 (((40*I)/27)*Pi*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus}, r]*Log[2])/((r - s)*(r + s)) + 
 (80*r*(-3 + 5*r^2)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*HPL[{w1plus}, r]*
   Log[2])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (((160*I)/81)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus}, r]*Log[2])/((r - s)*(r + s)) + 
 (40*r*(-1 + s)*(1 + s)*(45 - 108*r^2 + 130*r^4 - 220*r^6 + 45*r^8 - 93*s^2 + 
    101*r^2*s^2 + 345*r^4*s^2 - 29*r^6*s^2 + 111*s^4 - 455*r^2*s^4 + 
    29*r^4*s^4 - 9*r^6*s^4 + 60*s^6 + 48*r^2*s^6)*HPL[{w1plus}, r]*Log[2])/
  (81*(-1 + r)*(1 + r)*(r - s)^3*(r + s)^3) + 
 (((10*I)/81)*Pi*(-315 + 252*r^2 - 99*r^4 + 50*r^6 + 801*s^2 - 108*r^2*s^2 - 
    339*r^4*s^2 - 90*r^6*s^2 - 981*s^4 + 168*r^2*s^4 + 711*r^4*s^4 - 
    18*r^6*s^4 + 499*s^6 - 468*r^2*s^6 - 153*r^4*s^6 + 18*r^6*s^6 + 36*s^8 + 
    36*r^2*s^8)*HPL[{w1plus}, r]*Log[2])/((r - s)^3*(r + s)^3) + 
 (80*r*(-81 + 223*ubar - 213*ubar^2 + 69*ubar^3)*HPL[{w1plus}, r]*Log[2])/
  (243*(-1 + ubar)^3*ubar) + (160*r*(-63 + 259*ubar - 267*ubar^2 + 87*ubar^3)*
   zc*HPL[{w1plus}, r]*Log[2])/(243*(-1 + ubar)^3*ubar) + 
 (640*r*zc^2*HPL[{w1plus}, r]*Log[2])/(81*(-1 + ubar)^3) + 
 (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r^2]*HPL[{w1plus}, r]*Log[2])/((r - s)^3*(r + s)^3) + 
 (((40*I)/9)*Pi*(-1 + s)*s*(1 + s)*(-6 + 10*r^2 - 7*r^4 + 6*s^2 - 2*r^2*s^2 + 
    3*r^4*s^2 - 5*s^4 + s^6)*HPL[{w1plus}, r^2]*Log[2])/
  ((-r + s)^3*(r + s)^3) - (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1plus}, r]*HPL[{w1plus}, r^2]*Log[2])/
  ((r - s)^3*(r + s)^3) + (640*L*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[2])/81 + 
 (((160*I)/81)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus}, s]*Log[2])/((r - s)*(r + s)) + 
 (((20*I)/81)*Pi*(-6 - 21*r^2 + 12*r^2*s + 39*s^2 + 138*r^2*s^2 - 12*s^3 - 
    4*r^2*s^3 - 156*s^4 + 3*r^2*s^4 + 4*s^5 + 3*s^6)*HPL[{w1plus}, s]*Log[2])/
  ((r - s)*(r + s)) - (8*(-720*r^2 + 750*s^2 + 2973*r^2*s^2 - 3053*s^4 - 
    1321*r^2*s^4 + 1371*s^6)*HPL[{w1plus}, s]*Log[2])/
  (81*s*(-r + s)*(r + s)) - 
 (8*s*(675 - 2790*r^2 + 2745*r^4 - 2127*r^6 - 225*s^2 + 3120*r^2*s^2 + 
    1116*r^4*s^2 + 919*r^6*s^2 - 735*s^4 - 4971*r^2*s^4 - 102*r^4*s^4 + 
    1932*s^6 + 1017*r^2*s^6 - 135*r^4*s^6 - 439*s^8)*HPL[{w1plus}, s]*Log[2])/
  (243*(r - s)^3*(r + s)^3) - 
 (((10*I)/81)*Pi*(-315 + 900*r^2 - 855*r^4 + 802*r^6 + 24*r^6*s + 153*s^2 - 
    540*r^2*s^2 - 1083*r^4*s^2 - 306*r^6*s^2 - 72*r^4*s^3 - 8*r^6*s^3 + 
    207*s^4 + 1344*r^2*s^4 + 603*r^4*s^4 - 18*r^6*s^4 + 72*r^2*s^5 + 
    24*r^4*s^5 - 685*s^6 - 252*r^2*s^6 - 153*r^4*s^6 + 18*r^6*s^6 - 24*s^7 - 
    24*r^2*s^7 + 144*s^8 + 36*r^2*s^8 + 8*s^9)*HPL[{w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) - (200*s*(-3 + s^2)*HPL[{w1minus}, r]*
   HPL[{w1plus}, s]*Log[2])/81 + (((80*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + 
 (80*s*(-54 + 90*r^2 - 63*r^4 - 6*r^6 + 108*s^2 - 108*r^2*s^2 + 108*r^4*s^2 + 
    2*r^6*s^2 - 99*s^4 - 33*r^4*s^4 + 60*s^6 + 6*r^2*s^6 - 11*s^8)*
   HPL[{w1minus}, r]*HPL[{w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r^2]*HPL[{w1plus}, s]*Log[2])/((r - s)^3*(r + s)^3) + 
 (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus}, r^2]*HPL[{w1plus}, s]*Log[2])/((r - s)^3*(r + s)^3) - 
 ((3520*I)/243)*Pi*HPL[{w1plus}, s1]*Log[2] - 
 (((5632*I)/243)*Pi*(-3 - r^2 + r^4 + 7*s^2 - r^2*s^2 - 3*s^4)*
   HPL[{w1plus}, s1]*Log[2])/((-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (1376*s1*HPL[{w1plus}, s1]*Log[2])/729 + (704*L*s1*HPL[{w1plus}, s1]*Log[2])/
  243 - (((32384*I)/243)*Pi*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (1408*Pi^2*HPL[{w1plus}, s1]*Log[2])/(9*(-1 + ubar)^3) + 
 (((592*I)/81)*Pi*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar)^2 + 
 (12032*Pi^2*HPL[{w1plus}, s1]*Log[2])/(81*(-1 + ubar)^2) - 
 (((33616*I)/81)*Pi*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar) + 
 (352*s1*HPL[{w1plus}, s1]*Log[2])/(81*(-1 + ubar)) + 
 (((7696*I)/27)*Pi*HPL[{w1plus}, s1]*Log[2])/ubar + 
 (3424*s1*HPL[{w1plus}, s1]*Log[2])/(729*ubar) + 
 (1408*L*s1*HPL[{w1plus}, s1]*Log[2])/(243*ubar) + 
 (((352*I)/9)*Pi*HPL[{w1minus}, -3]*HPL[{w1plus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((3008*I)/81)*Pi*HPL[{w1minus}, -3]*HPL[{w1plus}, s1]*Log[2])/
  (-1 + ubar)^2 - (((352*I)/9)*Pi*HPL[{w1plus}, -3]*HPL[{w1plus}, s1]*Log[2])/
  (-1 + ubar)^3 - (((3008*I)/81)*Pi*HPL[{w1plus}, -3]*HPL[{w1plus}, s1]*
   Log[2])/(-1 + ubar)^2 - (160*su*HPL[{w1plus}, su]*Log[2])/243 - 
 (2560*su*zc*HPL[{w1plus}, su]*Log[2])/(243*(-1 + ubar)) + 
 (640*su*zc^2*HPL[{w1plus}, su]*Log[2])/(81*(-1 + ubar)^2) + 
 ((160*I)/81)*Pi*HPL[{w2minus}, s]*Log[2] - ((640*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w2minus}, s]*Log[2] - (32*(-31 + 15*s^2)*HPL[{w2minus}, s]*Log[2])/
  243 + (16*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*HPL[{w2minus}, s]*Log[2])/
  (243*(-1 + r)*(1 + r)) + (320*HPL[{0}, r]*HPL[{w2minus}, s]*Log[2])/81 - 
 (160*HPL[{w1minus}, r]*HPL[{w2minus}, s]*Log[2])/81 - 
 (160*HPL[{w2minus}, su]*Log[2])/243 - ((640*I)/81)*Pi*s*(-3 + s^2)*
  HPL[{w2plus}, s]*Log[2] - (640*s*(-3 + s^2)*HPL[{w1plus}, r]*
   HPL[{w2plus}, s]*Log[2])/27 - 
 (((40*I)/9)*Pi*(-1 + s)*s*(1 + s)*(-6 + 10*r^2 - 7*r^4 + 6*s^2 - 2*r^2*s^2 + 
    3*r^4*s^2 - 5*s^4 + s^6)*HPL[{w3minus}, s]*Log[2])/
  ((-r + s)^3*(r + s)^3) + 
 (10*(-36 + 7*r^2 + 22*r^4 - 29*r^6 + 116*s^2 - 21*r^2*s^2 - 2*r^4*s^2 + 
    27*r^6*s^2 - 148*s^4 + 9*r^2*s^4 + 2*r^4*s^4 - 7*r^6*s^4 + 84*s^6 - 
    15*r^2*s^6 + 2*r^4*s^6 + r^6*s^6 - 8*s^8 - 4*r^2*s^8)*HPL[{w1minus}, r]*
   HPL[{w3minus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (((5*I)/9)*Pi*(-35 + 28*r^2 + r^4 - 10*r^6 + 89*s^2 - 36*r^2*s^2 - 
    27*r^4*s^2 + 30*r^6*s^2 - 97*s^4 + 44*r^2*s^4 - 5*r^4*s^4 - 14*r^6*s^4 + 
    35*s^6 - 4*r^2*s^6 + 7*r^4*s^6 + 2*r^6*s^6 - 8*r^2*s^8)*HPL[{w3plus}, r]*
   Log[2])/((r - s)^3*(r + s)^3) + 
 (((5*I)/9)*Pi*(-1 + s)*(1 + s)*(35 - 4*r^2 - 29*r^4 + 26*r^6 - 78*s^2 + 
    16*r^2*s^2 + 6*r^4*s^2 - 12*r^6*s^2 + 63*s^4 - 20*r^2*s^4 + 7*r^4*s^4 + 
    2*r^6*s^4 - 4*s^6 - 8*r^2*s^6)*HPL[{w3plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w1minus}, r]*HPL[{w3plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w4minus}, s]*Log[2])/
  (9*(r - s)^2*(r + s)^2) - 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w1minus}, r]*HPL[{w4plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w1minus}, r]*HPL[{w5minus}, s]*Log[2])/
  (9*(r - s)^2*(r + s)^2) - 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w1minus}, r]*HPL[{w5plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (1376*HPL[{w6minus}, s1]*Log[2])/729 + (704*L*HPL[{w6minus}, s1]*Log[2])/
  243 - ((2464*I)/243)*Pi*s1*HPL[{w6minus}, s1]*Log[2] + 
 (((2816*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w6minus}, s1]*Log[2])/
  ((-1 + r)*(1 + r)) - (352*HPL[{w6minus}, s1]*Log[2])/(243*(-1 + ubar)) + 
 (928*HPL[{w6minus}, s1]*Log[2])/(243*ubar) - 
 (((4928*I)/243)*Pi*s1*HPL[{w6minus}, s1]*Log[2])/ubar - 
 ((352*I)/27)*Pi*s1*HPL[{w7minus}, s1]*Log[2] - 
 (((704*I)/3)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/(-1 + ubar)^3 - 
 (((14464*I)/81)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((10240*I)/81)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/(-1 + ubar) + 
 (((704*I)/27)*Pi*s1*HPL[{w7minus}, s1]*Log[2])/ubar - 
 ((352*I)/27)*Pi*HPL[{w7plus}, s1]*Log[2] - 
 (((1408*I)/9)*Pi*HPL[{w7plus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((5696*I)/81)*Pi*HPL[{w7plus}, s1]*Log[2])/(-1 + ubar) - 
 (((320*I)/81)*Pi*HPL[{w7plus}, s1]*Log[2])/ubar - 
 (640*HPL[{0, 0}, r]*Log[2])/81 + (320*HPL[{0, w1minus}, r]*Log[2])/81 + 
 (704*HPL[{0, w1plus}, 1/3]*Log[2])/27 + (2816*HPL[{0, w1plus}, 1/3]*Log[2])/
  (9*(-1 + ubar)^2) + (11392*HPL[{0, w1plus}, 1/3]*Log[2])/(81*(-1 + ubar)) + 
 (640*HPL[{0, w1plus}, 1/3]*Log[2])/(81*ubar) - 
 (2816*HPL[{w1minus}, s1]*HPL[{0, w1plus}, 1/3]*Log[2])/(9*(-1 + ubar)^3) - 
 (24064*HPL[{w1minus}, s1]*HPL[{0, w1plus}, 1/3]*Log[2])/(81*(-1 + ubar)^2) + 
 (2000*s*(-3 + s^2)*HPL[{0, w1plus}, s]*Log[2])/27 - 
 (80*s*(216 - 360*r^2 + 252*r^4 - 51*r^6 - 432*s^2 + 432*r^2*s^2 - 
    207*r^4*s^2 + 17*r^6*s^2 + 396*s^4 - 225*r^2*s^4 + 57*r^4*s^4 - 165*s^6 + 
    51*r^2*s^6 + 19*s^8)*HPL[{0, w1plus}, s]*Log[2])/
  (81*(-r + s)^3*(r + s)^3) - (1408*s1*HPL[{0, w1plus}, s1]*Log[2])/243 - 
 (2816*s1*HPL[{0, w1plus}, s1]*Log[2])/(243*ubar) + 
 (160*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*Log[2])/
  (9*(r - s)^2*(r + s)^2) + (320*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*
   Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (320*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus}, 1 - 2*Sqrt[zc]]*Log[2])/
  (9*(r - s)^3*(r + s)^3) - 
 (160*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{0, w1plus}, (1 + 2*Sqrt[zc])^(-1)]*Log[2])/
  (9*(r - s)^2*(r + s)^2) - (320*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, 
    (1 + 2*Sqrt[zc])^(-1)]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (320*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, s]*HPL[{0, w1plus}, (1 + 2*Sqrt[zc])^(-1)]*Log[2])/
  (9*(r - s)^3*(r + s)^3) - 
 (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (9*(r - s)^2*(r + s)^2) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, s]*HPL[{0, w1plus}, 1 - 2*zc]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (320*HPL[{w1minus, 0}, r]*Log[2])/81 - 
 (80*HPL[{w1minus, w1minus}, r]*Log[2])/9 + 
 (20*(-324 + 279*r^2 - 54*r^4 - 41*r^6 + 828*s^2 - 333*r^2*s^2 - 
    174*r^4*s^2 + 171*r^6*s^2 - 936*s^4 + 381*r^2*s^4 - 18*r^4*s^4 - 
    63*r^6*s^4 + 392*s^6 - 63*r^2*s^6 + 18*r^4*s^6 + 9*r^6*s^6 - 36*s^8 - 
    36*r^2*s^8)*HPL[{w1minus, w1minus}, r]*Log[2])/(81*(r - s)^3*(r + s)^3) - 
 (320*HPL[{w1minus, w1minus}, s]*Log[2])/81 - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w1minus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (3160*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s]*
   Log[2])/81 - (((80*I)/3)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) - 
 (40*s*(216 - 360*r^2 + 252*r^4 - 39*r^6 - 432*s^2 + 432*r^2*s^2 - 
    243*r^4*s^2 + 13*r^6*s^2 + 396*s^4 - 189*r^2*s^4 + 69*r^4*s^4 - 177*s^6 + 
    39*r^2*s^6 + 23*s^8)*HPL[{w1minus, w1plus}, s]*Log[2])/
  (81*(-r + s)^3*(r + s)^3) - (352*s1*HPL[{w1minus, w1plus}, s1]*Log[2])/81 - 
 (((352*I)/9)*Pi*HPL[{w1minus, w1plus}, s1]*Log[2])/(-1 + ubar)^3 - 
 (((3008*I)/81)*Pi*HPL[{w1minus, w1plus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (704*s1*HPL[{w1minus, w1plus}, s1]*Log[2])/(81*ubar) + 
 (320*HPL[{w1minus, w2minus}, s]*Log[2])/81 - 
 (10*(-1 + s)*(1 + s)*(36 - 31*r^2 + 6*r^4 + 13*r^6 - 56*s^2 + 6*r^2*s^2 - 
    6*r^6*s^2 + 48*s^4 - 11*r^2*s^4 + 2*r^4*s^4 + r^6*s^4 - 4*s^6 - 
    4*r^2*s^6)*HPL[{w1minus, w3minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1minus, w3minus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus, w3plus}, r]*Log[2])/
  ((r - s)^3*(r + s)^3) - (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*
   (1 + s)^2*(-3 + 2*r^2 + s^2)*HPL[{w1minus, w3plus}, s]*Log[2])/
  ((r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w4minus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1minus, w5minus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) - (704*HPL[{w1minus, w6minus}, s1]*Log[2])/243 + 
 (((1408*I)/9)*Pi*HPL[{w1minus, w7plus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((12032*I)/81)*Pi*HPL[{w1minus, w7plus}, s1]*Log[2])/(-1 + ubar)^2 + 
 (((2816*I)/9)*Pi*HPL[{w1plus, 0}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((24064*I)/81)*Pi*HPL[{w1plus, 0}, s1]*Log[2])/(-1 + ubar)^2 - 
 (((80*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1minus}, r]*Log[2])/((r - s)^3*(r + s)^3) - 
 (((160*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1minus}, s]*Log[2])/((r - s)^3*(r + s)^3) - 
 (352*s1*HPL[{w1plus, w1minus}, s1]*Log[2])/243 + 
 (((3872*I)/9)*Pi*HPL[{w1plus, w1minus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((33088*I)/81)*Pi*HPL[{w1plus, w1minus}, s1]*Log[2])/(-1 + ubar)^2 - 
 (704*s1*HPL[{w1plus, w1minus}, s1]*Log[2])/(243*ubar) + 
 (40*(-1 + r)*(1 + r)*(-1 + s)*(1 + s)*(1 + 8*r^2 - 9*s^2)*
   HPL[{w1plus, w1plus}, r]*Log[2])/(27*(r - s)*(r + s)) + 
 (20*(93 - 67*r^2 - 10*r^4 - 14*r^6 - 230*s^2 + 72*r^2*s^2 + 210*r^4*s^2 - 
    76*r^6*s^2 + 244*s^4 - 228*r^2*s^4 + 18*r^4*s^4 + 26*r^6*s^4 - 34*s^6 + 
    4*r^2*s^6 - 26*r^4*s^6 - 9*s^8 + 27*r^2*s^8)*HPL[{w1plus, w1plus}, r]*
   Log[2])/(27*(r - s)^3*(r + s)^3) + 
 (40*(-1 + 49*r^2 - 46*s^2 - 2*r^2*s^2 - s^4 + r^2*s^4)*
   HPL[{w1plus, w1plus}, s]*Log[2])/(27*(r - s)*(r + s)) - 
 (20*(279 - 417*r^2 + 222*r^4 - 34*r^6 - 474*s^2 + 360*r^2*s^2 + 
    102*r^4*s^2 - 156*r^6*s^2 + 336*s^4 - 300*r^2*s^4 + 90*r^4*s^4 + 
    78*r^6*s^4 + 34*s^6 - 60*r^2*s^6 - 78*r^4*s^6 - 63*s^8 + 81*r^2*s^8)*
   HPL[{w1plus, w1plus}, s]*Log[2])/(81*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (352*HPL[{w1plus, w1plus}, s1]*Log[2])/243 - 
 (640*zc^2*HPL[{w1plus, w1plus}, su]*Log[2])/(27*(-1 + ubar)^2) - 
 (1280*zc^3*HPL[{w1plus, w1plus}, su]*Log[2])/(81*(-1 + ubar)^3) + 
 (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w3minus}, r]*Log[2])/((r - s)^3*(r + s)^3) - 
 (((40*I)/9)*Pi*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w3minus}, s]*Log[2])/((r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, r]*HPL[{w1plus, w3plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w4plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*HPL[{w1plus, w5plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) - (352*s1*HPL[{w1plus, w6minus}, s1]*Log[2])/243 - 
 (704*s1*HPL[{w1plus, w6minus}, s1]*Log[2])/(243*ubar) + 
 (((1408*I)/9)*Pi*HPL[{w1plus, w7minus}, s1]*Log[2])/(-1 + ubar)^3 + 
 (((12032*I)/81)*Pi*HPL[{w1plus, w7minus}, s1]*Log[2])/(-1 + ubar)^2 + 
 (320*HPL[{w2minus, w1minus}, s]*Log[2])/81 + 
 (640*s*(-3 + s^2)*HPL[{w2minus, w1plus}, s]*Log[2])/27 - 
 (160*HPL[{w2minus, w2minus}, s]*Log[2])/81 - 
 (10*(-1 + s)*(1 + s)*(36 - 31*r^2 + 6*r^4 + 13*r^6 - 56*s^2 + 6*r^2*s^2 - 
    6*r^6*s^2 + 48*s^4 - 11*r^2*s^4 + 2*r^4*s^4 + r^6*s^4 - 4*s^6 - 
    4*r^2*s^6)*HPL[{w3minus, w1minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w3minus, w1plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (10*(-1 + s)*(1 + s)*(36 - 31*r^2 + 6*r^4 + 13*r^6 - 56*s^2 + 6*r^2*s^2 - 
    6*r^6*s^2 + 48*s^4 - 11*r^2*s^4 + 2*r^4*s^4 + r^6*s^4 - 4*s^6 - 
    4*r^2*s^6)*HPL[{w3plus, w1plus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (10*(-36 + 7*r^2 + 22*r^4 - 29*r^6 + 116*s^2 - 21*r^2*s^2 - 2*r^4*s^2 + 
    27*r^6*s^2 - 148*s^4 + 9*r^2*s^4 + 2*r^4*s^4 - 7*r^6*s^4 + 84*s^6 - 
    15*r^2*s^6 + 2*r^4*s^6 + r^6*s^6 - 8*s^8 - 4*r^2*s^8)*
   HPL[{w3plus, w1plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (80*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w4minus, w1plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (80*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w4plus, w1plus}, s]*Log[2])/
  (9*(r - s)^2*(r + s)^2) + 
 (80*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w5minus, w1plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (80*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w5plus, w1plus}, s]*Log[2])/
  (9*(r - s)^2*(r + s)^2) - (704*HPL[{w6minus, w1minus}, s1]*Log[2])/243 - 
 (352*s1*HPL[{w6minus, w1plus}, s1]*Log[2])/243 - 
 (704*s1*HPL[{w6minus, w1plus}, s1]*Log[2])/(243*ubar) - 
 (5632*HPL[{0, w1plus, 0}, 1/3]*Log[2])/(9*(-1 + ubar)^3) - 
 (48128*HPL[{0, w1plus, 0}, 1/3]*Log[2])/(81*(-1 + ubar)^2) - 
 (2816*HPL[{0, w1plus, w1minus}, 1/3]*Log[2])/(9*(-1 + ubar)^3) - 
 (24064*HPL[{0, w1plus, w1minus}, 1/3]*Log[2])/(81*(-1 + ubar)^2) - 
 (2816*HPL[{0, w1plus, w1plus}, 1/3]*Log[2])/(9*(-1 + ubar)^3) - 
 (24064*HPL[{0, w1plus, w1plus}, 1/3]*Log[2])/(81*(-1 + ubar)^2) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w1minus}, r]*Log[2])/(3*(r - s)^3*(r + s)^3) + 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w3minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w4minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus, w5minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (1408*HPL[{w1minus, w1minus, w7minus}, I*Sqrt[3]]*Log[2])/
  (9*(-1 + ubar)^3) + (12032*HPL[{w1minus, w1minus, w7minus}, I*Sqrt[3]]*
   Log[2])/(81*(-1 + ubar)^2) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w1plus}, r]*Log[2])/
  (3*(r - s)^3*(r + s)^3) + (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w1plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w3plus}, r]*Log[2])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w4plus}, r]*Log[2])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1plus, w5plus}, r]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (704*HPL[{w1minus, w1plus, w7plus}, I*Sqrt[3]]*
   Log[2])/(9*(-1 + ubar)^3) + 
 (6016*HPL[{w1minus, w1plus, w7plus}, I*Sqrt[3]]*Log[2])/(81*(-1 + ubar)^2) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w3minus, w1minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w3plus, w1plus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w3plus, w1plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w4minus, w1minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w4plus, w1plus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w4plus, w1plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w5minus, w1minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w5plus, w1plus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w5plus, w1plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (704*HPL[{w1minus, w7minus, w1minus}, I*Sqrt[3]]*Log[2])/(9*(-1 + ubar)^3) + 
 (6016*HPL[{w1minus, w7minus, w1minus}, I*Sqrt[3]]*Log[2])/
  (81*(-1 + ubar)^2) - (1408*HPL[{w1minus, w7plus, w1plus}, I*Sqrt[3]]*
   Log[2])/(9*(-1 + ubar)^3) - 
 (12032*HPL[{w1minus, w7plus, w1plus}, I*Sqrt[3]]*Log[2])/
  (81*(-1 + ubar)^2) + (320*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, 0, w1plus}, r]*Log[2])/
  (9*(r - s)^3*(r + s)^3) - (320*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, 0, w1plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w1plus}, r]*Log[2])/
  (9*(r - s)^3*(r + s)^3) - (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w1plus}, s]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w3plus}, r]*Log[2])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w4plus}, r]*Log[2])/
  (9*(r - s)^3*(r + s)^3) - (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1minus, w5plus}, r]*Log[2])/
  (9*(r - s)^3*(r + s)^3) + (704*HPL[{w1plus, w1minus, w7plus}, I*Sqrt[3]]*
   Log[2])/(9*(-1 + ubar)^3) + 
 (6016*HPL[{w1plus, w1minus, w7plus}, I*Sqrt[3]]*Log[2])/(81*(-1 + ubar)^2) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1plus, w1minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w3minus, w1plus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w3minus, w1plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w3plus, w1minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w4minus, w1plus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w4minus, w1plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w4plus, w1minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) + 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w5minus, w1plus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (160*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w5minus, w1plus}, s]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w5plus, w1minus}, r]*Log[2])/(9*(r - s)^3*(r + s)^3) - 
 (1408*HPL[{w1plus, w7minus, w1plus}, I*Sqrt[3]]*Log[2])/(9*(-1 + ubar)^3) - 
 (12032*HPL[{w1plus, w7minus, w1plus}, I*Sqrt[3]]*Log[2])/
  (81*(-1 + ubar)^2) + (704*HPL[{w1plus, w7plus, w1minus}, I*Sqrt[3]]*Log[2])/
  (9*(-1 + ubar)^3) + (6016*HPL[{w1plus, w7plus, w1minus}, I*Sqrt[3]]*Log[2])/
  (81*(-1 + ubar)^2) + (220*Log[2]^2)/729 + (5248*L*Log[2]^2)/243 + 
 ((704*I)/243)*Pi*Log[2]^2 + (4*(2159 - 1889*r^2 - 330*s^2 + 60*r^2*s^2)*
   Log[2]^2)/(81*(-1 + r)*(1 + r)) - ((160*I)/81)*Pi*(-1 - 6*s + 2*s^3)*
  Log[2]^2 + ((160*I)/81)*Pi*(-1 - 54*s + 18*s^3)*Log[2]^2 + 
 ((16200 - 31050*r^2 + 11899*r^4 - 10684*r^6 + 675*r^8 - 34020*s^2 + 
    64627*r^2*s^2 + 8348*r^4*s^2 + 735*r^6*s^2 - 810*r^8*s^2 + 22024*s^4 - 
    71044*r^2*s^4 + 10275*r^4*s^4 - 270*r^6*s^4 + 135*r^8*s^4 + 5880*s^6 + 
    7215*r^2*s^6 - 270*r^4*s^6 + 135*r^6*s^6)*Log[2]^2)/
  (243*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) - 
 ((18128*I)/243)*Pi*s1*Log[2]^2 - 
 (((64*I)/243)*Pi*(315*s - 315*r^2*s - 105*s^3 + 105*r^2*s^3 + 726*s1 - 
    242*r^2*s1 - 484*s^2*s1)*Log[2]^2)/((-1 + r)*(1 + r)) + 
 (((512*I)/27)*Pi*Log[2]^2)/(-1 + u)^2 + 
 (2944*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]^2)/(243*(-1 + u)^2) - 
 (1216*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]^2)/(243*(-1 + u)) + 
 (512*Sqrt[4 + u]*Log[2]^2)/(243*u^(3/2)) - (640*Sqrt[4 + u]*Log[2]^2)/
  (243*Sqrt[u]) + (160*Log[2]^2)/(9*(-1 + ubar)^3) + 
 (18832*Pi^2*Log[2]^2)/(81*(-1 + ubar)^3) - (((2816*I)/3)*Pi*s1*Log[2]^2)/
  (-1 + ubar)^3 - (160*Log[2]^2)/(81*(-1 + ubar)^2) + 
 (160928*Pi^2*Log[2]^2)/(729*(-1 + ubar)^2) - (((57856*I)/81)*Pi*s1*Log[2]^2)/
  (-1 + ubar)^2 + (16*Log[2]^2)/(9*(-1 + ubar)) - 
 (((40960*I)/81)*Pi*s1*Log[2]^2)/(-1 + ubar) + (896*Log[2]^2)/(243*ubar) + 
 (((14432*I)/243)*Pi*s1*Log[2]^2)/ubar + (40*(-147 + 2*ubar)*Log[2]^2)/
  (243*ubar) + (64*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[2]^2)/(81*zc) + 
 (5888*zc*Log[2]^2)/(243*(-1 + u)) - (1024*zc*Log[2]^2)/(243*u) + 
 (1280*zc*Log[2]^2)/(27*ubar) - (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   Log[2]^2)/(27*(-1 + u)^2) + (160*(30 - 65*ubar + 33*ubar^2)*zc^2*Log[2]^2)/
  (27*(-1 + ubar)^2*ubar) + (320*(1 + ubar)*zc^3*Log[2]^2)/
  (81*(-1 + ubar)^2*ubar) + (1216*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]^2)/
  (243*(-1 + u)) - (64*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]^2)/(81*zc) - 
 (1792*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[2]^2)/(243*(-1 + u)^2) + 
 (640*Sqrt[u + 4*zc]*Log[2]^2)/(243*Sqrt[u]) + 
 (64*Sqrt[u]*Sqrt[u + 4*zc]*Log[2]^2)/(81*zc) - 
 (512*zc*Sqrt[u + 4*zc]*Log[2]^2)/(243*u^(3/2)) - 
 (64*Sqrt[u^3*(u + 4*zc)]*Log[2]^2)/(81*u*zc) - 
 (400*HPL[{w1minus}, r]*Log[2]^2)/81 + 
 (10*(-324 + 279*r^2 - 54*r^4 - 13*r^6 + 828*s^2 - 333*r^2*s^2 - 
    258*r^4*s^2 + 171*r^6*s^2 - 936*s^4 + 465*r^2*s^4 - 18*r^4*s^4 - 
    63*r^6*s^4 + 364*s^6 - 63*r^2*s^6 + 18*r^4*s^6 + 9*r^6*s^6 - 36*s^8 - 
    36*r^2*s^8)*HPL[{w1minus}, r]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) + 
 (320*HPL[{w1minus}, s]*Log[2]^2)/81 - 
 (10*(-324 + 495*r^2 - 306*r^4 + 59*r^6 + 612*s^2 - 477*r^2*s^2 + 
    30*r^4*s^2 + 99*r^6*s^2 - 540*s^4 + 321*r^2*s^4 - 54*r^4*s^4 - 
    63*r^6*s^4 + 148*s^6 + 9*r^2*s^6 + 18*r^4*s^6 + 9*r^6*s^6 - 36*r^2*s^8)*
   HPL[{w1minus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (704*HPL[{w1minus}, s1]*Log[2]^2)/243 - 
 (40*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[2]^2)/27 + 
 (80*s*(-54 + 90*r^2 - 63*r^4 - 3*r^6 + 108*s^2 - 108*r^2*s^2 + 99*r^4*s^2 + 
    r^6*s^2 - 99*s^4 + 9*r^2*s^4 - 30*r^4*s^4 + 57*s^6 + 3*r^2*s^6 - 10*s^8)*
   HPL[{w1plus}, s]*Log[2]^2)/(81*(r - s)^3*(r + s)^3) - 
 (704*s1*HPL[{w1plus}, s1]*Log[2]^2)/243 + 
 (((5632*I)/9)*Pi*HPL[{w1plus}, s1]*Log[2]^2)/(-1 + ubar)^3 + 
 (((48128*I)/81)*Pi*HPL[{w1plus}, s1]*Log[2]^2)/(-1 + ubar)^2 - 
 (1408*s1*HPL[{w1plus}, s1]*Log[2]^2)/(243*ubar) - 
 (10*(-1 + s)*(1 + s)*(36 - 31*r^2 + 6*r^4 + 13*r^6 - 56*s^2 + 6*r^2*s^2 - 
    6*r^6*s^2 + 48*s^4 - 11*r^2*s^4 + 2*r^4*s^4 + r^6*s^4 - 4*s^6 - 
    4*r^2*s^6)*HPL[{w3minus}, r]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) + 
 (10*(-36 + 7*r^2 + 22*r^4 - 29*r^6 + 116*s^2 - 21*r^2*s^2 - 2*r^4*s^2 + 
    27*r^6*s^2 - 148*s^4 + 9*r^2*s^4 + 2*r^4*s^4 - 7*r^6*s^4 + 84*s^6 - 
    15*r^2*s^6 + 2*r^4*s^6 + r^6*s^6 - 8*s^8 - 4*r^2*s^8)*HPL[{w3minus}, s]*
   Log[2]^2)/(9*(r - s)^3*(r + s)^3) + 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w3plus}, s]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) - 
 (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w4minus}, s]*Log[2]^2)/(9*(r - s)^2*(r + s)^2) - 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w4plus}, s]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) - 
 (40*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w5minus}, s]*Log[2]^2)/(9*(r - s)^2*(r + s)^2) - 
 (40*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w5plus}, s]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) - 
 (704*HPL[{w6minus}, s1]*Log[2]^2)/243 - 
 (5632*HPL[{0, w1plus}, 1/3]*Log[2]^2)/(9*(-1 + ubar)^3) - 
 (48128*HPL[{0, w1plus}, 1/3]*Log[2]^2)/(81*(-1 + ubar)^2) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus}, s]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w3minus}, r]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w3minus}, s]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w4minus}, r]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w4minus}, s]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w5minus}, r]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w5minus}, s]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) + 
 (704*HPL[{w1minus, w7minus}, I*Sqrt[3]]*Log[2]^2)/(9*(-1 + ubar)^3) + 
 (6016*HPL[{w1minus, w7minus}, I*Sqrt[3]]*Log[2]^2)/(81*(-1 + ubar)^2) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1plus}, r]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w1plus}, s]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w3plus}, r]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w3plus}, s]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w4plus}, r]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w4plus}, s]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) - 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w5plus}, r]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) + 
 (80*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1plus, w5plus}, s]*Log[2]^2)/(9*(r - s)^3*(r + s)^3) + 
 (704*HPL[{w1plus, w7plus}, I*Sqrt[3]]*Log[2]^2)/(9*(-1 + ubar)^3) + 
 (6016*HPL[{w1plus, w7plus}, I*Sqrt[3]]*Log[2]^2)/(81*(-1 + ubar)^2) + 
 (1024*Log[2]^3)/729 + (1024*Log[2]^3)/(81*(-1 + u)^2) + 
 (64*Sqrt[u^2 + 4*zc - 4*u*zc]*(-16*u^2 + 19*u^3 - 16*zc + 62*u*zc - 
    46*u^2*zc)*(I*Pi*HPL[{w1plus}, p] - 2*HPL[{0}, r]*HPL[{w1plus}, p] - 
    HPL[{w1minus}, r]*HPL[{w1plus}, p] - I*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 
    2*HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 
    HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/2)*Pi*HPL[{w3minus}, p] - HPL[{0}, r]*HPL[{w3minus}, p] - 
    (I/2)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (I/2)*Pi*HPL[{w3plus}, p] - 
    HPL[{0}, r]*HPL[{w3plus}, p] - (I/2)*Pi*HPL[{w3plus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3plus}, 1 - 2*Sqrt[zc]] - HPL[{w1plus, w1minus}, p] + 
    HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + HPL[{w1plus, w4minus}, p]/2 - 
    HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w4plus}, p]/2 - 
    HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5minus}, p]/2 - 
    HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5plus}, p]/2 - 
    HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - HPL[{w3minus, w1minus}, p]/2 + 
    HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w3minus, w4minus}, p]/
     4 - HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus}, p]/4 - HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus}, p]/4 - HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3minus, w5plus}, p]/4 - HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]]/
     4 - HPL[{w3plus, w1minus}, p]/2 + HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]]/
     2 + HPL[{w3plus, w4minus}, p]/4 - HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3plus, w4plus}, p]/4 - HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3plus, w5minus}, p]/4 - HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3plus, w5plus}, p]/4 - HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]]/
     4 - 2*HPL[{w1plus}, p]*Log[2] + 2*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2]))/
  (243*(-1 + u)*u^3) + (128*Sqrt[1 - 2*u + u^2 + 4*u*zc]*
   (3 - u - 7*u^2 + 5*u^3 + 12*u*zc - 4*u^2*zc)*(I*Pi*HPL[{w1plus}, pu] - 
    2*HPL[{0}, r]*HPL[{w1plus}, pu] - HPL[{w1minus}, r]*HPL[{w1plus}, pu] - 
    I*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 2*HPL[{0}, r]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + HPL[{w1minus}, r]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + (I/2)*Pi*HPL[{w3minus}, pu] - 
    HPL[{0}, r]*HPL[{w3minus}, pu] - 
    (I/2)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (I/2)*Pi*HPL[{w3plus}, pu] - 
    HPL[{0}, r]*HPL[{w3plus}, pu] - (I/2)*Pi*HPL[{w3plus}, 1 - 2*Sqrt[zc]] + 
    HPL[{0}, r]*HPL[{w3plus}, 1 - 2*Sqrt[zc]] - HPL[{w1plus, w1minus}, pu] + 
    HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + HPL[{w1plus, w4minus}, pu]/2 - 
    HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w4plus}, pu]/2 - 
    HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5minus}, pu]/2 - 
    HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w1plus, w5plus}, pu]/2 - 
    HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - HPL[{w3minus, w1minus}, pu]/2 + 
    HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w3minus, w4minus}, pu]/
     4 - HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus}, pu]/4 - HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus}, pu]/4 - HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]]/
     4 + HPL[{w3minus, w5plus}, pu]/4 - 
    HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]]/4 - HPL[{w3plus, w1minus}, pu]/2 + 
    HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + HPL[{w3plus, w4minus}, pu]/4 - 
    HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + HPL[{w3plus, w4plus}, pu]/4 - 
    HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + HPL[{w3plus, w5minus}, pu]/4 - 
    HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + HPL[{w3plus, w5plus}, pu]/4 - 
    HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 2*HPL[{w1plus}, pu]*Log[2] + 
    2*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2]))/(243*(-1 + u)^3*u) - 
 (128*(u^3 + 6*zc^2 - 6*u*zc^2)*(-(Pi^2*HPL[{w1minus}, p])/6 + 
    (Pi^2*HPL[{w1minus}, 1 - 2*Sqrt[zc]])/6 - (Pi^2*HPL[{w1plus}, p])/2 + 
    (Pi^2*HPL[{w1plus}, 1 - 2*Sqrt[zc]])/2 - I*Pi*HPL[{w1plus}, p]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 2*HPL[{0}, r]*HPL[{w1plus}, p]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + HPL[{w1minus}, r]*HPL[{w1plus}, p]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] - (Pi^2*HPL[{w3minus}, p])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p])/2 + 
    (Pi^2*HPL[{w3minus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, p]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, p]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, p]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, p]*
      HPL[{w3minus}, 1 - 2*Sqrt[zc]])/2 - (Pi^2*HPL[{w3plus}, p])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p])/2 - 
    (I/4)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p] + 
    (HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p])/2 + 
    (Pi^2*HPL[{w3plus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, p]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - (I/4)*Pi*HPL[{w3plus}, p]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3plus}, p]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - 2*HPL[{w1minus}, p]*
     HPL[{0, 0}, Sqrt[zc]] + 2*HPL[{w1minus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] + HPL[{w3minus}, p]*HPL[{0, 0}, Sqrt[zc]] - 
    HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{0, 0}, Sqrt[zc]] + 
    HPL[{w3plus}, p]*HPL[{0, 0}, Sqrt[zc]] - HPL[{w3plus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] - HPL[{w1minus}, p]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    HPL[{w1minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    (HPL[{w3minus}, p]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, p]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    HPL[{w1plus}, p]*HPL[{w1plus, 0}, Sqrt[zc]] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]] - 
    (HPL[{w3minus}, p]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    HPL[{w1plus}, p]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + 
    (HPL[{w3minus}, p]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3plus}, p]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    I*Pi*HPL[{w1plus, w1plus}, p] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, p] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, p] + 
    I*Pi*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, p] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, p] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, p] - HPL[{0}, r]*
     HPL[{w1plus, w3plus}, p] + (I/2)*Pi*HPL[{w1plus, w3plus}, 
      1 - 2*Sqrt[zc]] - HPL[{0}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, p]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, p]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, p]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w1plus}, p]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, p]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, p]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, p] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, p] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, p])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, p] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, p])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, p] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, p])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 + 
    (HPL[{w1plus}, p]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, p]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, p]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, p] - HPL[{0}, r]*
     HPL[{w3plus, w1plus}, p] - (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, p])/
     2 + (I/2)*Pi*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, p] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, p])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, p] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, p])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, p]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, p]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, p]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    HPL[{w1plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1plus, w1minus}, p] - HPL[{w1plus, w1plus, w1minus}, 
     1 - 2*Sqrt[zc]] + HPL[{w1plus, w1plus, w4minus}, p]/2 + 
    HPL[{w1plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w4plus}, p]/2 + 
    HPL[{w1plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5minus}, p]/2 + 
    HPL[{w1plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5plus}, p]/2 + 
    HPL[{w1plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w3minus, w1minus}, p]/2 - 
    HPL[{w1plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3minus, w4minus}, p]/4 + 
    HPL[{w1plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w4plus}, p]/4 + 
    HPL[{w1plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5minus}, p]/4 + 
    HPL[{w1plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5plus}, p]/4 + 
    HPL[{w1plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w1plus, w3plus, w1minus}, p]/2 - 
    HPL[{w1plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3plus, w4minus}, p]/4 + 
    HPL[{w1plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w4plus}, p]/4 + 
    HPL[{w1plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5minus}, p]/4 + 
    HPL[{w1plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5plus}, p]/4 + 
    HPL[{w1plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3minus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1plus, w1minus}, p]/2 - 
    HPL[{w3minus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3minus, w1plus, w4minus}, p]/4 + 
    HPL[{w3minus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w4plus}, p]/4 + 
    HPL[{w3minus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5minus}, p]/4 + 
    HPL[{w3minus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5plus}, p]/4 + 
    HPL[{w3minus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w3minus, w1minus}, p]/4 - 
    HPL[{w3minus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3minus, w4minus}, p]/8 + 
    HPL[{w3minus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w4plus}, p]/8 + 
    HPL[{w3minus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5minus}, p]/8 + 
    HPL[{w3minus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5plus}, p]/8 + 
    HPL[{w3minus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3minus, w3plus, w1minus}, p]/4 - 
    HPL[{w3minus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3plus, w4minus}, p]/8 + 
    HPL[{w3minus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w4plus}, p]/8 + 
    HPL[{w3minus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5minus}, p]/8 + 
    HPL[{w3minus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5plus}, p]/8 + 
    HPL[{w3minus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1plus, w1minus}, p]/2 - 
    HPL[{w3plus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3plus, w1plus, w4minus}, p]/4 + 
    HPL[{w3plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w4plus}, p]/4 + 
    HPL[{w3plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5minus}, p]/4 + 
    HPL[{w3plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5plus}, p]/4 + 
    HPL[{w3plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w3minus, w1minus}, p]/4 - 
    HPL[{w3plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3minus, w4minus}, p]/8 + 
    HPL[{w3plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w4plus}, p]/8 + 
    HPL[{w3plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5minus}, p]/8 + 
    HPL[{w3plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5plus}, p]/8 + 
    HPL[{w3plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w3plus, w1minus}, p]/4 - 
    HPL[{w3plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3plus, w4minus}, p]/8 + 
    HPL[{w3plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w4plus}, p]/8 + 
    HPL[{w3plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5minus}, p]/8 + 
    HPL[{w3plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5plus}, p]/8 + 
    HPL[{w3plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    2*HPL[{w1plus}, p]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, p]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, p]*Log[2] - 
    2*HPL[{w1plus, w1plus}, p]*Log[2] - 
    2*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w3minus, w1plus}, p]*Log[2] - HPL[{w3plus, w1plus}, p]*Log[2]))/
  (81*u^3) + (128*(-(Pi^2*HPL[{w1minus}, pu])/6 + 
    (Pi^2*HPL[{w1minus}, 1 - 2*Sqrt[zc]])/6 - (Pi^2*HPL[{w1plus}, pu])/2 + 
    (Pi^2*HPL[{w1plus}, 1 - 2*Sqrt[zc]])/2 - I*Pi*HPL[{w1plus}, pu]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + 2*HPL[{0}, r]*HPL[{w1plus}, pu]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] + HPL[{w1minus}, r]*HPL[{w1plus}, pu]*
     HPL[{w1plus}, 1 - 2*Sqrt[zc]] - (Pi^2*HPL[{w3minus}, pu])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu])/2 + 
    (Pi^2*HPL[{w3minus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, pu]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, pu]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, pu]*
     HPL[{w3minus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, pu]*
      HPL[{w3minus}, 1 - 2*Sqrt[zc]])/2 - (Pi^2*HPL[{w3plus}, pu])/6 - 
    (I/2)*Pi*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu] + 
    HPL[{0}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu] + 
    (HPL[{w1minus}, r]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu])/2 - 
    (I/4)*Pi*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu] + 
    (HPL[{0}, r]*HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu])/2 + 
    (Pi^2*HPL[{w3plus}, 1 - 2*Sqrt[zc]])/6 - (I/2)*Pi*HPL[{w1plus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + HPL[{0}, r]*HPL[{w1plus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] - (I/4)*Pi*HPL[{w3minus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3minus}, pu]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - (I/4)*Pi*HPL[{w3plus}, pu]*
     HPL[{w3plus}, 1 - 2*Sqrt[zc]] + (HPL[{0}, r]*HPL[{w3plus}, pu]*
      HPL[{w3plus}, 1 - 2*Sqrt[zc]])/2 - 2*HPL[{w1minus}, pu]*
     HPL[{0, 0}, Sqrt[zc]] + 2*HPL[{w1minus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] + HPL[{w3minus}, pu]*HPL[{0, 0}, Sqrt[zc]] - 
    HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{0, 0}, Sqrt[zc]] + 
    HPL[{w3plus}, pu]*HPL[{0, 0}, Sqrt[zc]] - HPL[{w3plus}, 1 - 2*Sqrt[zc]]*
     HPL[{0, 0}, Sqrt[zc]] - HPL[{w1minus}, pu]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    HPL[{w1minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]] + 
    (HPL[{w3minus}, pu]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, pu]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1minus, 0}, Sqrt[zc]])/2 - 
    HPL[{w1plus}, pu]*HPL[{w1plus, 0}, Sqrt[zc]] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]] - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3minus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    (HPL[{w3plus}, 1 - 2*Sqrt[zc]]*HPL[{w1plus, 0}, Sqrt[zc]])/2 + 
    HPL[{w1plus}, pu]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]] + 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    I*Pi*HPL[{w1plus, w1plus}, pu] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 
      pu] - HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, pu] + 
    I*Pi*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, pu] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, pu] + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, pu] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, pu] + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{w1minus}, r]*HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w1plus}, pu]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w3minus}, pu]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3plus}, pu]*HPL[{w1plus, w5plus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, pu] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, pu] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, pu])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, pu] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, pu] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3minus, w5plus}, 1 - 2*Sqrt[zc]])/8 + 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/2 + 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w1minus}, 1 - 2*Sqrt[zc]])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, pu] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, pu] - 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, pu])/2 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, 1 - 2*Sqrt[zc]] + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, pu] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, 1 - 2*Sqrt[zc]])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, pu] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, pu])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, 1 - 2*Sqrt[zc]])/2 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w4minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w4plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w5minus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w1plus}, pu]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/4 - 
    (HPL[{w3minus}, pu]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    (HPL[{w3plus}, pu]*HPL[{w3plus, w5plus}, 1 - 2*Sqrt[zc]])/8 - 
    HPL[{w1plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]] - 
    HPL[{w1plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w1plus, w1minus}, pu] - HPL[{w1plus, w1plus, w1minus}, 
     1 - 2*Sqrt[zc]] + HPL[{w1plus, w1plus, w4minus}, pu]/2 + 
    HPL[{w1plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w4plus}, pu]/2 + 
    HPL[{w1plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5minus}, pu]/2 + 
    HPL[{w1plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w1plus, w5plus}, pu]/2 + 
    HPL[{w1plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w1plus, w3minus, w1minus}, pu]/2 - 
    HPL[{w1plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3minus, w4minus}, pu]/4 + 
    HPL[{w1plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w4plus}, pu]/4 + 
    HPL[{w1plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5minus}, pu]/4 + 
    HPL[{w1plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3minus, w5plus}, pu]/4 + 
    HPL[{w1plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w1plus, w3plus, w1minus}, pu]/2 - 
    HPL[{w1plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w3plus, w4minus}, pu]/4 + 
    HPL[{w1plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w4plus}, pu]/4 + 
    HPL[{w1plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5minus}, pu]/4 + 
    HPL[{w1plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w3plus, w5plus}, pu]/4 + 
    HPL[{w1plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w1plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w1plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3minus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w1plus, w1minus}, pu]/2 - 
    HPL[{w3minus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3minus, w1plus, w4minus}, pu]/4 + 
    HPL[{w3minus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w4plus}, pu]/4 + 
    HPL[{w3minus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5minus}, pu]/4 + 
    HPL[{w3minus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w1plus, w5plus}, pu]/4 + 
    HPL[{w3minus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3minus, w3minus, w1minus}, pu]/4 - 
    HPL[{w3minus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3minus, w4minus}, pu]/8 + 
    HPL[{w3minus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w4plus}, pu]/8 + 
    HPL[{w3minus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5minus}, pu]/8 + 
    HPL[{w3minus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3minus, w5plus}, pu]/8 + 
    HPL[{w3minus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3minus, w3plus, w1minus}, pu]/4 - 
    HPL[{w3minus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w3plus, w4minus}, pu]/8 + 
    HPL[{w3minus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w4plus}, pu]/8 + 
    HPL[{w3minus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5minus}, pu]/8 + 
    HPL[{w3minus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w3plus, w5plus}, pu]/8 + 
    HPL[{w3minus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3minus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3minus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w1minus, w1plus}, 1 - 2*Sqrt[zc]]/2 - 
    HPL[{w3plus, w1minus, w3minus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1minus, w3plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w1plus, w1minus}, pu]/2 - 
    HPL[{w3plus, w1plus, w1minus}, 1 - 2*Sqrt[zc]]/2 + 
    HPL[{w3plus, w1plus, w4minus}, pu]/4 + 
    HPL[{w3plus, w1plus, w4minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w4plus}, pu]/4 + 
    HPL[{w3plus, w1plus, w4plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5minus}, pu]/4 + 
    HPL[{w3plus, w1plus, w5minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w1plus, w5plus}, pu]/4 + 
    HPL[{w3plus, w1plus, w5plus}, 1 - 2*Sqrt[zc]]/4 - 
    HPL[{w3plus, w3minus, w1minus}, pu]/4 - 
    HPL[{w3plus, w3minus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3minus, w4minus}, pu]/8 + 
    HPL[{w3plus, w3minus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w4plus}, pu]/8 + 
    HPL[{w3plus, w3minus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5minus}, pu]/8 + 
    HPL[{w3plus, w3minus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3minus, w5plus}, pu]/8 + 
    HPL[{w3plus, w3minus, w5plus}, 1 - 2*Sqrt[zc]]/8 - 
    HPL[{w3plus, w3plus, w1minus}, pu]/4 - 
    HPL[{w3plus, w3plus, w1minus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w3plus, w4minus}, pu]/8 + 
    HPL[{w3plus, w3plus, w4minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w4plus}, pu]/8 + 
    HPL[{w3plus, w3plus, w4plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5minus}, pu]/8 + 
    HPL[{w3plus, w3plus, w5minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w3plus, w5plus}, pu]/8 + 
    HPL[{w3plus, w3plus, w5plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w4plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w4plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5minus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5minus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w1plus}, 1 - 2*Sqrt[zc]]/4 + 
    HPL[{w3plus, w5plus, w3minus}, 1 - 2*Sqrt[zc]]/8 + 
    HPL[{w3plus, w5plus, w3plus}, 1 - 2*Sqrt[zc]]/8 + 
    2*HPL[{w1plus}, pu]*HPL[{w1plus}, 1 - 2*Sqrt[zc]]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3minus}, pu]*Log[2] + 
    HPL[{w1plus}, 1 - 2*Sqrt[zc]]*HPL[{w3plus}, pu]*Log[2] - 
    2*HPL[{w1plus, w1plus}, pu]*Log[2] - 
    2*HPL[{w1plus, w1plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3minus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w1plus, w3plus}, 1 - 2*Sqrt[zc]]*Log[2] - 
    HPL[{w3minus, w1plus}, pu]*Log[2] - HPL[{w3plus, w1plus}, pu]*Log[2]))/
  81 - (1168*Log[3])/2187 - (1024*L*Log[3])/729 - (352*L^2*Log[3])/243 + 
 (9416*Pi^2*Log[3])/2187 - ((2368*I)/81)*Pi*s1*Log[3] - 
 ((352*I)/27)*L*Pi*s1*Log[3] + (176*Pi^2*s1*Log[3])/27 + 
 (((1408*I)/243)*L*Pi*(-3 + r^2 + 2*s^2)*s1*Log[3])/((-1 + r)*(1 + r)) - 
 (1408*Pi^2*(-3 + r^2 + 2*s^2)*s1*Log[3])/(243*(-1 + r)*(1 + r)) + 
 (64*Pi*(-33*Sqrt[3] + 121*Sqrt[3]*r^2 - 55*Sqrt[3]*s^2 - 
    121*Sqrt[3]*r^2*s^2 + 88*Sqrt[3]*s^4 - (300*I)*r^2*s1 + (86*I)*r^4*s1 + 
    (300*I)*s^2*s1 + (128*I)*r^2*s^2*s1 - (214*I)*s^4*s1)*Log[3])/
  (729*(-1 + r)*(1 + r)*(r - s)*(r + s)) + (100496*Pi^2*Log[3])/
  (2187*(-1 + ubar)^3) - (704*Log[3])/(243*(-1 + ubar)^2) + 
 (57376*Pi^2*Log[3])/(729*(-1 + ubar)^2) + (((616*I)/27)*Pi*s1*Log[3])/
  (-1 + ubar)^2 + (8272*Log[3])/(729*(-1 + ubar)) + 
 (4081*Pi*Log[3])/(54*Sqrt[3]*(-1 + ubar)) - 
 (33*Sqrt[3]*Pi*Log[3])/(2*(-1 + ubar)) + (6176*Pi^2*Log[3])/
  (81*(-1 + ubar)) + (((308*I)/27)*Pi*s1*Log[3])/(-1 + ubar) - 
 (8080*Log[3])/(729*ubar) - (928*L*Log[3])/(243*ubar) - 
 (4088*Pi*Log[3])/(81*Sqrt[3]*ubar) + (40*Sqrt[3]*Pi*Log[3])/ubar - 
 (3488*Pi^2*Log[3])/(243*ubar) - (((4624*I)/81)*Pi*s1*Log[3])/ubar - 
 (((704*I)/27)*L*Pi*s1*Log[3])/ubar + (352*Pi^2*s1*Log[3])/(27*ubar) + 
 ((352*I)/27)*Pi*s1*HPL[{0}, s1]*Log[3] - 
 (((2816*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1]*Log[3])/
  ((-1 + r)*(1 + r)) + (((704*I)/27)*Pi*s1*HPL[{0}, s1]*Log[3])/ubar + 
 ((440*I)/27)*Pi*s1*HPL[{w1minus}, s1]*Log[3] - 
 (((1408*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{w1minus}, s1]*Log[3])/
  ((-1 + r)*(1 + r)) - (704*Pi^2*HPL[{w1minus}, s1]*Log[3])/
  (9*(-1 + ubar)^3) - (6016*Pi^2*HPL[{w1minus}, s1]*Log[3])/
  (81*(-1 + ubar)^2) + (176*HPL[{w1minus}, s1]*Log[3])/(243*(-1 + ubar)) + 
 (((880*I)/27)*Pi*s1*HPL[{w1minus}, s1]*Log[3])/ubar - 
 (176*HPL[{w1minus}, su1]*Log[3])/729 - ((88*I)/27)*Pi*HPL[{w1plus}, s1]*
  Log[3] + (688*s1*HPL[{w1plus}, s1]*Log[3])/729 + 
 (352*L*s1*HPL[{w1plus}, s1]*Log[3])/243 + 
 (((616*I)/9)*Pi*HPL[{w1plus}, s1]*Log[3])/(-1 + ubar)^3 + 
 (((1664*I)/27)*Pi*HPL[{w1plus}, s1]*Log[3])/(-1 + ubar) - 
 (((1984*I)/81)*Pi*HPL[{w1plus}, s1]*Log[3])/ubar + 
 (3824*s1*HPL[{w1plus}, s1]*Log[3])/(729*ubar) + 
 (704*L*s1*HPL[{w1plus}, s1]*Log[3])/(243*ubar) - 
 (176*su1*HPL[{w1plus}, su1]*Log[3])/729 + 
 (704*su1*HPL[{w1plus}, su1]*Log[3])/(243*(-1 + ubar)^2) - 
 (2816*su1*HPL[{w1plus}, su1]*Log[3])/(729*(-1 + ubar)) - 
 (688*HPL[{w6minus}, s1]*Log[3])/729 - (352*L*HPL[{w6minus}, s1]*Log[3])/
  243 - ((352*I)/27)*Pi*s1*HPL[{w6minus}, s1]*Log[3] - 
 (464*HPL[{w6minus}, s1]*Log[3])/(243*ubar) - 
 (((704*I)/27)*Pi*s1*HPL[{w6minus}, s1]*Log[3])/ubar + 
 (176*HPL[{w6minus}, su1]*Log[3])/729 + ((1408*I)/243)*Pi*s1*
  HPL[{w6plus}, s1]*Log[3] - (((1408*I)/729)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w6plus}, s1]*Log[3])/((-1 + r)*(1 + r)) + 
 (((2816*I)/243)*Pi*s1*HPL[{w6plus}, s1]*Log[3])/ubar - 
 (704*s1*HPL[{0, w1plus}, s1]*Log[3])/243 - 
 (1408*s1*HPL[{0, w1plus}, s1]*Log[3])/(243*ubar) + 
 (176*HPL[{w1minus, w1minus}, s1]*Log[3])/243 - 
 (176*s1*HPL[{w1minus, w1plus}, s1]*Log[3])/81 - 
 (352*s1*HPL[{w1minus, w1plus}, s1]*Log[3])/(81*ubar) + 
 (176*HPL[{w1minus, w6minus}, s1]*Log[3])/243 - 
 (176*s1*HPL[{w1plus, w1minus}, s1]*Log[3])/243 - 
 (352*s1*HPL[{w1plus, w1minus}, s1]*Log[3])/(243*ubar) + 
 (176*HPL[{w1plus, w1plus}, s1]*Log[3])/243 - 
 (1408*HPL[{w1plus, w1plus}, su1]*Log[3])/(243*(-1 + ubar)^3) - 
 (704*HPL[{w1plus, w1plus}, su1]*Log[3])/(81*(-1 + ubar)^2) + 
 (176*s1*HPL[{w1plus, w6minus}, s1]*Log[3])/243 + 
 (352*s1*HPL[{w1plus, w6minus}, s1]*Log[3])/(243*ubar) + 
 (176*HPL[{w6minus, w1minus}, s1]*Log[3])/243 + 
 (176*s1*HPL[{w6minus, w1plus}, s1]*Log[3])/243 + 
 (352*s1*HPL[{w6minus, w1plus}, s1]*Log[3])/(243*ubar) - 
 (176*HPL[{w6minus, w6minus}, s1]*Log[3])/243 - (1376*Log[2]*Log[3])/729 - 
 (704*L*Log[2]*Log[3])/243 + ((352*I)/27)*Pi*s1*Log[2]*Log[3] - 
 (((2816*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*Log[2]*Log[3])/((-1 + r)*(1 + r)) - 
 (1408*Pi^2*Log[2]*Log[3])/(9*(-1 + ubar)^3) - 
 (12032*Pi^2*Log[2]*Log[3])/(81*(-1 + ubar)^2) + 
 (352*Log[2]*Log[3])/(243*(-1 + ubar)) - (928*Log[2]*Log[3])/(243*ubar) + 
 (((704*I)/27)*Pi*s1*Log[2]*Log[3])/ubar + 
 (704*HPL[{w1minus}, s1]*Log[2]*Log[3])/243 + (704*Log[2]^2*Log[3])/243 + 
 (256*Log[3]^2)/729 + (176*L*Log[3]^2)/243 + ((4400*I)/243)*Pi*s1*Log[3]^2 - 
 (2816*Pi^2*Log[3]^2)/(27*(-1 + ubar)^3) + (((704*I)/3)*Pi*s1*Log[3]^2)/
  (-1 + ubar)^3 - (24064*Pi^2*Log[3]^2)/(243*(-1 + ubar)^2) + 
 (((14464*I)/81)*Pi*s1*Log[3]^2)/(-1 + ubar)^2 + 
 (((10240*I)/81)*Pi*s1*Log[3]^2)/(-1 + ubar) + (232*Log[3]^2)/(243*ubar) - 
 (((3872*I)/243)*Pi*s1*Log[3]^2)/ubar - (88*HPL[{w1minus}, s1]*Log[3]^2)/
  243 + (88*s1*HPL[{w1plus}, s1]*Log[3]^2)/243 - 
 (((1408*I)/9)*Pi*HPL[{w1plus}, s1]*Log[3]^2)/(-1 + ubar)^3 - 
 (((12032*I)/81)*Pi*HPL[{w1plus}, s1]*Log[3]^2)/(-1 + ubar)^2 + 
 (176*s1*HPL[{w1plus}, s1]*Log[3]^2)/(243*ubar) + 
 (88*HPL[{w6minus}, s1]*Log[3]^2)/243 - (88*Log[3]^3)/729 - 
 (256*Pi^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/243 + 
 (512*Pi^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/(81*(-1 + u)^2) + 
 (((5888*I)/243)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]])/
  (-1 + u)^2 - (((2432*I)/243)*Pi*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]])/(-1 + u) + 
 ((512*I)/81)*Pi*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]] - 
 (((1024*I)/27)*Pi*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]])/(-1 + u)^2 - 
 (5888*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]])/
  (243*(-1 + u)^2) + (2432*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]])/(243*(-1 + u)) + 
 (512*Log[2]^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/81 - 
 (1024*Log[2]^2*Log[Sqrt[1 - u] + Sqrt[5 - u]])/(27*(-1 + u)^2) - 
 ((256*I)/81)*Pi*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2 + 
 (((512*I)/27)*Pi*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/(-1 + u)^2 + 
 (2944*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/
  (243*(-1 + u)^2) - (1216*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/(243*(-1 + u)) - 
 (512*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/81 + 
 (1024*Log[2]*Log[Sqrt[1 - u] + Sqrt[5 - u]]^2)/(27*(-1 + u)^2) + 
 (512*Log[Sqrt[1 - u] + Sqrt[5 - u]]^3)/243 - 
 (1024*Log[Sqrt[1 - u] + Sqrt[5 - u]]^3)/(81*(-1 + u)^2) - 
 (60848*Log[1 - u])/243 - (26624*L*Log[1 - u])/243 + 
 (256*L^2*Log[1 - u])/27 - ((44800*I)/243)*Pi*Log[1 - u] - 
 ((5632*I)/81)*L*Pi*Log[1 - u] + ((512*I)/81)*L^2*Pi*Log[1 - u] + 
 (13136*Pi^2*Log[1 - u])/243 - (2560*L*Pi^2*Log[1 - u])/243 - 
 ((640*I)/243)*Pi^3*Log[1 - u] - (2048*Log[1 - u])/(243*(-1 + u)^2) + 
 (16*Pi^2*Log[1 - u])/(81*(-1 + u)^2) - (11776*Log[1 - u])/(243*(-1 + u)) - 
 (256*L*Log[1 - u])/(81*(-1 + u)) - (1024*L^2*Log[1 - u])/(27*(-1 + u)) + 
 (1808*Pi^2*Log[1 - u])/(81*(-1 + u)) + (51424*Log[1 - u])/(243*u) + 
 (10880*L*Log[1 - u])/(81*u) - (512*L^2*Log[1 - u])/(81*u) + 
 (((2368*I)/81)*Pi*Log[1 - u])/u + (((512*I)/81)*L*Pi*Log[1 - u])/u + 
 (64*Pi^2*Log[1 - u])/(81*u) - ((320*I)/81)*Pi*u*Log[1 - u] + 
 (320*Pi^2*u*Log[1 - u])/243 + (160*Pi^2*u^2*Log[1 - u])/243 - 
 (5216*zc*Log[1 - u])/(243*(-1 + u)) + (5888*L*zc*Log[1 - u])/
  (243*(-1 + u)) + (((2944*I)/243)*Pi*zc*Log[1 - u])/(-1 + u) + 
 (1024*zc*Log[1 - u])/(243*u) - (2048*zc*Log[1 - u])/(243*(-1 + u)^2*u) - 
 (1024*zc*Log[1 - u])/(243*(-1 + u)*u) + 
 (5888*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[1 - u])/(243*(-1 + u)^2) - 
 (2432*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[1 - u])/(243*(-1 + u)) - 
 (5888*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[1 - u])/
  (243*(-1 + u)^2) + (2432*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[1 - u])/(243*(-1 + u)) + 
 (6608*Log[1 - u]^2)/243 - (2816*L*Log[1 - u]^2)/81 + 
 (256*L^2*Log[1 - u]^2)/81 + ((3872*I)/81)*Pi*Log[1 - u]^2 + 
 ((256*I)/81)*L*Pi*Log[1 - u]^2 + (304*Pi^2*Log[1 - u]^2)/81 - 
 (832*Pi^2*Log[1 - u]^2)/(81*(-1 + u)^2) + (128*Log[1 - u]^2)/(81*(-1 + u)) + 
 (1024*L*Log[1 - u]^2)/(27*(-1 + u)) - (320*Pi^2*Log[1 - u]^2)/
  (81*(-1 + u)) + (4288*Pi^2*Log[1 - u]^2)/(243*u^3) + 
 (640*Log[1 - u]^2)/(81*u^2) - (6080*Pi^2*Log[1 - u]^2)/(243*u^2) - 
 (9472*Log[1 - u]^2)/(81*u) + (256*L*Log[1 - u]^2)/(81*u) - 
 (((1216*I)/81)*Pi*Log[1 - u]^2)/u + (736*Pi^2*Log[1 - u]^2)/(81*u) + 
 (160*u*Log[1 - u]^2)/81 - ((320*I)/81)*Pi*u*Log[1 - u]^2 - 
 ((160*I)/81)*Pi*u^2*Log[1 - u]^2 + (128*Log[1 - u]^2)/(81*zc) - 
 (64*Log[1 - u]^2)/(81*u*zc) - (64*u*Log[1 - u]^2)/(81*zc) - 
 (1472*zc*Log[1 - u]^2)/(243*(-1 + u)) + (7184*Log[1 - u]^3)/243 + 
 (256*L*Log[1 - u]^3)/243 - (1024*Log[1 - u]^3)/(81*(-1 + u)) - 
 (128*Log[1 - u]^3)/(243*u) + (320*u*Log[1 - u]^3)/243 + 
 (160*u^2*Log[1 - u]^3)/243 + (8*Log[1 - u]^4)/243 - 
 (416*Log[1 - u]^4)/(81*(-1 + u)^2) - (160*Log[1 - u]^4)/(81*(-1 + u)) + 
 (2144*Log[1 - u]^4)/(243*u^3) - (3040*Log[1 - u]^4)/(243*u^2) + 
 (368*Log[1 - u]^4)/(81*u) + (304*Pi^2*Log[2 - u])/243 + 
 (16*Pi^2*Log[2 - u])/(27*(-1 + u)^2) - (320*Pi^2*Log[2 - u])/
  (243*(-1 + u)) + (128*Pi^2*Log[2 - u])/(243*u^2) - 
 (320*Pi^2*Log[2 - u])/(243*u) + (16*Log[1 - u]^2*Log[2 - u])/27 + 
 (16*Log[1 - u]^2*Log[2 - u])/(27*(-1 + u)^2) - 
 (32*Log[1 - u]^2*Log[2 - u])/(27*(-1 + u)) - 
 (2944*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[5 - u])/(243*(-1 + u)^2) + 
 (1216*Sqrt[1 - u]*Sqrt[5 - u]*Log[2]*Log[5 - u])/(243*(-1 + u)) + 
 (2944*Sqrt[1 - u]*Sqrt[5 - u]*Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[5 - u])/
  (243*(-1 + u)^2) - (1216*Sqrt[1 - u]*Sqrt[5 - u]*
   Log[Sqrt[1 - u] + Sqrt[5 - u]]*Log[5 - u])/(243*(-1 + u)) - 
 (736*Sqrt[1 - u]*Sqrt[5 - u]*Log[5 - u]^2)/(243*(-1 + u)^2) + 
 (304*Sqrt[1 - u]*Sqrt[5 - u]*Log[5 - u]^2)/(243*(-1 + u)) - 
 (6752*Log[u])/27 - (22912*L*Log[u])/243 + (256*L^2*Log[u])/27 + 
 ((16672*I)/243)*Pi*Log[u] + ((6400*I)/81)*L*Pi*Log[u] - 
 ((512*I)/81)*L^2*Pi*Log[u] - (17168*Pi^2*Log[u])/243 + 
 (512*L*Pi^2*Log[u])/81 - ((1024*I)/243)*Pi^3*Log[u] - 
 (34864*Log[u])/(243*(-1 + u)) - (5632*L*Log[u])/(81*(-1 + u)) + 
 (256*L^2*Log[u])/(81*(-1 + u)) + (((304*I)/81)*Pi*Log[u])/(-1 + u) + 
 (((512*I)/81)*L*Pi*Log[u])/(-1 + u) - (448*Pi^2*Log[u])/(243*(-1 + u)) + 
 (2048*Log[u])/(243*u^2) - (2944*Pi^2*Log[u])/(81*u^2) - 
 (11776*Log[u])/(243*u) - (256*L*Log[u])/(81*u) - (1024*L^2*Log[u])/(27*u) + 
 (5696*Pi^2*Log[u])/(243*u) + ((320*I)/81)*Pi*u*Log[u] + 
 (160*Pi^2*u*Log[u])/81 + (2432*u*Log[u])/(243*(-1 + u)) + 
 (160*Pi^2*u^2*Log[u])/243 + (128*Log[u])/(81*zc) + 
 (128*Log[u])/(81*(-1 + u)*zc) + (128*u*Log[u])/(81*zc) - 
 (128*u^2*Log[u])/(81*(-1 + u)*zc) - (3584*zc*Log[u])/(243*(-1 + u)) - 
 (2048*zc*Log[u])/(243*(-1 + u)*u^2) - (4544*zc*Log[u])/(243*u) - 
 (1024*L*zc*Log[u])/(243*u) - (((512*I)/243)*Pi*zc*Log[u])/u + 
 (5632*zc*Log[u])/(243*(-1 + u)*u) + (1024*Sqrt[4 + u]*Log[2]*Log[u])/
  (243*u^(3/2)) - (1280*Sqrt[4 + u]*Log[2]*Log[u])/(243*Sqrt[u]) - 
 (53584*Log[1 - u]*Log[u])/243 - (7168*L*Log[1 - u]*Log[u])/81 + 
 (512*L^2*Log[1 - u]*Log[u])/81 - ((64*I)/3)*Pi*Log[1 - u]*Log[u] + 
 ((1024*I)/81)*L*Pi*Log[1 - u]*Log[u] - (1984*Pi^2*Log[1 - u]*Log[u])/243 - 
 (2816*Log[1 - u]*Log[u])/(81*(-1 + u)) + (256*L*Log[1 - u]*Log[u])/
  (81*(-1 + u)) + (((32*I)/81)*Pi*Log[1 - u]*Log[u])/(-1 + u) + 
 (2048*Log[1 - u]*Log[u])/(243*u^3) - (17408*Pi^2*Log[1 - u]*Log[u])/
  (243*u^3) - (7552*Log[1 - u]*Log[u])/(81*u^2) + 
 (8192*Pi^2*Log[1 - u]*Log[u])/(81*u^2) + (12176*Log[1 - u]*Log[u])/(81*u) - 
 (2560*L*Log[1 - u]*Log[u])/(81*u) + (((896*I)/81)*Pi*Log[1 - u]*Log[u])/u - 
 (8768*Pi^2*Log[1 - u]*Log[u])/(243*u) + (320*u*Log[1 - u]*Log[u])/81 + 
 ((320*I)/27)*Pi*u*Log[1 - u]*Log[u] + ((320*I)/81)*Pi*u^2*Log[1 - u]*
  Log[u] + (64*Log[1 - u]*Log[u])/(81*zc) + (64*Log[1 - u]*Log[u])/
  (81*(-1 + u)*zc) + (64*u*Log[1 - u]*Log[u])/(81*zc) - 
 (128*zc*Log[1 - u]*Log[u])/(27*u) + (224*Log[1 - u]^2*Log[u])/81 + 
 (512*L*Log[1 - u]^2*Log[u])/27 + ((896*I)/81)*Pi*Log[1 - u]^2*Log[u] - 
 (16*Log[1 - u]^2*Log[u])/(27*(-1 + u)^2) - (272*Log[1 - u]^2*Log[u])/
  (9*(-1 + u)) - (832*Log[1 - u]^2*Log[u])/(27*u) - 
 (320*u*Log[1 - u]^2*Log[u])/81 - (160*u^2*Log[1 - u]^2*Log[u])/81 - 
 (8096*Log[1 - u]^3*Log[u])/243 + (1664*Log[1 - u]^3*Log[u])/
  (81*(-1 + u)^2) + (640*Log[1 - u]^3*Log[u])/(81*(-1 + u)) - 
 (8576*Log[1 - u]^3*Log[u])/(243*u^3) + (12160*Log[1 - u]^3*Log[u])/
  (243*u^2) - (1472*Log[1 - u]^3*Log[u])/(81*u) + (40120*Log[u]^2)/243 + 
 (3200*L*Log[u]^2)/81 - (256*L^2*Log[u]^2)/81 - ((2560*I)/81)*Pi*Log[u]^2 - 
 ((256*I)/81)*L*Pi*Log[u]^2 + (464*Pi^2*Log[u]^2)/243 + 
 (592*Log[u]^2)/(9*(-1 + u)) + (256*L*Log[u]^2)/(81*(-1 + u)) - 
 (((304*I)/81)*Pi*Log[u]^2)/(-1 + u) - (832*Log[u]^2)/(27*u) + 
 (1024*L*Log[u]^2)/(27*u) - (160*u*Log[u]^2)/81 - 
 ((160*I)/27)*Pi*u*Log[u]^2 - ((160*I)/81)*Pi*u^2*Log[u]^2 - 
 (64*Log[u]^2)/(81*zc) - (64*Log[u]^2)/(81*(-1 + u)*zc) - 
 (64*u*Log[u]^2)/(81*zc) + (1408*zc*Log[u]^2)/(243*u) + 
 (2224*Log[1 - u]*Log[u]^2)/27 + (512*L*Log[1 - u]*Log[u]^2)/81 - 
 ((128*I)/27)*Pi*Log[1 - u]*Log[u]^2 + (352*Log[1 - u]*Log[u]^2)/
  (81*(-1 + u)) - (160*Log[1 - u]*Log[u]^2)/(27*u^3) - 
 (4288*Log[1 - u]*Log[u]^2)/(81*u^2) + (1760*Log[1 - u]*Log[u]^2)/(27*u) - 
 (160*u*Log[1 - u]*Log[u]^2)/27 - (160*u^2*Log[1 - u]*Log[u]^2)/81 + 
 (736*Log[1 - u]^2*Log[u]^2)/27 + (2144*Log[1 - u]^2*Log[u]^2)/(27*u^3) - 
 (3040*Log[1 - u]^2*Log[u]^2)/(27*u^2) + (3296*Log[1 - u]^2*Log[u]^2)/
  (81*u) - (400*Log[u]^3)/9 - (256*L*Log[u]^3)/243 + 
 ((704*I)/243)*Pi*Log[u]^3 - (160*Log[u]^3)/(27*(-1 + u)) - 
 (1024*Log[u]^3)/(81*u) + (160*u*Log[u]^3)/81 + (160*u^2*Log[u]^3)/243 - 
 (2080*Log[1 - u]*Log[u]^3)/243 + (328*Log[u]^4)/81 - 
 (64*Pi^2*Log[1 + u])/243 - (256*Pi^2*Log[1 + u])/(243*(-1 + u)) - 
 (160*Pi^2*Log[1 + u])/(27*u^3) + (544*Pi^2*Log[1 + u])/(243*u) - 
 (160*Log[u]^2*Log[1 + u])/(27*u^3) + (160*Log[u]^2*Log[1 + u])/(81*u) - 
 (512*Sqrt[4 + u]*Log[2]*Log[4 + u])/(243*u^(3/2)) + 
 (640*Sqrt[4 + u]*Log[2]*Log[4 + u])/(243*Sqrt[u]) - 
 (128*Sqrt[4 + u]*Log[4 + u]^2)/(243*u^(3/2)) + 
 (160*Sqrt[4 + u]*Log[4 + u]^2)/(243*Sqrt[u]) + 
 (256*Pi^2*Log[Sqrt[u] + Sqrt[4 + u]])/243 + 
 (((1024*I)/243)*Pi*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/u^(3/2) - 
 (((1280*I)/243)*Pi*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/Sqrt[u] - 
 ((512*I)/81)*Pi*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]] - 
 (1024*Sqrt[4 + u]*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]])/(243*u^(3/2)) + 
 (1280*Sqrt[4 + u]*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]])/(243*Sqrt[u]) - 
 (512*Log[2]^2*Log[Sqrt[u] + Sqrt[4 + u]])/81 - 
 (1024*Sqrt[4 + u]*Log[u]*Log[Sqrt[u] + Sqrt[4 + u]])/(243*u^(3/2)) + 
 (1280*Sqrt[4 + u]*Log[u]*Log[Sqrt[u] + Sqrt[4 + u]])/(243*Sqrt[u]) + 
 (512*Sqrt[4 + u]*Log[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/(243*u^(3/2)) - 
 (640*Sqrt[4 + u]*Log[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]])/(243*Sqrt[u]) + 
 ((256*I)/81)*Pi*Log[Sqrt[u] + Sqrt[4 + u]]^2 + 
 (512*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]]^2)/(243*u^(3/2)) - 
 (640*Sqrt[4 + u]*Log[Sqrt[u] + Sqrt[4 + u]]^2)/(243*Sqrt[u]) + 
 (512*Log[2]*Log[Sqrt[u] + Sqrt[4 + u]]^2)/81 - 
 (512*Log[Sqrt[u] + Sqrt[4 + u]]^3)/243 + (49976*Log[1 - ubar])/2187 + 
 (8864*L*Log[1 - ubar])/729 + (352*L^2*Log[1 - ubar])/243 + 
 ((728*I)/729)*Pi*Log[1 - ubar] - ((1312*I)/243)*L*Pi*Log[1 - ubar] + 
 ((512*I)/81)*L^2*Pi*Log[1 - ubar] + (4528*Pi^2*Log[1 - ubar])/729 - 
 (2048*L*Pi^2*Log[1 - ubar])/243 - 
 (((16*I)/243)*L*Pi*(-449 + 497*r^2 - 48*s^2)*Log[1 - ubar])/
  ((-1 + r)*(1 + r)) + (((16*I)/81)*Pi*(-191 + 187*r^2 + 4*s^2)*
   Log[1 - ubar])/((-1 + r)*(1 + r)) - 
 (256*L^2*(12 - 14*r^2 + 3*r^4 - 10*s^2 + 8*r^2*s^2 + s^4)*Log[1 - ubar])/
  (81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*L*(-96 + 590*r^2 + 915*r^4 - 398*s^2 - 2420*r^2*s^2 + 1409*s^4)*
   Log[1 - ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (352*Log[1 - ubar])/(243*ubar^2) - (16*Log[1 - ubar])/(81*ubar) + 
 (32*L*Log[1 - ubar])/(81*ubar) - (((328*I)/243)*Pi*Log[1 - ubar])/ubar + 
 (1480*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/729 + 
 (352*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/243 - 
 (176*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/(243*ubar^2) + 
 (3032*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/(729*ubar) + 
 (704*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar])/(243*ubar) - 
 (176*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[1 - ubar])/243 - 
 (352*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[1 - ubar])/(243*ubar) - 
 (616*Log[1 - ubar]^2)/81 - (112*L*Log[1 - ubar]^2)/27 + 
 (256*L^2*Log[1 - ubar]^2)/81 - (8*L*(1152 + 353*r^2 - 1505*s^2)*
   Log[1 - ubar]^2)/(243*(r - s)*(r + s)) + 
 (((8*I)/243)*Pi*(-461 + 509*r^2 - 48*s^2)*Log[1 - ubar]^2)/
  ((-1 + r)*(1 + r)) - (16*Log[1 - ubar]^2)/(81*ubar) - 
 (176*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar]^2)/243 - 
 (352*s1*HPL[{w1plus}, -s1^(-1)]*Log[1 - ubar]^2)/(243*ubar) + 
 (1336*Log[1 - ubar]^3)/729 - (256*L*Log[1 - ubar]^3)/243 - 
 (352*Log[1 - ubar]^4)/243 + (352*Pi^2*(-3 + r^2 + 2*s^2)*s1*
   Log[-4/(-4 + ubar)])/(243*(-1 + r)*(1 + r)) + 
 (((704*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*HPL[{0}, s1]*Log[-4/(-4 + ubar)])/
  ((-1 + r)*(1 + r)) + (((352*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus}, s1]*Log[-4/(-4 + ubar)])/((-1 + r)*(1 + r)) - 
 (704*(-3 + r^2 + 2*s^2)*s1*HPL[{0, w1plus}, s1]*Log[-4/(-4 + ubar)])/
  (243*(-1 + r)*(1 + r)) - (352*(-3 + r^2 + 2*s^2)*s1*
   HPL[{w1minus, w1plus}, s1]*Log[-4/(-4 + ubar)])/(243*(-1 + r)*(1 + r)) + 
 (((704*I)/243)*Pi*(-3 + r^2 + 2*s^2)*s1*Log[2]*Log[-4/(-4 + ubar)])/
  ((-1 + r)*(1 + r)) + (771424*Log[ubar])/2187 + (65500*L*Log[ubar])/729 - 
 (544*L^2*Log[ubar])/27 + ((90638*I)/729)*Pi*Log[ubar] - 
 ((3584*I)/243)*L*Pi*Log[ubar] - ((512*I)/81)*L^2*Pi*Log[ubar] - 
 (8792*Pi^2*Log[ubar])/729 + (512*L*Pi^2*Log[ubar])/81 - 
 (((8*I)/243)*Pi*(-160 + 809*r^2 - 649*s^2)*Log[ubar])/((r - s)*(r + s)) + 
 (((16*I)/81)*L*Pi*(-16 + 227*r^2 - 211*s^2)*Log[ubar])/((r - s)*(r + s)) - 
 (16*Pi^2*(24 - 265*r^2 + 193*r^4 + 217*s^2 - 121*r^2*s^2 - 48*s^4)*
   Log[ubar])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (128*L^2*(-12 + 61*r^2 + 23*r^4 - 37*s^2 - 107*r^2*s^2 + 72*s^4)*Log[ubar])/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*(1855 + 11794*r^2 - (48*I)*Pi^3*r^2 - 7633*r^4 + (48*I)*Pi^3*r^4 - 
    15504*s^2 + (48*I)*Pi^3*s^2 + 1984*r^2*s^2 - (48*I)*Pi^3*r^2*s^2 + 
    1488*r^4*s^2 + 7504*s^4 - 1488*r^2*s^4)*Log[ubar])/
  (729*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*L*(6606 - 6053*r^2 + 1127*r^4 - 7159*s^2 + 3079*r^2*s^2 + 720*r^4*s^2 + 
    2400*s^4 - 720*r^2*s^4)*Log[ubar])/(729*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - (((656*I)/81)*Pi*Log[ubar])/(-1 + ubar)^3 - 
 (656*Log[ubar])/(81*(-1 + ubar)^2) + (((328*I)/243)*Pi*Log[ubar])/
  (-1 + ubar)^2 + (75344*Log[ubar])/(729*(-1 + ubar)) + 
 (7216*L*Log[ubar])/(243*(-1 + ubar)) + (((5576*I)/243)*Pi*Log[ubar])/
  (-1 + ubar) - (26684*Log[ubar])/(729*ubar) - 
 (3392*L*Log[ubar])/(243*ubar) - (((1696*I)/243)*Pi*Log[ubar])/ubar - 
 (5248*zc*Log[ubar])/(243*ubar) - (1312*s*HPL[{w1plus}, -s^(-1)]*Log[ubar])/
  243 - (2624*s*zc*HPL[{w1plus}, -s^(-1)]*Log[ubar])/(243*ubar) - 
 (5624*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/729 + 
 (352*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/243 + 
 ((176*I)/243)*Pi*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar] - 
 (10912*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/(729*ubar) + 
 (704*L*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/(243*ubar) + 
 (((352*I)/243)*Pi*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar])/ubar - 
 (176*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[ubar])/243 - 
 (352*s1*HPL[{w1minus, w1plus}, -s1^(-1)]*Log[ubar])/(243*ubar) + 
 (57320*Log[1 - ubar]*Log[ubar])/729 + (9184*L*Log[1 - ubar]*Log[ubar])/243 + 
 (512*L^2*Log[1 - ubar]*Log[ubar])/81 + ((6512*I)/243)*Pi*Log[1 - ubar]*
  Log[ubar] + ((512*I)/81)*L*Pi*Log[1 - ubar]*Log[ubar] + 
 (16*(2211 - 4078*r^2 + 1327*r^4 - 344*s^2 + 1424*r^2*s^2 - 540*s^4)*
   Log[1 - ubar]*Log[ubar])/(729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (16*L*(32 - 435*r^2 + 227*r^4 + 371*s^2 - 19*r^2*s^2 - 176*s^4)*
   Log[1 - ubar]*Log[ubar])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (656*Log[1 - ubar]*Log[ubar])/(243*(-1 + ubar)) + 
 (328*Log[1 - ubar]*Log[ubar])/(243*ubar) - (56*Log[1 - ubar]^2*Log[ubar])/
  27 + (1024*L*Log[1 - ubar]^2*Log[ubar])/81 + 
 (16*(336 - 19*r^2 - (48*I)*Pi*r^2 - 413*r^4 + (48*I)*Pi*r^4 - 653*s^2 + 
    (48*I)*Pi*s^2 + 845*r^2*s^2 - (48*I)*Pi*r^2*s^2 - 96*s^4)*Log[1 - ubar]^2*
   Log[ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (24781*Log[ubar]^2)/243 - (2144*L*Log[ubar]^2)/243 - 
 (256*L^2*Log[ubar]^2)/81 - ((4352*I)/243)*Pi*Log[ubar]^2 - 
 (((8*I)/81)*Pi*(-16 + 139*r^2 - 123*s^2)*Log[ubar]^2)/((r - s)*(r + s)) + 
 (8*L*(144 - 1793*r^2 + 497*r^4 + 1505*s^2 + 799*r^2*s^2 - 1152*s^4)*
   Log[ubar]^2)/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (4*(10812 - 14117*r^2 - 528*Pi^2*r^2 + 3593*r^4 + 528*Pi^2*r^4 - 7507*s^2 + 
    528*Pi^2*s^2 + 6931*r^2*s^2 - 528*Pi^2*r^2*s^2 + 288*s^4)*Log[ubar]^2)/
  (729*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (328*Log[ubar]^2)/(81*(-1 + ubar)^3) - (164*Log[ubar]^2)/
  (243*(-1 + ubar)^2) - (3772*Log[ubar]^2)/(243*(-1 + ubar)) + 
 (848*Log[ubar]^2)/(243*ubar) - (88*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar]^2)/
  243 - (176*s1*HPL[{w1plus}, -s1^(-1)]*Log[ubar]^2)/(243*ubar) - 
 (328*Log[1 - ubar]*Log[ubar]^2)/81 + 
 (16*(-841 + (48*I)*Pi + 601*r^2 - (48*I)*Pi*r^2 + 240*s^2)*Log[1 - ubar]*
   Log[ubar]^2)/(243*(-1 + r)*(1 + r)) + (4352*Log[ubar]^3)/729 + 
 (256*L*Log[ubar]^3)/243 + 
 (8*(16 + 977*r^2 - (80*I)*Pi*r^2 - 609*r^4 + (80*I)*Pi*r^4 - 1009*s^2 + 
    (80*I)*Pi*s^2 + 241*r^2*s^2 - (80*I)*Pi*r^2*s^2 + 384*s^4)*Log[ubar]^3)/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - (32*Log[ubar]^4)/27 - 
 (16*Pi^2*Log[1 - ubar]*(160 + 245*r^2 - 457*r^4 - 565*s^2 + 669*r^2*s^2 - 
    52*s^4 - 24*r^2*Log[ubar] + 24*r^4*Log[ubar] + 24*s^2*Log[ubar] - 
    24*r^2*s^2*Log[ubar]))/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*Log[1 - ubar]^3*(-384 - 149*r^2 + (80*I)*Pi*r^2 + 613*r^4 - 
    (80*I)*Pi*r^4 + 917*s^2 - (80*I)*Pi*s^2 - 1077*r^2*s^2 + 
    (80*I)*Pi*r^2*s^2 + 80*s^4 + 192*r^2*Log[ubar] - 192*r^4*Log[ubar] - 
    192*s^2*Log[ubar] + 192*r^2*s^2*Log[ubar]))/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (8*Log[1 - ubar]^2*(-48 + 155*r^2 - 8*Pi^2*r^2 + 1002*r^4 + 8*Pi^2*r^4 - 
    59*s^2 + 8*Pi^2*s^2 - 2159*r^2*s^2 - 8*Pi^2*r^2*s^2 + 1109*s^4 + 
    144*r^2*Log[ubar]^2 - 144*r^4*Log[ubar]^2 - 144*s^2*Log[ubar]^2 + 
    144*r^2*s^2*Log[ubar]^2))/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (8*Log[1 - ubar]*(-720 + 2459*r^2 + (16*I)*Pi^3*r^2 - 726*r^4 - 
    (16*I)*Pi^3*r^4 - 1019*s^2 - (16*I)*Pi^3*s^2 - 1007*r^2*s^2 + 
    (16*I)*Pi^3*r^2*s^2 + 1013*s^4 - 128*r^2*Log[ubar]^3 + 
    128*r^4*Log[ubar]^3 + 128*s^2*Log[ubar]^3 - 128*r^2*s^2*Log[ubar]^3))/
  (243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (64*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[2]*Log[1 + (1 - u)/(4*zc)])/(81*zc) - 
 (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[2]*Log[1 + (1 - u)/(4*zc)])/
  (27*(-1 + u)^2) + (1216*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[1 + (1 - u)/(4*zc)])/(243*(-1 + u)) - 
 (64*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*Log[1 + (1 - u)/(4*zc)])/(81*zc) - 
 (1792*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[2]*Log[1 + (1 - u)/(4*zc)])/
  (243*(-1 + u)^2) + (16*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   Log[1 + (1 - u)/(4*zc)]^2)/(81*zc) - 
 (32*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[1 + (1 - u)/(4*zc)]^2)/
  (27*(-1 + u)^2) + (304*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[1 + (1 - u)/(4*zc)]^2)/(243*(-1 + u)) - 
 (16*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]^2)/(81*zc) - 
 (448*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]^2)/
  (243*(-1 + u)^2) + (640*Sqrt[u + 4*zc]*Log[2]*Log[1 + u/(4*zc)])/
  (243*Sqrt[u]) - (512*zc*Sqrt[u + 4*zc]*Log[2]*Log[1 + u/(4*zc)])/
  (243*u^(3/2)) + (160*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]^2)/(243*Sqrt[u]) - 
 (128*zc*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]^2)/(243*u^(3/2)) + 
 (2432*Log[(1 - u)/(4*zc)])/243 + ((1216*I)/243)*Pi*Log[(1 - u)/(4*zc)] - 
 (64*Log[(1 - u)/(4*zc)])/(27*zc) + (64*u*Log[(1 - u)/(4*zc)])/(27*zc) - 
 (9344*zc*Log[(1 - u)/(4*zc)])/(243*(-1 + u)) - 
 (((2944*I)/243)*Pi*zc*Log[(1 - u)/(4*zc)])/(-1 + u) - 
 (2432*Log[2]*Log[(1 - u)/(4*zc)])/243 + (5888*zc*Log[2]*Log[(1 - u)/(4*zc)])/
  (243*(-1 + u)) - (608*Log[(1 - u)/(4*zc)]^2)/243 + 
 (1472*zc*Log[(1 - u)/(4*zc)]^2)/(243*(-1 + u)) + (16*Log[(1 - u)/zc])/27 + 
 (2432*L*Log[(1 - u)/zc])/243 + (64*Log[(1 - u)/zc])/(27*zc) - 
 (64*u*Log[(1 - u)/zc])/(27*zc) + (7520*zc*Log[(1 - u)/zc])/(243*(-1 + u)) - 
 (5888*L*zc*Log[(1 - u)/zc])/(243*(-1 + u)) + (64*Log[u/(4*zc)])/243 - 
 (1280*L*Log[u/(4*zc)])/243 - ((640*I)/243)*Pi*Log[u/(4*zc)] + 
 (704*zc*Log[u/(4*zc)])/(81*u) + (1024*L*zc*Log[u/(4*zc)])/(243*u) + 
 (((512*I)/243)*Pi*zc*Log[u/(4*zc)])/u + (1280*Log[2]*Log[u/(4*zc)])/243 - 
 (1024*zc*Log[2]*Log[u/(4*zc)])/(243*u) + (320*Log[u/(4*zc)]^2)/243 - 
 (256*zc*Log[u/(4*zc)]^2)/(243*u) - (18032*Log[zc])/729 - 
 (5056*L*Log[zc])/243 + (640*L^2*Log[zc])/81 - ((160*I)/243)*Pi*Log[zc] + 
 (64*Pi^2*Log[zc])/243 - ((2752*I)/243)*Pi*s*Log[zc] - 
 ((320*I)/81)*L*Pi*s*(-3 + s^2)*Log[zc] - (32*L*(-11 + 60*s^2)*Log[zc])/243 + 
 (8*(-2509 + 2124*s^2)*Log[zc])/243 - 
 (40*Pi^2*(29 - 9*r^2 - 36*s - 9*s^2 + 9*r^2*s^2 + 12*s^3)*Log[zc])/243 - 
 (((16*I)/81)*Pi*(-180*r - 150*s - 50*r^2*s + 431*r*s^2 + 441*s^3 + 
    50*r^2*s^3 - 177*r*s^4 - 217*s^5)*Log[zc])/(s*(r + s)) - 
 ((832*I)/243)*Pi*s1*Log[zc] - (4048*Log[zc])/(243*ubar) - 
 (((160*I)/81)*Pi*Log[zc])/ubar - (((1664*I)/243)*Pi*s1*Log[zc])/ubar + 
 (((80*I)/243)*Pi*s1*(2 + ubar)*Log[zc])/ubar + 
 (1024*zc*Log[zc])/(243*(-1 + u)^2) + (4960*zc*Log[zc])/(243*(-1 + u)) - 
 (5888*L*zc*Log[zc])/(243*(-1 + u)) - (((2944*I)/243)*Pi*zc*Log[zc])/
  (-1 + u) - (1024*zc*Log[zc])/(243*u^2) + (4864*zc*Log[zc])/(243*u) + 
 (1024*L*zc*Log[zc])/(243*u) + (((512*I)/243)*Pi*zc*Log[zc])/u - 
 (16256*zc*Log[zc])/(243*ubar) + (1280*L*zc*Log[zc])/(27*ubar) - 
 (((5504*I)/243)*Pi*s*zc*Log[zc])/ubar + (16*(-369 + 374*ubar)*zc*Log[zc])/
  (243*(-1 + ubar)*ubar) + (2560*L*zc^2*Log[zc])/(27*ubar) + 
 (32*(-323 + 328*ubar)*zc^2*Log[zc])/(81*(-1 + ubar)*ubar) + 
 ((640*I)/81)*Pi*s*(-3 + s^2)*HPL[{0}, r]*Log[zc] - 
 ((320*I)/27)*Pi*s*(-3 + s^2)*HPL[{0}, s]*Log[zc] - 
 (640*(-1 + s)*(1 + s)*HPL[{w1minus}, r]*Log[zc])/81 + 
 ((320*I)/81)*Pi*s*(-3 + s^2)*HPL[{w1minus}, r]*Log[zc] + 
 (640*(-1 + s)*(1 + s)*HPL[{w1minus}, s]*Log[zc])/81 - 
 ((160*I)/27)*Pi*s*(-3 + s^2)*HPL[{w1minus}, s]*Log[zc] - 
 (1280*HPL[{w1minus}, Sqrt[zc]]*Log[zc])/(81*ubar) - 
 (1280*zc^3*HPL[{w1minus}, Sqrt[zc]]*Log[zc])/(81*ubar) + 
 (160*r*(-1 + s)*(1 + s)*(-3 + 5*r^2 - 4*s^2)*HPL[{w1plus}, r]*Log[zc])/
  (81*(r - s)*(r + s)) - (((80*I)/81)*Pi*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 
    6*r^2*s^2 + 3*r^4*s^2)*HPL[{w1plus}, r]*Log[zc])/((r - s)*(r + s)) - 
 (1312*s*HPL[{w1plus}, -s^(-1)]*Log[zc])/243 - 
 (2624*s*zc*HPL[{w1plus}, -s^(-1)]*Log[zc])/(243*ubar) + 
 (2752*s*HPL[{w1plus}, s]*Log[zc])/243 + 
 (320*L*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[zc])/81 + 
 (((80*I)/81)*Pi*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus}, s]*Log[zc])/((r - s)*(r + s)) - 
 (16*(180*r^2 - 150*s^2 - 481*r^2*s^2 + 441*s^4 + 227*r^2*s^4 - 217*s^6)*
   HPL[{w1plus}, s]*Log[zc])/(81*(r - s)*s*(r + s)) + 
 (5504*s*zc*HPL[{w1plus}, s]*Log[zc])/(243*ubar) + 
 (832*s1*HPL[{w1plus}, s1]*Log[zc])/243 + (1664*s1*HPL[{w1plus}, s1]*Log[zc])/
  (243*ubar) - (80*s1*(2 + ubar)*HPL[{w1plus}, s1]*Log[zc])/(243*ubar) + 
 (2560*zc^(3/2)*HPL[{w1plus}, Sqrt[zc]]*Log[zc])/(81*ubar) - 
 ((320*I)/81)*Pi*s*(-3 + s^2)*HPL[{w2minus}, s]*Log[zc] + 
 ((320*I)/81)*Pi*s*(-3 + s^2)*HPL[{w2plus}, s]*Log[zc] - 
 (320*s*(-3 + s^2)*HPL[{w1plus}, r]*HPL[{w2plus}, s]*Log[zc])/81 + 
 (320*s*(-3 + s^2)*HPL[{0, w1plus}, s]*Log[zc])/27 + 
 (160*s*(-3 + s^2)*HPL[{w1minus, w1plus}, s]*Log[zc])/27 + 
 (80*(-3 - 2*r^2 - 3*r^4 + 11*s^2 - 6*r^2*s^2 + 3*r^4*s^2)*
   HPL[{w1plus, w1plus}, r]*Log[zc])/(81*(r - s)*(r + s)) - 
 (80*(-3 - 13*r^2 + 22*s^2 - 6*r^2*s^2 - 3*s^4 + 3*r^2*s^4)*
   HPL[{w1plus, w1plus}, s]*Log[zc])/(81*(r - s)*(r + s)) + 
 (320*s*(-3 + s^2)*HPL[{w2minus, w1plus}, s]*Log[zc])/81 + 
 (2560*Log[2]*Log[zc])/243 - ((320*I)/27)*Pi*s*(-3 + s^2)*Log[2]*Log[zc] - 
 (2048*zc*Log[2]*Log[zc])/(243*u) + (640*Log[1 - u]*Log[zc])/243 - 
 ((128*I)/81)*Pi*Log[1 - u]*Log[zc] + (128*Log[1 - u]*Log[zc])/(81*u) - 
 (128*Log[1 - u]*Log[zc])/(81*zc) + (64*Log[1 - u]*Log[zc])/(81*u*zc) + 
 (64*u*Log[1 - u]*Log[zc])/(81*zc) - (2944*zc*Log[1 - u]*Log[zc])/
  (243*(-1 + u)) - (64*Log[1 - u]^2*Log[zc])/81 - (1216*Log[u]*Log[zc])/243 + 
 ((128*I)/81)*Pi*Log[u]*Log[zc] - (64*Log[u]*Log[zc])/(81*(-1 + u)) + 
 (64*Log[u]*Log[zc])/(81*zc) + (64*Log[u]*Log[zc])/(81*(-1 + u)*zc) + 
 (64*u*Log[u]*Log[zc])/(81*zc) - (640*zc*Log[u]*Log[zc])/(243*u) - 
 (128*Log[1 - u]*Log[u]*Log[zc])/81 + (64*Log[u]^2*Log[zc])/81 + 
 (1312*Log[ubar]*Log[zc])/243 - (640*(-1 + s)*(1 + s)*Log[ubar]*Log[zc])/81 + 
 (128*Log[1 + Sqrt[zc]]*Log[zc])/(81*Sqrt[zc]) - 
 (256*u*Log[1 + Sqrt[zc]]*Log[zc])/(81*Sqrt[zc]) + 
 (128*Sqrt[zc]*Log[1 + Sqrt[zc]]*Log[zc])/27 + 
 (256*Sqrt[zc]*Log[1 + Sqrt[zc]]*Log[zc])/(243*(-1 + u)) + 
 (256*Sqrt[zc]*Log[1 + Sqrt[zc]]*Log[zc])/(243*u) - 
 (1024*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(243*(-1 + u)^2) + 
 (256*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(243*(-1 + u)) - 
 (3584*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(243*u^2) + 
 (256*zc^(3/2)*Log[1 + Sqrt[zc]]*Log[zc])/(243*u) + 
 (64*Log[1 - zc]*Log[zc])/27 + (64*Log[1 - zc]*Log[zc])/(81*zc) - 
 (128*u*Log[1 - zc]*Log[zc])/(81*zc) - (64*Log[1 - zc]*Log[zc])/
  (81*Sqrt[zc]) + (128*u*Log[1 - zc]*Log[zc])/(81*Sqrt[zc]) - 
 (64*Sqrt[zc]*Log[1 - zc]*Log[zc])/27 - (128*Sqrt[zc]*Log[1 - zc]*Log[zc])/
  (243*(-1 + u)) - (128*Sqrt[zc]*Log[1 - zc]*Log[zc])/(243*u) - 
 (512*zc*Log[1 - zc]*Log[zc])/(243*(-1 + u)^2) + 
 (256*zc*Log[1 - zc]*Log[zc])/(243*(-1 + u)) - 
 (640*zc*Log[1 - zc]*Log[zc])/(243*u^2) - (320*zc*Log[1 - zc]*Log[zc])/
  (243*u) + (512*zc^(3/2)*Log[1 - zc]*Log[zc])/(243*(-1 + u)^2) - 
 (128*zc^(3/2)*Log[1 - zc]*Log[zc])/(243*(-1 + u)) + 
 (1792*zc^(3/2)*Log[1 - zc]*Log[zc])/(243*u^2) - 
 (128*zc^(3/2)*Log[1 - zc]*Log[zc])/(243*u) - (128*zc^2*Log[1 - zc]*Log[zc])/
  (27*u^2) + (64*zc^2*Log[1 - zc]*Log[zc])/(27*u) - 
 (2432*Log[(1 - u)/zc]*Log[zc])/243 + (5888*zc*Log[(1 - u)/zc]*Log[zc])/
  (243*(-1 + u)) + (1280*Log[u/(4*zc)]*Log[zc])/243 - 
 (1024*zc*Log[u/(4*zc)]*Log[zc])/(243*u) + (1456*Log[zc]^2)/243 - 
 (320*L*Log[zc]^2)/81 + ((80*I)/81)*Pi*s*(-3 + s^2)*Log[zc]^2 + 
 (16*(27 + 10*s^2)*Log[zc]^2)/81 + (20*(-9 + 2*ubar)*Log[zc]^2)/(243*ubar) - 
 (32*Log[zc]^2)/(81*zc) + (64*u*Log[zc]^2)/(81*zc) + 
 (256*zc*Log[zc]^2)/(243*(-1 + u)^2) + (4288*zc*Log[zc]^2)/(243*(-1 + u)) + 
 (320*zc*Log[zc]^2)/(243*u^2) - (608*zc*Log[zc]^2)/(243*u) - 
 (320*zc*Log[zc]^2)/(27*ubar) + (64*zc^2*Log[zc]^2)/(27*u^2) - 
 (32*zc^2*Log[zc]^2)/(27*u) - (1280*zc^2*Log[zc]^2)/(27*ubar) - 
 (640*zc^3*Log[zc]^2)/(81*ubar) - 
 (80*s*(-3 + s^2)*HPL[{w1plus}, s]*Log[zc]^2)/81 + (160*Log[zc]^3)/243 - 
 (256*Pi^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/243 - 
 (((128*I)/81)*Pi*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/zc + 
 (((256*I)/27)*Pi*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(-1 + u)^2 + 
 (512*Pi^2*zc^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/
  (81*(-1 + u)^2) - (((2432*I)/243)*Pi*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(-1 + u) + 
 (((128*I)/81)*Pi*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/zc + 
 (((3584*I)/243)*Pi*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(-1 + u)^2 + 
 (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*zc) - 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*(-1 + u)^2) + 
 (2432*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(243*(-1 + u)) - 
 (128*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*zc) - 
 (3584*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[2]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(243*(-1 + u)^2) - 
 (64*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*zc) + 
 (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*(-1 + u)^2) - 
 (1216*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(243*(-1 + u)) + 
 (64*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*zc) + 
 (1792*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[1 + (1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(243*(-1 + u)^2) + 
 (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*zc) - 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(27*(-1 + u)^2) + 
 (2432*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(243*(-1 + u)) - 
 (128*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(81*zc) - 
 (3584*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*Log[(1 - u)/(4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])])/(243*(-1 + u)^2) - 
 ((256*I)/81)*Pi*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2 - 
 (64*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(81*zc) + 
 (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(27*(-1 + u)^2) + 
 (((512*I)/27)*Pi*zc^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^
    2)/(-1 + u)^2 - (1216*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(243*(-1 + u)) + 
 (64*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(81*zc) + 
 (1792*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^2)/(243*(-1 + u)^2) + 
 (512*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^3)/243 - 
 (1024*zc^2*Log[(Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/(2*Sqrt[zc])]^3)/
  (81*(-1 + u)^2) + (256*Pi^2*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/
  243 - (((1280*I)/243)*Pi*Sqrt[u + 4*zc]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/Sqrt[u] + 
 (((1024*I)/243)*Pi*zc*Sqrt[u + 4*zc]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/u^(3/2) + 
 (1280*Sqrt[u + 4*zc]*Log[2]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/
  (243*Sqrt[u]) - (1024*zc*Sqrt[u + 4*zc]*Log[2]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(243*u^(3/2)) - 
 (640*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(243*Sqrt[u]) + 
 (512*zc*Sqrt[u + 4*zc]*Log[1 + u/(4*zc)]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(243*u^(3/2)) + 
 (1280*Sqrt[u + 4*zc]*Log[u/(4*zc)]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/
     (2*Sqrt[zc])])/(243*Sqrt[u]) - 
 (1024*zc*Sqrt[u + 4*zc]*Log[u/(4*zc)]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])])/(243*u^(3/2)) + 
 ((256*I)/81)*Pi*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^2 - 
 (640*Sqrt[u + 4*zc]*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^2)/
  (243*Sqrt[u]) + (512*zc*Sqrt[u + 4*zc]*
   Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^2)/(243*u^(3/2)) - 
 (512*Log[(Sqrt[u] + Sqrt[u + 4*zc])/(2*Sqrt[zc])]^3)/243 - 
 (5456*Pi*PolyGamma[1, 1/6])/(10935*Sqrt[3]) + 
 (1408*PolyGamma[1, 1/6])/(135*(-1 + ubar)^3) + 
 (26224*Pi*PolyGamma[1, 1/6])/(10935*Sqrt[3]*(-1 + ubar)^3) + 
 (88*PolyGamma[1, 1/6])/(135*(-1 + ubar)^2) - 
 (704*Pi*PolyGamma[1, 1/6])/(729*Sqrt[3]*(-1 + ubar)^2) + 
 (280*PolyGamma[1, 1/6])/(81*(-1 + ubar)) + (3328*Pi*PolyGamma[1, 1/6])/
  (1215*Sqrt[3]*(-1 + ubar)) - (3512*PolyGamma[1, 1/6])/(405*ubar) - 
 (12992*Pi*PolyGamma[1, 1/6])/(3645*Sqrt[3]*ubar) + 
 (((2816*I)/3645)*(-3 + r^2 + 2*s^2)*s1*HPL[{w6plus}, s1]*PolyGamma[1, 1/6])/
  (Sqrt[3]*(-1 + r)*(1 + r)) + (11264*Pi*Log[2]*PolyGamma[1, 1/6])/
  (405*Sqrt[3]*(-1 + ubar)^3) + (96256*Pi*Log[2]*PolyGamma[1, 1/6])/
  (3645*Sqrt[3]*(-1 + ubar)^2) - 
 (2*(-120960 + 2054255*r^2 - 1321415*r^4 - 1812335*s^2 + 117515*r^2*s^2 + 
    471060*r^4*s^2 + 1082940*s^4 - 471060*r^2*s^4 - 6336*PolyGamma[1, 1/6] + 
    23232*r^2*PolyGamma[1, 1/6] - 10560*s^2*PolyGamma[1, 1/6] - 
    23232*r^2*s^2*PolyGamma[1, 1/6] + 16896*s^4*PolyGamma[1, 1/6]))/
  (10935*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (4*Pi*((320760*I)*r^2 - (213840*I)*r^4 - (106920*I)*r^6 + 253800*Sqrt[3]*s - 
    (422820*I)*r*s - (1659150*I)*r^2*s - 477360*Sqrt[3]*r^2*s + 
    (954180*I)*r^3*s + (1106100*I)*r^4*s - 187320*Sqrt[3]*r^4*s - 
    (307260*I)*r^5*s + (553050*I)*r^6*s - (224100*I)*r^7*s + (102060*I)*s^2 - 
    (2860515*I)*r^2*s^2 + (1970190*I)*r^4*s^2 + (788265*I)*r^6*s^2 + 
    (1659150*I)*s^3 - 284040*Sqrt[3]*s^3 + (584820*I)*r*s^3 + 
    (1106100*I)*r^2*s^3 + 1329360*Sqrt[3]*r^2*s^3 - (2146500*I)*r^3*s^3 - 
    (2765250*I)*r^4*s^3 + 187320*Sqrt[3]*r^4*s^3 + (1337580*I)*r^5*s^3 + 
    (224100*I)*r^7*s^3 + (1535355*I)*s^4 + (3907035*I)*r^2*s^4 - 
    (4864995*I)*r^4*s^4 - (577395*I)*r^6*s^4 - (2212200*I)*s^5 - 
    380640*Sqrt[3]*s^5 + (373680*I)*r*s^5 + (2212200*I)*r^2*s^5 - 
    852000*Sqrt[3]*r^2*s^5 + (656640*I)*r^3*s^5 - (1030320*I)*r^5*s^5 - 
    (3690225*I)*s^6 + (893430*I)*r^2*s^6 + (2796795*I)*r^4*s^6 + 
    410880*Sqrt[3]*s^7 - (535680*I)*r*s^7 + (535680*I)*r^3*s^7 + 
    (1948860*I)*s^8 - (1948860*I)*r^2*s^8 + (761400*I)*s*s1 - 
    (4091310*I)*r^2*s*s1 - (577620*I)*r^4*s*s1 + (149130*I)*r^6*s*s1 + 
    (1807110*I)*s^3*s1 + (9337860*I)*r^2*s^3*s1 + (130230*I)*r^4*s^3*s1 - 
    (6476040*I)*s^5*s1 - (4799160*I)*r^2*s^5*s1 + (3758400*I)*s^7*s1 - 
    12672*Sqrt[3]*s*PolyGamma[1, 1/6] + 6336*Sqrt[3]*r^2*s*
     PolyGamma[1, 1/6] + 5632*Sqrt[3]*r^4*s*PolyGamma[1, 1/6] + 
    704*Sqrt[3]*r^6*s*PolyGamma[1, 1/6] + 31680*Sqrt[3]*s^3*
     PolyGamma[1, 1/6] - 23936*Sqrt[3]*r^2*s^3*PolyGamma[1, 1/6] - 
    7744*Sqrt[3]*r^4*s^3*PolyGamma[1, 1/6] - 19712*Sqrt[3]*s^5*
     PolyGamma[1, 1/6] + 19712*Sqrt[3]*r^2*s^5*PolyGamma[1, 1/6]))/
  (32805*(-1 + r)*(1 + r)*(r - s)*s*(r + s)*(3 + r^2 - 4*s^2)) + 
 ((5632*I)/243)*Pi*s1*PolyLog[2, 1/3] - (5632*Pi^2*PolyLog[2, 1/3])/
  (27*(-1 + ubar)^3) + (((1408*I)/3)*Pi*s1*PolyLog[2, 1/3])/(-1 + ubar)^3 - 
 (48128*Pi^2*PolyLog[2, 1/3])/(243*(-1 + ubar)^2) + 
 (((28928*I)/81)*Pi*s1*PolyLog[2, 1/3])/(-1 + ubar)^2 + 
 (((20480*I)/81)*Pi*s1*PolyLog[2, 1/3])/(-1 + ubar) - 
 (((14080*I)/243)*Pi*s1*PolyLog[2, 1/3])/ubar + 
 (352*s1*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/243 - 
 (((2816*I)/9)*Pi*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/(-1 + ubar)^3 - 
 (((24064*I)/81)*Pi*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/(-1 + ubar)^2 + 
 (704*s1*HPL[{w1plus}, s1]*PolyLog[2, 1/3])/(243*ubar) + 
 (5*(-1 + s)*(1 + s)*(-120 + 230*r^2 - 49*r^4 + 24*r^6 - 5*r^8 + 132*s^2 - 
    327*r^2*s^2 + 35*r^4*s^2 - r^6*s^2 + r^8*s^2 + 8*s^4 + 73*r^2*s^4 - 
    2*r^4*s^4 + r^6*s^4)*PolyLog[2, (3 + r^2)/4])/
  (18*(-1 + r)*(1 + r)*(r - s)^2*(r + s)^2) + 
 (5*(-1 + s)*(1 + s)*(36 - 31*r^2 + 6*r^4 + 13*r^6 - 56*s^2 + 6*r^2*s^2 - 
    6*r^6*s^2 + 48*s^4 - 11*r^2*s^4 + 2*r^4*s^4 + r^6*s^4 - 4*s^6 - 
    4*r^2*s^6)*HPL[{w1minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - 
 (5*(-36 + 55*r^2 - 34*r^4 + 3*r^6 + 68*s^2 - 53*r^2*s^2 + 14*r^4*s^2 + 
    11*r^6*s^2 - 60*s^4 + 25*r^2*s^4 - 6*r^4*s^4 - 7*r^6*s^4 + 20*s^6 + 
    r^2*s^6 + 2*r^4*s^6 + r^6*s^6 - 4*r^2*s^8)*HPL[{w1minus}, s]*
   PolyLog[2, (3 + r^2)/4])/(9*(r - s)^3*(r + s)^3) - 
 (20*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w1plus}, s]*PolyLog[2, (3 + r^2)/4])/(9*(r - s)^3*(r + s)^3) - 
 (5*(-1 + s)*(1 + s)*(36 - 31*r^2 + 6*r^4 + 13*r^6 - 56*s^2 + 6*r^2*s^2 - 
    6*r^6*s^2 + 48*s^4 - 11*r^2*s^4 + 2*r^4*s^4 + r^6*s^4 - 4*s^6 - 
    4*r^2*s^6)*HPL[{w3minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) + 
 (5*(-36 + 7*r^2 + 22*r^4 - 29*r^6 + 116*s^2 - 21*r^2*s^2 - 2*r^4*s^2 + 
    27*r^6*s^2 - 148*s^4 + 9*r^2*s^4 + 2*r^4*s^4 - 7*r^6*s^4 + 84*s^6 - 
    15*r^2*s^6 + 2*r^4*s^6 + r^6*s^6 - 8*s^8 - 4*r^2*s^8)*HPL[{w3minus}, s]*
   PolyLog[2, (3 + r^2)/4])/(9*(r - s)^3*(r + s)^3) + 
 (20*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w3plus}, s]*PolyLog[2, (3 + r^2)/4])/(9*(r - s)^3*(r + s)^3) - 
 (20*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w4minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^2*(r + s)^2) - 
 (20*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w4plus}, s]*PolyLog[2, (3 + r^2)/4])/(9*(r - s)^3*(r + s)^3) - 
 (20*(-6 + 7*r^2 - 4*r^4 + 11*s^2 - 6*r^2*s^2 + 2*r^4*s^2 - 8*s^4 + 
    3*r^2*s^4 + s^6)*HPL[{w5minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^2*(r + s)^2) - 
 (20*s*(12 - 20*r^2 + 14*r^4 - 3*r^6 - 24*s^2 + 24*r^2*s^2 - 11*r^4*s^2 + 
    r^6*s^2 + 22*s^4 - 13*r^2*s^4 + 3*r^4*s^4 - 9*s^6 + 3*r^2*s^6 + s^8)*
   HPL[{w5plus}, s]*PolyLog[2, (3 + r^2)/4])/(9*(r - s)^3*(r + s)^3) + 
 (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus, w1minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w1minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w3minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w3minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w4minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w4minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w5minus}, r]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus, w5minus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w1plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w3plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w3plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w4plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w4plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w5plus}, r]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) + (40*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1plus, w5plus}, s]*PolyLog[2, (3 + r^2)/4])/
  (9*(r - s)^3*(r + s)^3) - (160*L*PolyLog[2, (1 - r^2)/(1 - s^2)])/81 + 
 ((40*I)/81)*Pi*s*(-3 + s^2)*PolyLog[2, (1 - r^2)/(1 - s^2)] + 
 (8*(92 - 107*r^2 - 15*s^2 + 30*r^2*s^2)*PolyLog[2, (1 - r^2)/(1 - s^2)])/
  (243*(-1 + r)*(1 + r)) - 
 (80*HPL[{w1minus}, r]*PolyLog[2, (1 - r^2)/(1 - s^2)])/81 - 
 (40*s*(-3 + s^2)*HPL[{w1plus}, s]*PolyLog[2, (1 - r^2)/(1 - s^2)])/81 - 
 (160*Log[2]*PolyLog[2, (1 - r^2)/(1 - s^2)])/81 - 
 (160*L*PolyLog[2, (-1 + r^2)/(-1 + s^2)])/81 + 
 (16*(-15 - 31*r^2 + 46*s^2 + 15*r^2*s^2 - 15*s^4)*
   PolyLog[2, (-1 + r^2)/(-1 + s^2)])/(243*(r - s)*(r + s)) - 
 (80*HPL[{w1minus}, r]*PolyLog[2, (-1 + r^2)/(-1 + s^2)])/81 - 
 (160*Log[2]*PolyLog[2, (-1 + r^2)/(-1 + s^2)])/81 - 
 (5888*Sqrt[1 - u]*Sqrt[5 - u]*PolyLog[2, (1 + Sqrt[(1 - u)/(5 - u)])/2])/
  (243*(-1 + u)^2) + (2432*Sqrt[1 - u]*Sqrt[5 - u]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(5 - u)])/2])/(243*(-1 + u)) + 
 (64*u^2*(Log[u]^2 - Log[u]*Log[zc] + PolyLog[2, 1 - u]))/(81*(-1 + u)*zc) - 
 (128*zc*(Log[u]^2 - Log[u]*Log[zc] + PolyLog[2, 1 - u]))/(27*(-1 + u)) + 
 (128*zc*(Log[u]^2 - Log[u]*Log[zc] + PolyLog[2, 1 - u]))/(27*(-1 + u)*u) - 
 (5888*Sqrt[1 - u]*Sqrt[5 - u]*PolyLog[2, -Sqrt[(1 - u)/(5 - u)]])/
  (243*(-1 + u)^2) + (2432*Sqrt[1 - u]*Sqrt[5 - u]*
   PolyLog[2, -Sqrt[(1 - u)/(5 - u)]])/(243*(-1 + u)) + 
 (5888*Sqrt[1 - u]*Sqrt[5 - u]*PolyLog[2, Sqrt[(1 - u)/(5 - u)]])/
  (243*(-1 + u)^2) - (2432*Sqrt[1 - u]*Sqrt[5 - u]*
   PolyLog[2, Sqrt[(1 - u)/(5 - u)]])/(243*(-1 + u)) + 
 (64*Pi^2*PolyLog[2, -1 + u])/243 - (128*Pi^2*PolyLog[2, -1 + u])/(243*u^3) + 
 (128*Pi^2*PolyLog[2, -1 + u])/(243*u^2) + (32*Log[1 - u]*PolyLog[2, -1 + u])/
  27 + (32*Log[1 - u]*PolyLog[2, -1 + u])/(27*(-1 + u)^2) - 
 (64*Log[1 - u]*PolyLog[2, -1 + u])/(27*(-1 + u)) - 
 (64*Pi^2*PolyLog[2, -u])/243 - (320*Log[u]*PolyLog[2, -u])/(27*u^3) + 
 (320*Log[u]*PolyLog[2, -u])/(81*u) - (70736*PolyLog[2, u])/243 - 
 (12032*L*PolyLog[2, u])/81 + (1024*L^2*PolyLog[2, u])/81 - 
 ((448*I)/81)*Pi*PolyLog[2, u] + ((2048*I)/81)*L*Pi*PolyLog[2, u] - 
 (3008*Pi^2*PolyLog[2, u])/243 - (2048*PolyLog[2, u])/(243*(-1 + u)^3) + 
 (416*Pi^2*PolyLog[2, u])/(27*(-1 + u)^2) - 
 (7792*PolyLog[2, u])/(81*(-1 + u)) + (2816*L*PolyLog[2, u])/(81*(-1 + u)) - 
 (((64*I)/81)*Pi*PolyLog[2, u])/(-1 + u) + (640*Pi^2*PolyLog[2, u])/
  (81*(-1 + u)) + (2048*PolyLog[2, u])/(243*u^3) - 
 (2944*Pi^2*PolyLog[2, u])/(81*u^3) - (7552*PolyLog[2, u])/(81*u^2) + 
 (12416*Pi^2*PolyLog[2, u])/(243*u^2) + (6736*PolyLog[2, u])/(81*u) - 
 (2048*L*PolyLog[2, u])/(81*u) - (((128*I)/27)*Pi*PolyLog[2, u])/u - 
 (4352*Pi^2*PolyLog[2, u])/(243*u) + (640*u*PolyLog[2, u])/81 + 
 ((320*I)/81)*Pi*u*PolyLog[2, u] + (64*PolyLog[2, u])/(27*zc) + 
 (64*PolyLog[2, u])/(81*(-1 + u)*zc) - (64*PolyLog[2, u])/(81*u*zc) - 
 (128*zc*PolyLog[2, u])/(27*u) + (5824*Log[1 - u]*PolyLog[2, u])/81 + 
 (2048*L*Log[1 - u]*PolyLog[2, u])/81 + ((640*I)/27)*Pi*Log[1 - u]*
  PolyLog[2, u] - (32*Log[1 - u]*PolyLog[2, u])/(27*(-1 + u)^2) - 
 (608*Log[1 - u]*PolyLog[2, u])/(9*(-1 + u)) - 
 (3584*Log[1 - u]*PolyLog[2, u])/(81*u) - (256*Log[1 - u]^2*PolyLog[2, u])/
  9 + (3904*Log[u]*PolyLog[2, u])/81 + (2048*L*Log[u]*PolyLog[2, u])/81 - 
 ((896*I)/81)*Pi*Log[u]*PolyLog[2, u] + (160*Log[u]*PolyLog[2, u])/
  (27*(-1 + u)) - (320*Log[u]*PolyLog[2, u])/(27*u^3) - 
 (4288*Log[u]*PolyLog[2, u])/(27*u^2) + (3808*Log[u]*PolyLog[2, u])/(27*u) + 
 (1280*Log[1 - u]*Log[u]*PolyLog[2, u])/27 + 
 (4288*Log[1 - u]*Log[u]*PolyLog[2, u])/(81*u^3) - 
 (6080*Log[1 - u]*Log[u]*PolyLog[2, u])/(81*u^2) + 
 (2176*Log[1 - u]*Log[u]*PolyLog[2, u])/(81*u) - 
 (1600*Log[u]^2*PolyLog[2, u])/81 - (256*Log[zc]*PolyLog[2, u])/81 + 
 (1408*PolyLog[2, u]^2)/81 + (416*PolyLog[2, u]^2)/(27*(-1 + u)^2) + 
 (640*PolyLog[2, u]^2)/(81*(-1 + u)) + (2144*PolyLog[2, u]^2)/(81*u^3) - 
 (3040*PolyLog[2, u]^2)/(81*u^2) + (1088*PolyLog[2, u]^2)/(81*u) + 
 (64*(-1 + u)*(Log[1 - u]^2 - Log[1 - u]*Log[zc] + PolyLog[2, u]))/(81*zc) - 
 (64*(-1 + u)*(Log[1 - u]^2 - Log[1 - u]*Log[zc] + PolyLog[2, u]))/
  (81*u*zc) - (1024*Sqrt[4 + u]*PolyLog[2, -Sqrt[u/(4 + u)]])/(243*u^(3/2)) + 
 (1280*Sqrt[4 + u]*PolyLog[2, -Sqrt[u/(4 + u)]])/(243*Sqrt[u]) + 
 (1024*Sqrt[4 + u]*PolyLog[2, Sqrt[u/(4 + u)]])/(243*u^(3/2)) - 
 (1280*Sqrt[4 + u]*PolyLog[2, Sqrt[u/(4 + u)]])/(243*Sqrt[u]) - 
 (1024*Sqrt[4 + u]*PolyLog[2, (1 + Sqrt[u/(4 + u)])/2])/(243*u^(3/2)) + 
 (1280*Sqrt[4 + u]*PolyLog[2, (1 + Sqrt[u/(4 + u)])/2])/(243*Sqrt[u]) + 
 (52928*PolyLog[2, ubar])/729 + (7168*L*PolyLog[2, ubar])/243 + 
 (1024*L^2*PolyLog[2, ubar])/81 + ((4816*I)/243)*Pi*PolyLog[2, ubar] + 
 ((1024*I)/81)*L*Pi*PolyLog[2, ubar] - 
 (32*L*(-216 - 661*r^2 + 589*r^4 + 1093*s^2 - 517*r^2*s^2 - 288*s^4)*
   PolyLog[2, ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (832*PolyLog[2, ubar])/(243*(-1 + ubar)) - (512*PolyLog[2, ubar])/
  (243*ubar) - (176*s1*HPL[{w1plus}, -s1^(-1)]*PolyLog[2, ubar])/243 - 
 (352*s1*HPL[{w1plus}, -s1^(-1)]*PolyLog[2, ubar])/(243*ubar) + 
 (1024*L*Log[1 - ubar]*PolyLog[2, ubar])/81 + 
 (656*Log[ubar]*PolyLog[2, ubar])/81 + (1024*L*Log[ubar]*PolyLog[2, ubar])/
  81 - (256*(2 - 5*r^2 + r^4 + s^2 + 3*r^2*s^2 - 2*s^4)*Log[ubar]*
   PolyLog[2, ubar])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) + 
 (256*Log[1 - ubar]*(2 - 9*r^2 + 5*r^4 + 5*s^2 - r^2*s^2 - 2*s^4 - 
    8*r^2*Log[ubar] + 8*r^4*Log[ubar] + 8*s^2*Log[ubar] - 
    8*r^2*s^2*Log[ubar])*PolyLog[2, ubar])/(81*(-1 + r)*(1 + r)*(r - s)*
   (r + s)) - (8*(-3774 + 7964*r^2 - 864*Pi^2*r^2 - 575*r^4 + 864*Pi^2*r^4 - 
    416*s^2 + 864*Pi^2*s^2 - 6814*r^2*s^2 - 864*Pi^2*r^2*s^2 + 3615*s^4 - 
    1152*r^2*Log[1 - ubar]^2 + 1152*r^4*Log[1 - ubar]^2 + 
    1152*s^2*Log[1 - ubar]^2 - 1152*r^2*s^2*Log[1 - ubar]^2 - 
    1152*r^2*Log[ubar]^2 + 1152*r^4*Log[ubar]^2 + 1152*s^2*Log[ubar]^2 - 
    1152*r^2*s^2*Log[ubar]^2)*PolyLog[2, ubar])/
  (729*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (5*s1*(5 - 5*ubar + ubar^3)*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (243*(-1 + ubar)^3) - (5*(-4 + 5*ubar - ubar^2 - 2*ubar^3 + ubar^4)*
   Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + 
    (4*I)*Pi*HPL[{w1minus}, r] - (4*I)*Pi*HPL[{w1plus}, t] + 
    8*HPL[{0}, r]*HPL[{w1plus}, t] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - 
    (2*I)*Pi*HPL[{w3minus}, t] + 4*HPL[{0}, r]*HPL[{w3minus}, t] - 
    (2*I)*Pi*HPL[{w3plus}, t] + 4*HPL[{0}, r]*HPL[{w3plus}, t] - 
    4*HPL[{-1, 0}, r^2] - 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, t] - 
    2*HPL[{w1plus, w4minus}, t] - 2*HPL[{w1plus, w4plus}, t] - 
    2*HPL[{w1plus, w5minus}, t] - 2*HPL[{w1plus, w5plus}, t] + 
    2*HPL[{w3minus, w1minus}, t] - HPL[{w3minus, w4minus}, t] - 
    HPL[{w3minus, w4plus}, t] - HPL[{w3minus, w5minus}, t] - 
    HPL[{w3minus, w5plus}, t] + 2*HPL[{w3plus, w1minus}, t] - 
    HPL[{w3plus, w4minus}, t] - HPL[{w3plus, w4plus}, t] - 
    HPL[{w3plus, w5minus}, t] - HPL[{w3plus, w5plus}, t] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3*ubar) + 
 (10*s1*(7 + 15*ubar - 20*ubar^2 + 6*ubar^3)*zc*
   Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + 
    (4*I)*Pi*HPL[{w1minus}, r] - (4*I)*Pi*HPL[{w1plus}, t] + 
    8*HPL[{0}, r]*HPL[{w1plus}, t] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - 
    (2*I)*Pi*HPL[{w3minus}, t] + 4*HPL[{0}, r]*HPL[{w3minus}, t] - 
    (2*I)*Pi*HPL[{w3plus}, t] + 4*HPL[{0}, r]*HPL[{w3plus}, t] - 
    4*HPL[{-1, 0}, r^2] - 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, t] - 
    2*HPL[{w1plus, w4minus}, t] - 2*HPL[{w1plus, w4plus}, t] - 
    2*HPL[{w1plus, w5minus}, t] - 2*HPL[{w1plus, w5plus}, t] + 
    2*HPL[{w3minus, w1minus}, t] - HPL[{w3minus, w4minus}, t] - 
    HPL[{w3minus, w4plus}, t] - HPL[{w3minus, w5minus}, t] - 
    HPL[{w3minus, w5plus}, t] + 2*HPL[{w3plus, w1minus}, t] - 
    HPL[{w3plus, w4minus}, t] - HPL[{w3plus, w4plus}, t] - 
    HPL[{w3plus, w5minus}, t] - HPL[{w3plus, w5plus}, t] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3) - 
 (10*(13 + 5*ubar - 16*ubar^2 + 6*ubar^3)*zc*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (243*(-1 + ubar)^3) + (20*(-2 + ubar)*zc^2*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (81*(-1 + ubar)^3) + (20*s1*ubar*zc^2*Sqrt[(1 + s1)^2 + 8*(1 - s1)*zc]*
   ((5*Pi^2)/3 + (4*I)*Pi*HPL[{-1}, r^2] + (4*I)*Pi*HPL[{w1minus}, r] - 
    (4*I)*Pi*HPL[{w1plus}, t] + 8*HPL[{0}, r]*HPL[{w1plus}, t] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, t] - (2*I)*Pi*HPL[{w3minus}, t] + 
    4*HPL[{0}, r]*HPL[{w3minus}, t] - (2*I)*Pi*HPL[{w3plus}, t] + 
    4*HPL[{0}, r]*HPL[{w3plus}, t] - 4*HPL[{-1, 0}, r^2] - 
    8*HPL[{w1minus, 0}, r] - 2*HPL[{w1minus, w1minus}, r] + 
    4*HPL[{w1plus, w1minus}, t] - 2*HPL[{w1plus, w4minus}, t] - 
    2*HPL[{w1plus, w4plus}, t] - 2*HPL[{w1plus, w5minus}, t] - 
    2*HPL[{w1plus, w5plus}, t] + 2*HPL[{w3minus, w1minus}, t] - 
    HPL[{w3minus, w4minus}, t] - HPL[{w3minus, w4plus}, t] - 
    HPL[{w3minus, w5minus}, t] - HPL[{w3minus, w5plus}, t] + 
    2*HPL[{w3plus, w1minus}, t] - HPL[{w3plus, w4minus}, t] - 
    HPL[{w3plus, w4plus}, t] - HPL[{w3plus, w5minus}, t] - 
    HPL[{w3plus, w5plus}, t] - 4*HPL[{w1minus}, r]*Log[2] + 
    8*HPL[{w1plus}, t]*Log[2] - 4*Log[2]^2 - 2*PolyLog[2, 1 - zc]))/
  (81*(-1 + ubar)^3) + (5*s1*(5 - 5*ubar + ubar^3)*
   Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 
    16*HPL[{-1}, r^2]*HPL[{0}, r] - 4*HPL[{-1}, r^2]*HPL[{0}, r^4] - 
    (4*I)*Pi*HPL[{w1minus}, r] - 4*HPL[{0}, r^4]*HPL[{w1minus}, r] + 
    (4*I)*Pi*HPL[{w1plus}, v] - 8*HPL[{0}, r]*HPL[{w1plus}, v] + 
    4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + 
    (2*I)*Pi*HPL[{w3minus}, v] - 4*HPL[{0}, r]*HPL[{w3minus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3minus}, v] + (2*I)*Pi*HPL[{w3plus}, v] - 
    4*HPL[{0}, r]*HPL[{w3plus}, v] + 2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 
    4*HPL[{-1, 0}, r^2] + 16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3) - 
 (5*(-4 + 5*ubar - ubar^2 - 2*ubar^3 + ubar^4)*
   Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 
    16*HPL[{-1}, r^2]*HPL[{0}, r] - 4*HPL[{-1}, r^2]*HPL[{0}, r^4] - 
    (4*I)*Pi*HPL[{w1minus}, r] - 4*HPL[{0}, r^4]*HPL[{w1minus}, r] + 
    (4*I)*Pi*HPL[{w1plus}, v] - 8*HPL[{0}, r]*HPL[{w1plus}, v] + 
    4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + 
    (2*I)*Pi*HPL[{w3minus}, v] - 4*HPL[{0}, r]*HPL[{w3minus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3minus}, v] + (2*I)*Pi*HPL[{w3plus}, v] - 
    4*HPL[{0}, r]*HPL[{w3plus}, v] + 2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 
    4*HPL[{-1, 0}, r^2] + 16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3*ubar) - 
 (10*s1*(7 + 15*ubar - 20*ubar^2 + 6*ubar^3)*zc*
   Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 
    16*HPL[{-1}, r^2]*HPL[{0}, r] - 4*HPL[{-1}, r^2]*HPL[{0}, r^4] - 
    (4*I)*Pi*HPL[{w1minus}, r] - 4*HPL[{0}, r^4]*HPL[{w1minus}, r] + 
    (4*I)*Pi*HPL[{w1plus}, v] - 8*HPL[{0}, r]*HPL[{w1plus}, v] + 
    4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + 
    (2*I)*Pi*HPL[{w3minus}, v] - 4*HPL[{0}, r]*HPL[{w3minus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3minus}, v] + (2*I)*Pi*HPL[{w3plus}, v] - 
    4*HPL[{0}, r]*HPL[{w3plus}, v] + 2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 
    4*HPL[{-1, 0}, r^2] + 16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3) - 
 (10*(13 + 5*ubar - 16*ubar^2 + 6*ubar^3)*zc*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(243*(-1 + ubar)^3) + 
 (20*(-2 + ubar)*zc^2*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(81*(-1 + ubar)^3) - 
 (20*s1*ubar*zc^2*Sqrt[(1 - s1)^2 + 8*(1 + s1)*zc]*
   ((5*Pi^2)/3 - (4*I)*Pi*HPL[{-1}, r^2] + 16*HPL[{-1}, r^2]*HPL[{0}, r] - 
    4*HPL[{-1}, r^2]*HPL[{0}, r^4] - (4*I)*Pi*HPL[{w1minus}, r] - 
    4*HPL[{0}, r^4]*HPL[{w1minus}, r] + (4*I)*Pi*HPL[{w1plus}, v] - 
    8*HPL[{0}, r]*HPL[{w1plus}, v] + 4*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    4*HPL[{w1minus}, r]*HPL[{w1plus}, v] + (2*I)*Pi*HPL[{w3minus}, v] - 
    4*HPL[{0}, r]*HPL[{w3minus}, v] + 2*HPL[{0}, r^4]*HPL[{w3minus}, v] + 
    (2*I)*Pi*HPL[{w3plus}, v] - 4*HPL[{0}, r]*HPL[{w3plus}, v] + 
    2*HPL[{0}, r^4]*HPL[{w3plus}, v] - 4*HPL[{-1, 0}, r^2] + 
    16*HPL[{0, w1minus}, r] + 8*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1minus, w1minus}, r] + 4*HPL[{w1plus, w1minus}, v] - 
    2*HPL[{w1plus, w4minus}, v] - 2*HPL[{w1plus, w4plus}, v] - 
    2*HPL[{w1plus, w5minus}, v] - 2*HPL[{w1plus, w5plus}, v] + 
    2*HPL[{w3minus, w1minus}, v] - HPL[{w3minus, w4minus}, v] - 
    HPL[{w3minus, w4plus}, v] - HPL[{w3minus, w5minus}, v] - 
    HPL[{w3minus, w5plus}, v] + 2*HPL[{w3plus, w1minus}, v] - 
    HPL[{w3plus, w4minus}, v] - HPL[{w3plus, w4plus}, v] - 
    HPL[{w3plus, w5minus}, v] - HPL[{w3plus, w5plus}, v] - 
    4*HPL[{w1minus}, r]*Log[2] + 8*HPL[{w1plus}, v]*Log[2] - 4*Log[2]^2 - 
    2*PolyLog[2, 1 - zc]))/(81*(-1 + ubar)^3) - (40*PolyLog[2, 1 - zc])/243 + 
 (80*(-2 + ubar)*(1 + ubar)*zc^2*PolyLog[2, 1 - zc])/
  (27*(-1 + ubar)^2*ubar) + (160*(1 + ubar)*zc^3*PolyLog[2, 1 - zc])/
  (81*(-1 + ubar)^2*ubar) - (160*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  729 - (256*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(729*(-1 + u)) - 
 (32*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*u) + 
 (304*u*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(729*(-1 + u)) + 
 (32*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*zc) - 
 (16*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*u*zc) - 
 (16*u*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*zc) - 
 (16*(-2 + u)*u*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (243*(-1 + u)*zc) - (16*u^2*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (243*(-1 + u)*zc) - 
 (16*(1 + u)*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*zc) + 
 (16*(1 + u)*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(243*u*zc) - 
 (448*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(729*(-1 + u)) - 
 (256*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/(729*(-1 + u)*u^2) - 
 (32*(-2 + u)*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (81*(-1 + u)*u^2) + (128*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (729*u) - (256*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (729*(-1 + u)^2*u) + (64*zc*(Pi^2 + 3*Log[zc]^2 + 6*PolyLog[2, 1 - zc]))/
  (81*(-1 + u)*u) + (32*(-2 + u)*zc*(Pi^2 + 3*Log[zc]^2 + 
    6*PolyLog[2, 1 - zc]))/(81*(-1 + u)*u) + 
 (320*(-2 + ubar)*zc^2*(-(Pi^2*HPL[{w1minus}, s1])/12 - 
    (5*Pi^2*HPL[{w1plus}, t])/12 - I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, t] + (5*Pi^2*HPL[{w1plus}, t0])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t0] + I*Pi*HPL[{w1minus}, r]*
     HPL[{w1plus}, t0] - (5*Pi^2*HPL[{w1plus}, v])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v] - 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v] + HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v] + HPL[{0}, r^4]*HPL[{w1minus}, r]*
     HPL[{w1plus}, v] + (5*Pi^2*HPL[{w1plus}, v0])/12 - 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v0] + 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v0] - HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v0] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    (5*Pi^2*HPL[{w3minus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t] - (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t] + 
    (5*Pi^2*HPL[{w3minus}, t0])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t0] + (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t0] - 
    (5*Pi^2*HPL[{w3minus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v] - 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v])/2 + 
    (5*Pi^2*HPL[{w3minus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v0])/2 - 
    (5*Pi^2*HPL[{w3plus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t] - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t] + (5*Pi^2*HPL[{w3plus}, t0])/
     24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t0] + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t0] - 
    (5*Pi^2*HPL[{w3plus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, v] - 
    2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v])/2 + 
    (5*Pi^2*HPL[{w3plus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3plus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v0])/2 + 
    HPL[{w1plus}, t]*HPL[{-1, 0}, r^2] - HPL[{w1plus}, t0]*
     HPL[{-1, 0}, r^2] + HPL[{w1plus}, v]*HPL[{-1, 0}, r^2] - 
    HPL[{w1plus}, v0]*HPL[{-1, 0}, r^2] + 
    (HPL[{w3minus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3minus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, v0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, v0]*HPL[{-1, 0}, r^2])/2 - 4*HPL[{w1plus}, v]*
     HPL[{0, w1minus}, r] + 4*HPL[{w1plus}, v0]*HPL[{0, w1minus}, r] - 
    2*HPL[{w3minus}, v]*HPL[{0, w1minus}, r] + 2*HPL[{w3minus}, v0]*
     HPL[{0, w1minus}, r] - 2*HPL[{w3plus}, v]*HPL[{0, w1minus}, r] + 
    2*HPL[{w3plus}, v0]*HPL[{0, w1minus}, r] + 2*HPL[{w1plus}, t]*
     HPL[{w1minus, 0}, r] - 2*HPL[{w1plus}, t0]*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1plus}, v]*HPL[{w1minus, 0}, r] + 2*HPL[{w1plus}, v0]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, t]*HPL[{w1minus, 0}, r] - 
    HPL[{w3minus}, t0]*HPL[{w1minus, 0}, r] - HPL[{w3minus}, v]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, v0]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, t]*HPL[{w1minus, 0}, r] - HPL[{w3plus}, t0]*
     HPL[{w1minus, 0}, r] - HPL[{w3plus}, v]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, v0]*HPL[{w1minus, 0}, r] - 
    (HPL[{w1minus}, s1]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, t]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, t0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, v]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, v0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w3minus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3minus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    I*Pi*HPL[{w1plus, w1plus}, t] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, t] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t] - 
    I*Pi*HPL[{w1plus, w1plus}, t0] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 
      t0] + HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t0] - 
    I*Pi*HPL[{w1plus, w1plus}, v] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v] - 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v] - HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v] + I*Pi*HPL[{w1plus, w1plus}, v0] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v0] + 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v0] + HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v0] + (I/2)*Pi*HPL[{w1plus, w3minus}, t] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v] - 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v0])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, t] - HPL[{0}, r]*
     HPL[{w1plus, w3plus}, t] - (I/2)*Pi*HPL[{w1plus, w3plus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v] + HPL[{0}, r]*
     HPL[{w1plus, w3plus}, v] - (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v0])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v] - 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v0])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, t] - HPL[{0}, r]*
     HPL[{w3plus, w1plus}, t] - (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t])/
     2 - (I/2)*Pi*HPL[{w3plus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v] + HPL[{0}, r]*
     HPL[{w3plus, w1plus}, v] - (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v0])/4 - 
    HPL[{w1plus, w1plus, w1minus}, t] + HPL[{w1plus, w1plus, w1minus}, t0] - 
    HPL[{w1plus, w1plus, w1minus}, v] + HPL[{w1plus, w1plus, w1minus}, v0] + 
    HPL[{w1plus, w1plus, w4minus}, t]/2 - HPL[{w1plus, w1plus, w4minus}, t0]/
     2 + HPL[{w1plus, w1plus, w4minus}, v]/2 - 
    HPL[{w1plus, w1plus, w4minus}, v0]/2 + HPL[{w1plus, w1plus, w4plus}, t]/
     2 - HPL[{w1plus, w1plus, w4plus}, t0]/2 + 
    HPL[{w1plus, w1plus, w4plus}, v]/2 - HPL[{w1plus, w1plus, w4plus}, v0]/
     2 + HPL[{w1plus, w1plus, w5minus}, t]/2 - 
    HPL[{w1plus, w1plus, w5minus}, t0]/2 + HPL[{w1plus, w1plus, w5minus}, v]/
     2 - HPL[{w1plus, w1plus, w5minus}, v0]/2 + 
    HPL[{w1plus, w1plus, w5plus}, t]/2 - HPL[{w1plus, w1plus, w5plus}, t0]/
     2 + HPL[{w1plus, w1plus, w5plus}, v]/2 - 
    HPL[{w1plus, w1plus, w5plus}, v0]/2 - HPL[{w1plus, w3minus, w1minus}, t]/
     2 + HPL[{w1plus, w3minus, w1minus}, t0]/2 - 
    HPL[{w1plus, w3minus, w1minus}, v]/2 + 
    HPL[{w1plus, w3minus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3minus, w4minus}, t]/4 - 
    HPL[{w1plus, w3minus, w4minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4minus}, v]/4 - 
    HPL[{w1plus, w3minus, w4minus}, v0]/4 + HPL[{w1plus, w3minus, w4plus}, t]/
     4 - HPL[{w1plus, w3minus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4plus}, v]/4 - HPL[{w1plus, w3minus, w4plus}, v0]/
     4 + HPL[{w1plus, w3minus, w5minus}, t]/4 - 
    HPL[{w1plus, w3minus, w5minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5minus}, v]/4 - 
    HPL[{w1plus, w3minus, w5minus}, v0]/4 + HPL[{w1plus, w3minus, w5plus}, t]/
     4 - HPL[{w1plus, w3minus, w5plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5plus}, v]/4 - HPL[{w1plus, w3minus, w5plus}, v0]/
     4 - HPL[{w1plus, w3plus, w1minus}, t]/2 + 
    HPL[{w1plus, w3plus, w1minus}, t0]/2 - HPL[{w1plus, w3plus, w1minus}, v]/
     2 + HPL[{w1plus, w3plus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3plus, w4minus}, t]/4 - HPL[{w1plus, w3plus, w4minus}, t0]/
     4 + HPL[{w1plus, w3plus, w4minus}, v]/4 - 
    HPL[{w1plus, w3plus, w4minus}, v0]/4 + HPL[{w1plus, w3plus, w4plus}, t]/
     4 - HPL[{w1plus, w3plus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3plus, w4plus}, v]/4 - HPL[{w1plus, w3plus, w4plus}, v0]/
     4 + HPL[{w1plus, w3plus, w5minus}, t]/4 - 
    HPL[{w1plus, w3plus, w5minus}, t0]/4 + HPL[{w1plus, w3plus, w5minus}, v]/
     4 - HPL[{w1plus, w3plus, w5minus}, v0]/4 + 
    HPL[{w1plus, w3plus, w5plus}, t]/4 - HPL[{w1plus, w3plus, w5plus}, t0]/
     4 + HPL[{w1plus, w3plus, w5plus}, v]/4 - 
    HPL[{w1plus, w3plus, w5plus}, v0]/4 - HPL[{w3minus, w1plus, w1minus}, t]/
     2 + HPL[{w3minus, w1plus, w1minus}, t0]/2 - 
    HPL[{w3minus, w1plus, w1minus}, v]/2 + 
    HPL[{w3minus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3minus, w1plus, w4minus}, t]/4 - 
    HPL[{w3minus, w1plus, w4minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4minus}, v]/4 - 
    HPL[{w3minus, w1plus, w4minus}, v0]/4 + HPL[{w3minus, w1plus, w4plus}, t]/
     4 - HPL[{w3minus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4plus}, v]/4 - HPL[{w3minus, w1plus, w4plus}, v0]/
     4 + HPL[{w3minus, w1plus, w5minus}, t]/4 - 
    HPL[{w3minus, w1plus, w5minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5minus}, v]/4 - 
    HPL[{w3minus, w1plus, w5minus}, v0]/4 + HPL[{w3minus, w1plus, w5plus}, t]/
     4 - HPL[{w3minus, w1plus, w5plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5plus}, v]/4 - HPL[{w3minus, w1plus, w5plus}, v0]/
     4 - HPL[{w3minus, w3minus, w1minus}, t]/4 + 
    HPL[{w3minus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3minus, w1minus}, v]/4 + 
    HPL[{w3minus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3minus, w4minus}, t]/8 - 
    HPL[{w3minus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4minus}, v]/8 - 
    HPL[{w3minus, w3minus, w4minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, t]/8 - 
    HPL[{w3minus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, v]/8 - 
    HPL[{w3minus, w3minus, w4plus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, t]/8 - 
    HPL[{w3minus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, v]/8 - 
    HPL[{w3minus, w3minus, w5minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, t]/8 - 
    HPL[{w3minus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, v]/8 - 
    HPL[{w3minus, w3minus, w5plus}, v0]/8 - 
    HPL[{w3minus, w3plus, w1minus}, t]/4 + 
    HPL[{w3minus, w3plus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3plus, w1minus}, v]/4 + 
    HPL[{w3minus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3plus, w4minus}, t]/8 - 
    HPL[{w3minus, w3plus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4minus}, v]/8 - 
    HPL[{w3minus, w3plus, w4minus}, v0]/8 + HPL[{w3minus, w3plus, w4plus}, t]/
     8 - HPL[{w3minus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4plus}, v]/8 - HPL[{w3minus, w3plus, w4plus}, v0]/
     8 + HPL[{w3minus, w3plus, w5minus}, t]/8 - 
    HPL[{w3minus, w3plus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5minus}, v]/8 - 
    HPL[{w3minus, w3plus, w5minus}, v0]/8 + HPL[{w3minus, w3plus, w5plus}, t]/
     8 - HPL[{w3minus, w3plus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5plus}, v]/8 - HPL[{w3minus, w3plus, w5plus}, v0]/
     8 - HPL[{w3plus, w1plus, w1minus}, t]/2 + 
    HPL[{w3plus, w1plus, w1minus}, t0]/2 - HPL[{w3plus, w1plus, w1minus}, v]/
     2 + HPL[{w3plus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3plus, w1plus, w4minus}, t]/4 - HPL[{w3plus, w1plus, w4minus}, t0]/
     4 + HPL[{w3plus, w1plus, w4minus}, v]/4 - 
    HPL[{w3plus, w1plus, w4minus}, v0]/4 + HPL[{w3plus, w1plus, w4plus}, t]/
     4 - HPL[{w3plus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3plus, w1plus, w4plus}, v]/4 - HPL[{w3plus, w1plus, w4plus}, v0]/
     4 + HPL[{w3plus, w1plus, w5minus}, t]/4 - 
    HPL[{w3plus, w1plus, w5minus}, t0]/4 + HPL[{w3plus, w1plus, w5minus}, v]/
     4 - HPL[{w3plus, w1plus, w5minus}, v0]/4 + 
    HPL[{w3plus, w1plus, w5plus}, t]/4 - HPL[{w3plus, w1plus, w5plus}, t0]/
     4 + HPL[{w3plus, w1plus, w5plus}, v]/4 - 
    HPL[{w3plus, w1plus, w5plus}, v0]/4 - HPL[{w3plus, w3minus, w1minus}, t]/
     4 + HPL[{w3plus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3plus, w3minus, w1minus}, v]/4 + 
    HPL[{w3plus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3minus, w4minus}, t]/8 - 
    HPL[{w3plus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4minus}, v]/8 - 
    HPL[{w3plus, w3minus, w4minus}, v0]/8 + HPL[{w3plus, w3minus, w4plus}, t]/
     8 - HPL[{w3plus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4plus}, v]/8 - HPL[{w3plus, w3minus, w4plus}, v0]/
     8 + HPL[{w3plus, w3minus, w5minus}, t]/8 - 
    HPL[{w3plus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5minus}, v]/8 - 
    HPL[{w3plus, w3minus, w5minus}, v0]/8 + HPL[{w3plus, w3minus, w5plus}, t]/
     8 - HPL[{w3plus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5plus}, v]/8 - HPL[{w3plus, w3minus, w5plus}, v0]/
     8 - HPL[{w3plus, w3plus, w1minus}, t]/4 + 
    HPL[{w3plus, w3plus, w1minus}, t0]/4 - HPL[{w3plus, w3plus, w1minus}, v]/
     4 + HPL[{w3plus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3plus, w4minus}, t]/8 - HPL[{w3plus, w3plus, w4minus}, t0]/
     8 + HPL[{w3plus, w3plus, w4minus}, v]/8 - 
    HPL[{w3plus, w3plus, w4minus}, v0]/8 + HPL[{w3plus, w3plus, w4plus}, t]/
     8 - HPL[{w3plus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3plus, w4plus}, v]/8 - HPL[{w3plus, w3plus, w4plus}, v0]/
     8 + HPL[{w3plus, w3plus, w5minus}, t]/8 - 
    HPL[{w3plus, w3plus, w5minus}, t0]/8 + HPL[{w3plus, w3plus, w5minus}, v]/
     8 - HPL[{w3plus, w3plus, w5minus}, v0]/8 + 
    HPL[{w3plus, w3plus, w5plus}, t]/8 - HPL[{w3plus, w3plus, w5plus}, t0]/
     8 + HPL[{w3plus, w3plus, w5plus}, v]/8 - 
    HPL[{w3plus, w3plus, w5plus}, v0]/8 - (Pi^2*Log[2])/6 - 
    HPL[{w1minus}, r]*HPL[{w1minus}, s1]*Log[2] + 
    HPL[{w1minus}, r]*HPL[{w1plus}, t]*Log[2] - HPL[{w1minus}, r]*
     HPL[{w1plus}, t0]*Log[2] + HPL[{w1minus}, r]*HPL[{w1plus}, v]*Log[2] - 
    HPL[{w1minus}, r]*HPL[{w1plus}, v0]*Log[2] + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v0]*Log[2])/2 - 
    HPL[{w1minus, w1minus}, r]*Log[2] - 2*HPL[{w1plus, w1plus}, t]*Log[2] + 
    2*HPL[{w1plus, w1plus}, t0]*Log[2] - 2*HPL[{w1plus, w1plus}, v]*Log[2] + 
    2*HPL[{w1plus, w1plus}, v0]*Log[2] - HPL[{w3minus, w1plus}, t]*Log[2] + 
    HPL[{w3minus, w1plus}, t0]*Log[2] - HPL[{w3minus, w1plus}, v]*Log[2] + 
    HPL[{w3minus, w1plus}, v0]*Log[2] - HPL[{w3plus, w1plus}, t]*Log[2] + 
    HPL[{w3plus, w1plus}, t0]*Log[2] - HPL[{w3plus, w1plus}, v]*Log[2] + 
    HPL[{w3plus, w1plus}, v0]*Log[2] - 2*HPL[{w1minus}, r]*Log[2]^2 - 
    HPL[{w1minus}, s1]*Log[2]^2 + HPL[{w1plus}, t]*Log[2]^2 - 
    HPL[{w1plus}, t0]*Log[2]^2 + HPL[{w1plus}, v]*Log[2]^2 - 
    HPL[{w1plus}, v0]*Log[2]^2 + (HPL[{w3minus}, t]*Log[2]^2)/2 - 
    (HPL[{w3minus}, t0]*Log[2]^2)/2 + (HPL[{w3minus}, v]*Log[2]^2)/2 - 
    (HPL[{w3minus}, v0]*Log[2]^2)/2 + (HPL[{w3plus}, t]*Log[2]^2)/2 - 
    (HPL[{w3plus}, t0]*Log[2]^2)/2 + (HPL[{w3plus}, v]*Log[2]^2)/2 - 
    (HPL[{w3plus}, v0]*Log[2]^2)/2 - 2*Log[2]^3 - 
    (HPL[{w1minus}, s1]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, t]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, t0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, v]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, v0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w3minus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3minus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, v0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, v0]*PolyLog[2, 1 - zc])/4 - Log[2]*PolyLog[2, 1 - zc]))/
  (27*(-1 + ubar)^3) + (640*zc^3*(-(Pi^2*HPL[{w1minus}, s1])/12 - 
    (5*Pi^2*HPL[{w1plus}, t])/12 - I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, t] + (5*Pi^2*HPL[{w1plus}, t0])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, t0] + I*Pi*HPL[{w1minus}, r]*
     HPL[{w1plus}, t0] - (5*Pi^2*HPL[{w1plus}, v])/12 + 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v] - 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v] + HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v] + 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v] + HPL[{0}, r^4]*HPL[{w1minus}, r]*
     HPL[{w1plus}, v] + (5*Pi^2*HPL[{w1plus}, v0])/12 - 
    I*Pi*HPL[{-1}, r^2]*HPL[{w1plus}, v0] + 4*HPL[{-1}, r^2]*HPL[{0}, r]*
     HPL[{w1plus}, v0] - HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w1plus}, v0] - 
    I*Pi*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w1plus}, v0] - 
    (5*Pi^2*HPL[{w3minus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t] - (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t] + 
    (5*Pi^2*HPL[{w3minus}, t0])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, t0] + (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, t0] - 
    (5*Pi^2*HPL[{w3minus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v] - 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v])/2 + 
    (5*Pi^2*HPL[{w3minus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3minus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3minus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3minus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3minus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3minus}, v0])/2 - 
    (5*Pi^2*HPL[{w3plus}, t])/24 - (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t] - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t] + (5*Pi^2*HPL[{w3plus}, t0])/
     24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, t0] + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, t0] - 
    (5*Pi^2*HPL[{w3plus}, v])/24 + (I/2)*Pi*HPL[{-1}, r^2]*HPL[{w3plus}, v] - 
    2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v] + 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v] + 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v])/2 + 
    (5*Pi^2*HPL[{w3plus}, v0])/24 - (I/2)*Pi*HPL[{-1}, r^2]*
     HPL[{w3plus}, v0] + 2*HPL[{-1}, r^2]*HPL[{0}, r]*HPL[{w3plus}, v0] - 
    (HPL[{-1}, r^2]*HPL[{0}, r^4]*HPL[{w3plus}, v0])/2 - 
    (I/2)*Pi*HPL[{w1minus}, r]*HPL[{w3plus}, v0] - 
    (HPL[{0}, r^4]*HPL[{w1minus}, r]*HPL[{w3plus}, v0])/2 + 
    HPL[{w1plus}, t]*HPL[{-1, 0}, r^2] - HPL[{w1plus}, t0]*
     HPL[{-1, 0}, r^2] + HPL[{w1plus}, v]*HPL[{-1, 0}, r^2] - 
    HPL[{w1plus}, v0]*HPL[{-1, 0}, r^2] + 
    (HPL[{w3minus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3minus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3minus}, v0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, t]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, t0]*HPL[{-1, 0}, r^2])/2 + 
    (HPL[{w3plus}, v]*HPL[{-1, 0}, r^2])/2 - 
    (HPL[{w3plus}, v0]*HPL[{-1, 0}, r^2])/2 - 4*HPL[{w1plus}, v]*
     HPL[{0, w1minus}, r] + 4*HPL[{w1plus}, v0]*HPL[{0, w1minus}, r] - 
    2*HPL[{w3minus}, v]*HPL[{0, w1minus}, r] + 2*HPL[{w3minus}, v0]*
     HPL[{0, w1minus}, r] - 2*HPL[{w3plus}, v]*HPL[{0, w1minus}, r] + 
    2*HPL[{w3plus}, v0]*HPL[{0, w1minus}, r] + 2*HPL[{w1plus}, t]*
     HPL[{w1minus, 0}, r] - 2*HPL[{w1plus}, t0]*HPL[{w1minus, 0}, r] - 
    2*HPL[{w1plus}, v]*HPL[{w1minus, 0}, r] + 2*HPL[{w1plus}, v0]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, t]*HPL[{w1minus, 0}, r] - 
    HPL[{w3minus}, t0]*HPL[{w1minus, 0}, r] - HPL[{w3minus}, v]*
     HPL[{w1minus, 0}, r] + HPL[{w3minus}, v0]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, t]*HPL[{w1minus, 0}, r] - HPL[{w3plus}, t0]*
     HPL[{w1minus, 0}, r] - HPL[{w3plus}, v]*HPL[{w1minus, 0}, r] + 
    HPL[{w3plus}, v0]*HPL[{w1minus, 0}, r] - 
    (HPL[{w1minus}, s1]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, t]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, t0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w1plus}, v]*HPL[{w1minus, w1minus}, r])/2 - 
    (HPL[{w1plus}, v0]*HPL[{w1minus, w1minus}, r])/2 + 
    (HPL[{w3minus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3minus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3minus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, t]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, t0]*HPL[{w1minus, w1minus}, r])/4 + 
    (HPL[{w3plus}, v]*HPL[{w1minus, w1minus}, r])/4 - 
    (HPL[{w3plus}, v0]*HPL[{w1minus, w1minus}, r])/4 + 
    I*Pi*HPL[{w1plus, w1plus}, t] - 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, t] - 
    HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t] - 
    I*Pi*HPL[{w1plus, w1plus}, t0] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, 
      t0] + HPL[{w1minus}, r]*HPL[{w1plus, w1plus}, t0] - 
    I*Pi*HPL[{w1plus, w1plus}, v] + 2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v] - 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v] - HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v] + I*Pi*HPL[{w1plus, w1plus}, v0] - 
    2*HPL[{0}, r]*HPL[{w1plus, w1plus}, v0] + 
    HPL[{0}, r^4]*HPL[{w1plus, w1plus}, v0] + HPL[{w1minus}, r]*
     HPL[{w1plus, w1plus}, v0] + (I/2)*Pi*HPL[{w1plus, w3minus}, t] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v] + 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v] - 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3minus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3minus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3minus}, v0])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, t] - HPL[{0}, r]*
     HPL[{w1plus, w3plus}, t] - (I/2)*Pi*HPL[{w1plus, w3plus}, t0] + 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, t0] - 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v] + HPL[{0}, r]*
     HPL[{w1plus, w3plus}, v] - (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v])/2 + 
    (I/2)*Pi*HPL[{w1plus, w3plus}, v0] - 
    HPL[{0}, r]*HPL[{w1plus, w3plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w1plus, w3plus}, v0])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t] - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v] + 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v] - 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3minus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3minus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3minus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3minus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3minus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3minus, w3plus}, v0])/4 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, t] - HPL[{0}, r]*
     HPL[{w3plus, w1plus}, t] - (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t])/
     2 - (I/2)*Pi*HPL[{w3plus, w1plus}, t0] + 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, t0] + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, t0])/2 - 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v] + HPL[{0}, r]*
     HPL[{w3plus, w1plus}, v] - (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v])/2 + 
    (I/2)*Pi*HPL[{w3plus, w1plus}, v0] - 
    HPL[{0}, r]*HPL[{w3plus, w1plus}, v0] + 
    (HPL[{0}, r^4]*HPL[{w3plus, w1plus}, v0])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus, w1plus}, v0])/2 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3minus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3minus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3minus}, v0])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, t0] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, t0])/2 - 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v] + 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v])/2 - 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v])/4 + 
    (I/4)*Pi*HPL[{w3plus, w3plus}, v0] - 
    (HPL[{0}, r]*HPL[{w3plus, w3plus}, v0])/2 + 
    (HPL[{0}, r^4]*HPL[{w3plus, w3plus}, v0])/4 - 
    HPL[{w1plus, w1plus, w1minus}, t] + HPL[{w1plus, w1plus, w1minus}, t0] - 
    HPL[{w1plus, w1plus, w1minus}, v] + HPL[{w1plus, w1plus, w1minus}, v0] + 
    HPL[{w1plus, w1plus, w4minus}, t]/2 - HPL[{w1plus, w1plus, w4minus}, t0]/
     2 + HPL[{w1plus, w1plus, w4minus}, v]/2 - 
    HPL[{w1plus, w1plus, w4minus}, v0]/2 + HPL[{w1plus, w1plus, w4plus}, t]/
     2 - HPL[{w1plus, w1plus, w4plus}, t0]/2 + 
    HPL[{w1plus, w1plus, w4plus}, v]/2 - HPL[{w1plus, w1plus, w4plus}, v0]/
     2 + HPL[{w1plus, w1plus, w5minus}, t]/2 - 
    HPL[{w1plus, w1plus, w5minus}, t0]/2 + HPL[{w1plus, w1plus, w5minus}, v]/
     2 - HPL[{w1plus, w1plus, w5minus}, v0]/2 + 
    HPL[{w1plus, w1plus, w5plus}, t]/2 - HPL[{w1plus, w1plus, w5plus}, t0]/
     2 + HPL[{w1plus, w1plus, w5plus}, v]/2 - 
    HPL[{w1plus, w1plus, w5plus}, v0]/2 - HPL[{w1plus, w3minus, w1minus}, t]/
     2 + HPL[{w1plus, w3minus, w1minus}, t0]/2 - 
    HPL[{w1plus, w3minus, w1minus}, v]/2 + 
    HPL[{w1plus, w3minus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3minus, w4minus}, t]/4 - 
    HPL[{w1plus, w3minus, w4minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4minus}, v]/4 - 
    HPL[{w1plus, w3minus, w4minus}, v0]/4 + HPL[{w1plus, w3minus, w4plus}, t]/
     4 - HPL[{w1plus, w3minus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w4plus}, v]/4 - HPL[{w1plus, w3minus, w4plus}, v0]/
     4 + HPL[{w1plus, w3minus, w5minus}, t]/4 - 
    HPL[{w1plus, w3minus, w5minus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5minus}, v]/4 - 
    HPL[{w1plus, w3minus, w5minus}, v0]/4 + HPL[{w1plus, w3minus, w5plus}, t]/
     4 - HPL[{w1plus, w3minus, w5plus}, t0]/4 + 
    HPL[{w1plus, w3minus, w5plus}, v]/4 - HPL[{w1plus, w3minus, w5plus}, v0]/
     4 - HPL[{w1plus, w3plus, w1minus}, t]/2 + 
    HPL[{w1plus, w3plus, w1minus}, t0]/2 - HPL[{w1plus, w3plus, w1minus}, v]/
     2 + HPL[{w1plus, w3plus, w1minus}, v0]/2 + 
    HPL[{w1plus, w3plus, w4minus}, t]/4 - HPL[{w1plus, w3plus, w4minus}, t0]/
     4 + HPL[{w1plus, w3plus, w4minus}, v]/4 - 
    HPL[{w1plus, w3plus, w4minus}, v0]/4 + HPL[{w1plus, w3plus, w4plus}, t]/
     4 - HPL[{w1plus, w3plus, w4plus}, t0]/4 + 
    HPL[{w1plus, w3plus, w4plus}, v]/4 - HPL[{w1plus, w3plus, w4plus}, v0]/
     4 + HPL[{w1plus, w3plus, w5minus}, t]/4 - 
    HPL[{w1plus, w3plus, w5minus}, t0]/4 + HPL[{w1plus, w3plus, w5minus}, v]/
     4 - HPL[{w1plus, w3plus, w5minus}, v0]/4 + 
    HPL[{w1plus, w3plus, w5plus}, t]/4 - HPL[{w1plus, w3plus, w5plus}, t0]/
     4 + HPL[{w1plus, w3plus, w5plus}, v]/4 - 
    HPL[{w1plus, w3plus, w5plus}, v0]/4 - HPL[{w3minus, w1plus, w1minus}, t]/
     2 + HPL[{w3minus, w1plus, w1minus}, t0]/2 - 
    HPL[{w3minus, w1plus, w1minus}, v]/2 + 
    HPL[{w3minus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3minus, w1plus, w4minus}, t]/4 - 
    HPL[{w3minus, w1plus, w4minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4minus}, v]/4 - 
    HPL[{w3minus, w1plus, w4minus}, v0]/4 + HPL[{w3minus, w1plus, w4plus}, t]/
     4 - HPL[{w3minus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w4plus}, v]/4 - HPL[{w3minus, w1plus, w4plus}, v0]/
     4 + HPL[{w3minus, w1plus, w5minus}, t]/4 - 
    HPL[{w3minus, w1plus, w5minus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5minus}, v]/4 - 
    HPL[{w3minus, w1plus, w5minus}, v0]/4 + HPL[{w3minus, w1plus, w5plus}, t]/
     4 - HPL[{w3minus, w1plus, w5plus}, t0]/4 + 
    HPL[{w3minus, w1plus, w5plus}, v]/4 - HPL[{w3minus, w1plus, w5plus}, v0]/
     4 - HPL[{w3minus, w3minus, w1minus}, t]/4 + 
    HPL[{w3minus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3minus, w1minus}, v]/4 + 
    HPL[{w3minus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3minus, w4minus}, t]/8 - 
    HPL[{w3minus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4minus}, v]/8 - 
    HPL[{w3minus, w3minus, w4minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, t]/8 - 
    HPL[{w3minus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w4plus}, v]/8 - 
    HPL[{w3minus, w3minus, w4plus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, t]/8 - 
    HPL[{w3minus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5minus}, v]/8 - 
    HPL[{w3minus, w3minus, w5minus}, v0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, t]/8 - 
    HPL[{w3minus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3minus, w5plus}, v]/8 - 
    HPL[{w3minus, w3minus, w5plus}, v0]/8 - 
    HPL[{w3minus, w3plus, w1minus}, t]/4 + 
    HPL[{w3minus, w3plus, w1minus}, t0]/4 - 
    HPL[{w3minus, w3plus, w1minus}, v]/4 + 
    HPL[{w3minus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3minus, w3plus, w4minus}, t]/8 - 
    HPL[{w3minus, w3plus, w4minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4minus}, v]/8 - 
    HPL[{w3minus, w3plus, w4minus}, v0]/8 + HPL[{w3minus, w3plus, w4plus}, t]/
     8 - HPL[{w3minus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w4plus}, v]/8 - HPL[{w3minus, w3plus, w4plus}, v0]/
     8 + HPL[{w3minus, w3plus, w5minus}, t]/8 - 
    HPL[{w3minus, w3plus, w5minus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5minus}, v]/8 - 
    HPL[{w3minus, w3plus, w5minus}, v0]/8 + HPL[{w3minus, w3plus, w5plus}, t]/
     8 - HPL[{w3minus, w3plus, w5plus}, t0]/8 + 
    HPL[{w3minus, w3plus, w5plus}, v]/8 - HPL[{w3minus, w3plus, w5plus}, v0]/
     8 - HPL[{w3plus, w1plus, w1minus}, t]/2 + 
    HPL[{w3plus, w1plus, w1minus}, t0]/2 - HPL[{w3plus, w1plus, w1minus}, v]/
     2 + HPL[{w3plus, w1plus, w1minus}, v0]/2 + 
    HPL[{w3plus, w1plus, w4minus}, t]/4 - HPL[{w3plus, w1plus, w4minus}, t0]/
     4 + HPL[{w3plus, w1plus, w4minus}, v]/4 - 
    HPL[{w3plus, w1plus, w4minus}, v0]/4 + HPL[{w3plus, w1plus, w4plus}, t]/
     4 - HPL[{w3plus, w1plus, w4plus}, t0]/4 + 
    HPL[{w3plus, w1plus, w4plus}, v]/4 - HPL[{w3plus, w1plus, w4plus}, v0]/
     4 + HPL[{w3plus, w1plus, w5minus}, t]/4 - 
    HPL[{w3plus, w1plus, w5minus}, t0]/4 + HPL[{w3plus, w1plus, w5minus}, v]/
     4 - HPL[{w3plus, w1plus, w5minus}, v0]/4 + 
    HPL[{w3plus, w1plus, w5plus}, t]/4 - HPL[{w3plus, w1plus, w5plus}, t0]/
     4 + HPL[{w3plus, w1plus, w5plus}, v]/4 - 
    HPL[{w3plus, w1plus, w5plus}, v0]/4 - HPL[{w3plus, w3minus, w1minus}, t]/
     4 + HPL[{w3plus, w3minus, w1minus}, t0]/4 - 
    HPL[{w3plus, w3minus, w1minus}, v]/4 + 
    HPL[{w3plus, w3minus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3minus, w4minus}, t]/8 - 
    HPL[{w3plus, w3minus, w4minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4minus}, v]/8 - 
    HPL[{w3plus, w3minus, w4minus}, v0]/8 + HPL[{w3plus, w3minus, w4plus}, t]/
     8 - HPL[{w3plus, w3minus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w4plus}, v]/8 - HPL[{w3plus, w3minus, w4plus}, v0]/
     8 + HPL[{w3plus, w3minus, w5minus}, t]/8 - 
    HPL[{w3plus, w3minus, w5minus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5minus}, v]/8 - 
    HPL[{w3plus, w3minus, w5minus}, v0]/8 + HPL[{w3plus, w3minus, w5plus}, t]/
     8 - HPL[{w3plus, w3minus, w5plus}, t0]/8 + 
    HPL[{w3plus, w3minus, w5plus}, v]/8 - HPL[{w3plus, w3minus, w5plus}, v0]/
     8 - HPL[{w3plus, w3plus, w1minus}, t]/4 + 
    HPL[{w3plus, w3plus, w1minus}, t0]/4 - HPL[{w3plus, w3plus, w1minus}, v]/
     4 + HPL[{w3plus, w3plus, w1minus}, v0]/4 + 
    HPL[{w3plus, w3plus, w4minus}, t]/8 - HPL[{w3plus, w3plus, w4minus}, t0]/
     8 + HPL[{w3plus, w3plus, w4minus}, v]/8 - 
    HPL[{w3plus, w3plus, w4minus}, v0]/8 + HPL[{w3plus, w3plus, w4plus}, t]/
     8 - HPL[{w3plus, w3plus, w4plus}, t0]/8 + 
    HPL[{w3plus, w3plus, w4plus}, v]/8 - HPL[{w3plus, w3plus, w4plus}, v0]/
     8 + HPL[{w3plus, w3plus, w5minus}, t]/8 - 
    HPL[{w3plus, w3plus, w5minus}, t0]/8 + HPL[{w3plus, w3plus, w5minus}, v]/
     8 - HPL[{w3plus, w3plus, w5minus}, v0]/8 + 
    HPL[{w3plus, w3plus, w5plus}, t]/8 - HPL[{w3plus, w3plus, w5plus}, t0]/
     8 + HPL[{w3plus, w3plus, w5plus}, v]/8 - 
    HPL[{w3plus, w3plus, w5plus}, v0]/8 - (Pi^2*Log[2])/6 - 
    HPL[{w1minus}, r]*HPL[{w1minus}, s1]*Log[2] + 
    HPL[{w1minus}, r]*HPL[{w1plus}, t]*Log[2] - HPL[{w1minus}, r]*
     HPL[{w1plus}, t0]*Log[2] + HPL[{w1minus}, r]*HPL[{w1plus}, v]*Log[2] - 
    HPL[{w1minus}, r]*HPL[{w1plus}, v0]*Log[2] + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3minus}, v0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, t0]*Log[2])/2 + 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v]*Log[2])/2 - 
    (HPL[{w1minus}, r]*HPL[{w3plus}, v0]*Log[2])/2 - 
    HPL[{w1minus, w1minus}, r]*Log[2] - 2*HPL[{w1plus, w1plus}, t]*Log[2] + 
    2*HPL[{w1plus, w1plus}, t0]*Log[2] - 2*HPL[{w1plus, w1plus}, v]*Log[2] + 
    2*HPL[{w1plus, w1plus}, v0]*Log[2] - HPL[{w3minus, w1plus}, t]*Log[2] + 
    HPL[{w3minus, w1plus}, t0]*Log[2] - HPL[{w3minus, w1plus}, v]*Log[2] + 
    HPL[{w3minus, w1plus}, v0]*Log[2] - HPL[{w3plus, w1plus}, t]*Log[2] + 
    HPL[{w3plus, w1plus}, t0]*Log[2] - HPL[{w3plus, w1plus}, v]*Log[2] + 
    HPL[{w3plus, w1plus}, v0]*Log[2] - 2*HPL[{w1minus}, r]*Log[2]^2 - 
    HPL[{w1minus}, s1]*Log[2]^2 + HPL[{w1plus}, t]*Log[2]^2 - 
    HPL[{w1plus}, t0]*Log[2]^2 + HPL[{w1plus}, v]*Log[2]^2 - 
    HPL[{w1plus}, v0]*Log[2]^2 + (HPL[{w3minus}, t]*Log[2]^2)/2 - 
    (HPL[{w3minus}, t0]*Log[2]^2)/2 + (HPL[{w3minus}, v]*Log[2]^2)/2 - 
    (HPL[{w3minus}, v0]*Log[2]^2)/2 + (HPL[{w3plus}, t]*Log[2]^2)/2 - 
    (HPL[{w3plus}, t0]*Log[2]^2)/2 + (HPL[{w3plus}, v]*Log[2]^2)/2 - 
    (HPL[{w3plus}, v0]*Log[2]^2)/2 - 2*Log[2]^3 - 
    (HPL[{w1minus}, s1]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, t]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, t0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w1plus}, v]*PolyLog[2, 1 - zc])/2 - 
    (HPL[{w1plus}, v0]*PolyLog[2, 1 - zc])/2 + 
    (HPL[{w3minus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3minus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3minus}, v0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, t]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, t0]*PolyLog[2, 1 - zc])/4 + 
    (HPL[{w3plus}, v]*PolyLog[2, 1 - zc])/4 - 
    (HPL[{w3plus}, v0]*PolyLog[2, 1 - zc])/4 - Log[2]*PolyLog[2, 1 - zc]))/
  (81*(-1 + ubar)^3) - (256*PolyLog[2, Sqrt[zc]])/(81*Sqrt[zc]) + 
 (512*u*PolyLog[2, Sqrt[zc]])/(81*Sqrt[zc]) - 
 (256*Sqrt[zc]*PolyLog[2, Sqrt[zc]])/27 - (512*Sqrt[zc]*PolyLog[2, Sqrt[zc]])/
  (243*(-1 + u)) - (512*Sqrt[zc]*PolyLog[2, Sqrt[zc]])/(243*u) + 
 (2048*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(243*(-1 + u)^2) - 
 (512*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(243*(-1 + u)) + 
 (7168*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(243*u^2) - 
 (512*zc^(3/2)*PolyLog[2, Sqrt[zc]])/(243*u) + (64*PolyLog[2, zc])/27 + 
 (64*PolyLog[2, zc])/(81*zc) - (128*u*PolyLog[2, zc])/(81*zc) + 
 (64*PolyLog[2, zc])/(81*Sqrt[zc]) - (128*u*PolyLog[2, zc])/(81*Sqrt[zc]) + 
 (64*Sqrt[zc]*PolyLog[2, zc])/27 + (128*Sqrt[zc]*PolyLog[2, zc])/
  (243*(-1 + u)) + (128*Sqrt[zc]*PolyLog[2, zc])/(243*u) - 
 (512*zc*PolyLog[2, zc])/(243*(-1 + u)^2) + (256*zc*PolyLog[2, zc])/
  (243*(-1 + u)) - (640*zc*PolyLog[2, zc])/(243*u^2) - 
 (320*zc*PolyLog[2, zc])/(243*u) - (512*zc^(3/2)*PolyLog[2, zc])/
  (243*(-1 + u)^2) + (128*zc^(3/2)*PolyLog[2, zc])/(243*(-1 + u)) - 
 (1792*zc^(3/2)*PolyLog[2, zc])/(243*u^2) + (128*zc^(3/2)*PolyLog[2, zc])/
  (243*u) - (128*zc^2*PolyLog[2, zc])/(27*u^2) + 
 (64*zc^2*PolyLog[2, zc])/(27*u) + 
 (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(81*zc) - 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(27*(-1 + u)^2) + 
 (2432*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(243*(-1 + u)) - 
 (128*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(81*zc) - 
 (3584*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   PolyLog[2, -Sqrt[(1 - u)/(1 - u + 4*zc)]])/(243*(-1 + u)^2) - 
 (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(81*zc) + 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(27*(-1 + u)^2) - 
 (2432*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(243*(-1 + u)) + 
 (128*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(81*zc) + 
 (3584*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   PolyLog[2, Sqrt[(1 - u)/(1 - u + 4*zc)]])/(243*(-1 + u)^2) + 
 (1280*Sqrt[u + 4*zc]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(243*Sqrt[u]) + 
 (128*Sqrt[u]*Sqrt[u + 4*zc]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(81*zc) - 
 (1024*zc*Sqrt[u + 4*zc]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(243*u^(3/2)) - 
 (128*Sqrt[u^3*(u + 4*zc)]*PolyLog[2, -Sqrt[u/(u + 4*zc)]])/(81*u*zc) - 
 (1280*Sqrt[u + 4*zc]*PolyLog[2, Sqrt[u/(u + 4*zc)]])/(243*Sqrt[u]) + 
 (1024*zc*Sqrt[u + 4*zc]*PolyLog[2, Sqrt[u/(u + 4*zc)]])/(243*u^(3/2)) + 
 (128*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(81*zc) - 
 (256*Sqrt[(-1 + u)*(-1 + u - 4*zc)]*zc*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(27*(-1 + u)^2) + 
 (2432*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(243*(-1 + u)) - 
 (128*Sqrt[1 - u]*Sqrt[1 - u + 4*zc]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(81*zc) - 
 (3584*Sqrt[1 - u]*zc*Sqrt[1 - u + 4*zc]*
   PolyLog[2, (1 + Sqrt[(1 - u)/(1 - u + 4*zc)])/2])/(243*(-1 + u)^2) + 
 (1280*Sqrt[u + 4*zc]*PolyLog[2, (1 + Sqrt[u/(u + 4*zc)])/2])/(243*Sqrt[u]) - 
 (1024*zc*Sqrt[u + 4*zc]*PolyLog[2, (1 + Sqrt[u/(u + 4*zc)])/2])/
  (243*u^(3/2)) - (80*PolyLog[3, (1 - r^2)/(1 - s^2)])/81 + 
 (160*PolyLog[3, (-1 + r^2)/(-1 + s^2)])/81 + 
 (80*PolyLog[3, (-r^2 + s^2)/(-1 + s^2)])/81 - 
 (160*PolyLog[3, 1 - (1 - r^2)/(1 - s^2)])/81 - 
 (256*PolyLog[3, (-Sqrt[1 - u] + Sqrt[5 - u])/(Sqrt[1 - u] + Sqrt[5 - u])])/
  81 + (512*PolyLog[3, (-Sqrt[1 - u] + Sqrt[5 - u])/
     (Sqrt[1 - u] + Sqrt[5 - u])])/(27*(-1 + u)^2) + 
 (160*PolyLog[3, 1 - u])/27 + (2560*L*PolyLog[3, 1 - u])/81 + 
 ((2816*I)/81)*Pi*PolyLog[3, 1 - u] - (32*PolyLog[3, 1 - u])/
  (27*(-1 + u)^2) - (6208*PolyLog[3, 1 - u])/(81*(-1 + u)) + 
 (64*PolyLog[3, 1 - u])/(27*u^3) - (704*PolyLog[3, 1 - u])/(9*u^2) + 
 (1696*PolyLog[3, 1 - u])/(81*u) - (1600*u*PolyLog[3, 1 - u])/81 - 
 (640*u^2*PolyLog[3, 1 - u])/81 - (8192*Log[1 - u]*PolyLog[3, 1 - u])/81 + 
 64*Log[u]*PolyLog[3, 1 - u] + (17152*Log[u]*PolyLog[3, 1 - u])/(81*u^3) - 
 (24320*Log[u]*PolyLog[3, 1 - u])/(81*u^2) + (2944*Log[u]*PolyLog[3, 1 - u])/
  (27*u) - (32*PolyLog[3, -1 + u])/27 - (32*PolyLog[3, -1 + u])/
  (27*(-1 + u)^2) + (64*PolyLog[3, -1 + u])/(27*(-1 + u)) + 
 (320*PolyLog[3, -u])/(27*u^3) - (320*PolyLog[3, -u])/(81*u) + 
 (3424*PolyLog[3, u])/81 - (2560*L*PolyLog[3, u])/81 - 
 ((1408*I)/81)*Pi*PolyLog[3, u] + (32*PolyLog[3, u])/(9*(-1 + u)^2) + 
 (4256*PolyLog[3, u])/(81*(-1 + u)) + (320*PolyLog[3, u])/(27*u^3) + 
 (17152*PolyLog[3, u])/(81*u^2) - (13184*PolyLog[3, u])/(81*u) - 
 (1600*u*PolyLog[3, u])/81 - (640*u^2*PolyLog[3, u])/81 - 
 (3776*Log[1 - u]*PolyLog[3, u])/81 + (3328*Log[1 - u]*PolyLog[3, u])/
  (27*(-1 + u)^2) + (1280*Log[1 - u]*PolyLog[3, u])/(27*(-1 + u)) + 
 (3968*Log[u]*PolyLog[3, u])/81 + 
 (256*PolyLog[3, (-Sqrt[u] + Sqrt[4 + u])/(Sqrt[u] + Sqrt[4 + u])])/81 + 
 (4240*PolyLog[3, 1 - ubar])/243 + (512*L*PolyLog[3, 1 - ubar])/27 + 
 ((512*I)/81)*Pi*PolyLog[3, 1 - ubar] - 
 (16*(-816 + 955*r^2 + 293*r^4 + 677*s^2 - 1541*r^2*s^2 + 432*s^4)*
   PolyLog[3, 1 - ubar])/(243*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (2048*Log[1 - ubar]*PolyLog[3, 1 - ubar])/81 + 
 (1024*Log[ubar]*PolyLog[3, 1 - ubar])/27 - (5072*PolyLog[3, ubar])/243 - 
 (512*L*PolyLog[3, ubar])/27 - ((512*I)/81)*Pi*PolyLog[3, ubar] + 
 (16*(144 - 623*r^2 + 279*r^4 + 335*s^2 + 65*r^2*s^2 - 200*s^4)*
   PolyLog[3, ubar])/(81*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (1024*Log[1 - ubar]*PolyLog[3, ubar])/27 + (2048*Log[ubar]*PolyLog[3, ubar])/
  81 + (176*PolyLog[3, -((4 - 4/ubar)*ubar)/4])/243 - 
 (256*PolyLog[3, (-Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/
     (Sqrt[1 - u] + Sqrt[1 - u + 4*zc])])/81 + 
 (512*zc^2*PolyLog[3, (-Sqrt[1 - u] + Sqrt[1 - u + 4*zc])/
     (Sqrt[1 - u] + Sqrt[1 - u + 4*zc])])/(27*(-1 + u)^2) + 
 (256*PolyLog[3, (-Sqrt[u] + Sqrt[u + 4*zc])/(Sqrt[u] + Sqrt[u + 4*zc])])/
  81 + (4480*PolyLog[4, 1 - u])/81 + (3328*PolyLog[4, 1 - u])/
  (27*(-1 + u)^2) + (1280*PolyLog[4, 1 - u])/(27*(-1 + u)) - 
 (21952*PolyLog[4, 1 - u])/(81*u^3) + (10304*PolyLog[4, 1 - u])/(27*u^2) - 
 (11008*PolyLog[4, 1 - u])/(81*u) - (1024*PolyLog[4, u])/27 - 
 (4160*PolyLog[4, u])/(27*(-1 + u)^2) - (5120*PolyLog[4, u])/(81*(-1 + u)) + 
 (17152*PolyLog[4, u])/(81*u^3) - (24320*PolyLog[4, u])/(81*u^2) + 
 (2944*PolyLog[4, u])/(27*u) + (5120*PolyLog[4, u/(-1 + u)])/81 - 
 (3328*PolyLog[4, u/(-1 + u)])/(27*(-1 + u)^2) - 
 (1280*PolyLog[4, u/(-1 + u)])/(27*(-1 + u)) + 
 (17152*PolyLog[4, u/(-1 + u)])/(81*u^3) - (24320*PolyLog[4, u/(-1 + u)])/
  (81*u^2) + (2944*PolyLog[4, u/(-1 + u)])/(27*u) - 
 (512*PolyLog[4, 1 - (1 - ubar)^(-1)])/81 + (512*PolyLog[4, 1 - ubar^(-1)])/
  81 + (512*PolyLog[4, (1 - ubar)^(-1)])/81 - (2048*PolyLog[4, 1 - ubar])/
  81 - (256*PolyLog[4, -((1 - (1 - ubar)^(-1))*(1 - ubar))])/81 - 
 (512*PolyLog[4, ubar^(-1)])/81 - (5120*PolyLog[4, -((1 - ubar)/ubar)])/81 + 
 (2048*PolyLog[4, ubar])/81 + (256*PolyLog[4, -((1 - ubar^(-1))*ubar)])/81 + 
 (64*PolyLog[2, 2, 1 - u])/9 + (128*PolyLog[2, 2, 1 - u])/(81*u) + 
 (832*PolyLog[2, 2, u])/81 - (1280*PolyLog[2, 2, u])/(81*(-1 + u)) - 
 (451148*Zeta[3])/2187 - (10*(1283 - 252*r^2 + 462*s^2 + 252*r^2*s^2 - 
    105*s^4)*Zeta[3])/81 + 
 (16*(-34800 - 12019*r^2 + 23734*r^4 - 2835*r^6 + 81619*s^2 - 29779*r^2*s^2 - 
    2835*r^4*s^2 + 2835*r^6*s^2 - 28755*s^4 + 5670*r^2*s^4 - 2835*r^4*s^4)*
   Zeta[3])/(2187*(-1 + r)*(1 + r)*(r - s)*(r + s)) - 
 (10*(-5670 + 6615*r^2 - 6032*r^4 + 10395*s^2 - 1166*r^2*s^2 + 1890*r^4*s^2 - 
    9812*s^4 + 2835*r^2*s^4 + 945*s^6)*Zeta[3])/(243*(r - s)^2*(r + s)^2) - 
 (608*Zeta[3])/(27*(-1 + u)^2) + (5536*Zeta[3])/(81*(-1 + u)) - 
 (64*Zeta[3])/(27*u^3) - (15616*Zeta[3])/(81*u^2) + (192*Zeta[3])/u + 
 (205084*Zeta[3])/(2187*(-1 + ubar)^3) + 
 (613676*Zeta[3])/(729*(-1 + ubar)^2) + (222364*Zeta[3])/(243*(-1 + ubar)) - 
 (252940*Zeta[3])/(729*ubar) - (512*zc^2*Zeta[3])/(27*(-1 + u)^2) + 
 (1120*zc^2*Zeta[3])/(27*(-1 + ubar)^2) + (2240*zc^3*Zeta[3])/
  (81*(-1 + ubar)^3) - (700*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*
   (-3 + 2*r^2 + s^2)*HPL[{w1minus}, r]*Zeta[3])/(9*(r - s)^3*(r + s)^3) + 
 (700*(-1 + r)*(1 + r)*(-1 + s)^2*(1 + s)^2*(-3 + 2*r^2 + s^2)*
   HPL[{w1minus}, s]*Zeta[3])/(9*(r - s)^3*(r + s)^3) - 
 (8008*HPL[{w1minus}, s1]*Zeta[3])/(9*(-1 + ubar)^3) - 
 (68432*HPL[{w1minus}, s1]*Zeta[3])/(81*(-1 + ubar)^2) - 
 (139568*Log[2]*Zeta[3])/(81*(-1 + ubar)^3) - 
 (1192672*Log[2]*Zeta[3])/(729*(-1 + ubar)^2) - (448*Log[1 - u]*Zeta[3])/81 - 
 (3328*Log[1 - u]*Zeta[3])/(27*(-1 + u)^2) - (1280*Log[1 - u]*Zeta[3])/
  (27*(-1 + u)) - (320*Log[u]*Zeta[3])/27 - (17152*Log[u]*Zeta[3])/(81*u^3) + 
 (24320*Log[u]*Zeta[3])/(81*u^2) - (2944*Log[u]*Zeta[3])/(27*u)


==> anc/ancillary/HSK/Ttilde2Q8g.out <==
(8*L)/(9*ubar) + (4*Pi^2*(-3 + ubar)*(-5 + ubar^2))/(81*(-1 + ubar)^3*ubar) - 
 (((4*I)/27)*Pi*(14 + ubar + 3*ubar^2))/((-1 + ubar)^2*ubar) + 
 (((4*I)/27)*Pi*(-4 + ubar)*(8 - 12*ubar + 5*ubar^2 + ubar^3))/
  (s1*(-1 + ubar)^2*ubar^3) + (((16*I)/27)*Pi*(ubar - 4*zc)*(ubar + 2*zc))/
  (s*ubar^3) - (8*(24 - 61*ubar + 49*ubar^2 + 24*zc - 24*ubar*zc))/
  (81*(-1 + ubar)*ubar^2) - (16*(ubar - 4*zc)*(ubar + 2*zc)*HPL[{plus}, s])/
  (27*s*ubar^3) - (((8*I)/9)*Pi*(-2 + ubar)*HPL[{plus}, s1])/
  ((-1 + ubar)^3*ubar) - (4*(-4 + ubar)*(8 - 12*ubar + 5*ubar^2 + ubar^3)*
   HPL[{plus}, s1])/(27*s1*(-1 + ubar)^2*ubar^3) + 
 (8*(-2 + ubar)*HPL[{plus, plus}, s1])/(9*(-1 + ubar)^3*ubar) + 
 (8*Log[1 - ubar])/(27*ubar) - (((8*I)/27)*Pi*Log[1 - ubar])/ubar - 
 (4*Log[1 - ubar]^2)/(27*ubar) + (64*L*Log[ubar])/(27*ubar) + 
 (4*(30 - 17*ubar + 5*ubar^2)*Log[ubar])/(27*(-1 + ubar)^2*ubar) + 
 (((8*I)/27)*Pi*(-8 + 35*ubar - 27*ubar^2 + 9*ubar^3)*Log[ubar])/
  ((-1 + ubar)^3*ubar) - (8*Log[1 - ubar]*Log[ubar])/(27*ubar) - 
 (4*(-6 + 29*ubar - 21*ubar^2 + 7*ubar^3)*Log[ubar]^2)/
  (27*(-1 + ubar)^3*ubar) - (16*Log[zc])/(27*ubar) - 
 (16*PolyLog[2, ubar])/(27*ubar)


==> anc/ancillary/amplitude/I21c.out <==
(280*L^2)/729 + calF[1, 0, zc] + a1M*calF[1, 1, zc] + a2M*calF[1, 2, zc] + 
 a1M*L*(142/27 + ((2*I)/81)*Pi - (40*Pi)/(9*Sqrt[3]) + (40*Pi^2)/81 + 
   (1480*zc)/81 + (5180*zc^2)/27 - (2960*zc^3)/9 + 
   (1480*r*zc^2*(-1 + 2*zc)*((-I)*Pi + HPL[{w1plus}, r]))/9 + 
   (2960*zc^2*(1 - 4*zc + 6*zc^2)*(Pi^2/2 - 
      I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/27) + 
 a2M*L*(-9053/162 + (560*Pi)/(9*Sqrt[3]) - (1360*Pi^2)/243 + (1624*zc)/81 + 
   (173768*zc^2)/243 - (259840*zc^3)/81 + (129920*zc^4)/27 - 
   (3248*r*zc^2*(13 - 70*zc + 120*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/81 - 
   (6496*zc^2*(-1 + 8*zc - 30*zc^2 + 40*zc^3)*
     (Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/
    27) + L*(6113/2187 - ((50*I)/729)*Pi + (20*Pi)/(27*Sqrt[3]) - 
   (40*Pi^2)/2187 + (1088*zc)/81 + (544*zc^2)/27 - 
   (68*r*(1 + 2*zc + 24*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/81 - 
   (272*zc^2*(-3 + 4*zc)*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
      HPL[{w1plus, w1plus}, r]))/27 + (68*(HPL[{w1minus}, r] + 2*Log[2]))/81)


==> anc/ancillary/amplitude/I21u.out <==
47093/13122 + (280*L^2)/729 + (346*Pi)/(243*Sqrt[3]) - (2194*Pi^2)/6561 - 
 (32*zc)/27 - (64*zc^2)/27 + 
 (4*r*(1 + 2*zc + 32*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/81 - 
 (112*zc^2*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
    HPL[{w1plus, w1plus}, r]))/81 - (4*(HPL[{w1minus}, r] + 2*Log[2]))/81 + 
 I*Pi*(4432/2187 + (8*Pi)/(9*Sqrt[3]) - (82*Pi^2)/729 - (128*zc)/243 - 
   (64*zc^2)/81 + (8*r*(1 + 2*zc + 24*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/
    243 - (8*(HPL[{w1minus}, r] + 2*Log[2]))/243) + 
 L*(6113/2187 + ((586*I)/729)*Pi + (20*Pi)/(27*Sqrt[3]) - (40*Pi^2)/2187 - 
   (128*zc)/243 - (64*zc^2)/81 + (8*r*(1 + 2*zc + 24*zc^2)*
     ((-I)*Pi + HPL[{w1plus}, r]))/243 + 
   (32*zc^2*(-3 + 4*zc)*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
      HPL[{w1plus, w1plus}, r]))/81 - (8*(HPL[{w1minus}, r] + 2*Log[2]))/
    243) - (2*(-2*Pi^2 + PolyGamma[1, 1/6]))/135 - 
 (88*Pi*(-2*Pi^2 + PolyGamma[1, 1/6]))/(3645*Sqrt[3]) + (8*Zeta[3])/9 + 
 (32*zc^2*(-3 + 4*zc)*((-I)*Pi*HPL[{w1minus, w1plus}, r] + 
    I*Pi*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
      HPL[{w1plus, w1plus}, r]) + HPL[{w1minus, w1plus, w1plus}, r] - 
    (Pi^2*(HPL[{w1minus}, r] + 2*Log[2]))/2 + (7*Zeta[3])/2))/81 + 
 a1M*(29777/2916 - (179*Pi)/(27*Sqrt[3]) - (230*Pi^2)/729 - (164*zc)/81 - 
   (530*zc^2)/27 + (88*zc^3)/3 - (2*r*(-1 - 2*zc - 474*zc^2 + 756*zc^3)*
     ((-I)*Pi + HPL[{w1plus}, r]))/81 + 
   I*Pi*(50/81 - (16*Pi)/(3*Sqrt[3]) + (82*Pi^2)/81 - (16*zc)/27 - 
     (56*zc^2)/9 + (32*zc^3)/3 - (16*r*zc^2*(-1 + 2*zc)*
       ((-I)*Pi + HPL[{w1plus}, r]))/3) + 
   (16*zc^2*(-7 + 9*zc^2)*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
      HPL[{w1plus, w1plus}, r]))/27 + 
   L*(142/27 + ((2*I)/81)*Pi - (40*Pi)/(9*Sqrt[3]) + (40*Pi^2)/81 - 
     (16*zc)/27 - (56*zc^2)/9 + (32*zc^3)/3 - 
     (16*r*zc^2*(-1 + 2*zc)*((-I)*Pi + HPL[{w1plus}, r]))/3 - 
     (32*zc^2*(1 - 4*zc + 6*zc^2)*(Pi^2/2 - 
        I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/9) - 
   (2*(HPL[{w1minus}, r] + 2*Log[2]))/81 + (4*(-2*Pi^2 + PolyGamma[1, 1/6]))/
    45 + (104*Pi*(-2*Pi^2 + PolyGamma[1, 1/6]))/(135*Sqrt[3]) - 
   (380*Zeta[3])/27 - (32*zc^2*(1 - 4*zc + 6*zc^2)*
     ((-I)*Pi*HPL[{w1minus, w1plus}, r] + 
      I*Pi*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
        HPL[{w1plus, w1plus}, r]) + HPL[{w1minus, w1plus, w1plus}, r] - 
      (Pi^2*(HPL[{w1minus}, r] + 2*Log[2]))/2 + (7*Zeta[3])/2))/9) + 
 a2M*(-1092649/7290 + (2824*Pi)/(27*Sqrt[3]) + (19132*Pi^2)/3645 - 
   (1012*zc)/405 - (85924*zc^2)/1215 + 272*zc^3 - (10112*zc^4)/27 + 
   (4*r*(1 + 2*zc + 3786*zc^2 - 15780*zc^3 + 23520*zc^4)*
     ((-I)*Pi + HPL[{w1plus}, r]))/405 + 
   I*Pi*(-125209/2430 + (224*Pi)/(3*Sqrt[3]) - (76*Pi^2)/9 - (16*zc)/27 - 
     (1712*zc^2)/81 + (2560*zc^3)/27 - (1280*zc^4)/9 + 
     (32*r*zc^2*(13 - 70*zc + 120*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/27) - 
   (32*zc^2*(7 - 45*zc^2 + 88*zc^3)*(Pi^2/2 - 
      I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/27 + 
   L*(-9053/162 + (560*Pi)/(9*Sqrt[3]) - (1360*Pi^2)/243 - (16*zc)/27 - 
     (1712*zc^2)/81 + (2560*zc^3)/27 - (1280*zc^4)/9 + 
     (32*r*zc^2*(13 - 70*zc + 120*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/27 + 
     (64*zc^2*(-1 + 8*zc - 30*zc^2 + 40*zc^3)*
       (Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, 
         r]))/9) - (4*(HPL[{w1minus}, r] + 2*Log[2]))/405 - 
   (56*(-2*Pi^2 + PolyGamma[1, 1/6]))/45 - 
   (1184*Pi*(-2*Pi^2 + PolyGamma[1, 1/6]))/(135*Sqrt[3]) + 
   (14408*Zeta[3])/81 + (64*zc^2*(-1 + 8*zc - 30*zc^2 + 40*zc^3)*
     ((-I)*Pi*HPL[{w1minus, w1plus}, r] + 
      I*Pi*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
        HPL[{w1plus, w1plus}, r]) + HPL[{w1minus, w1plus, w1plus}, r] - 
      (Pi^2*(HPL[{w1minus}, r] + 2*Log[2]))/2 + (7*Zeta[3])/2))/9)


==> anc/ancillary/amplitude/I22c.out <==
(-236*L^2)/243 + calF[2, 0, zc] + a1M*calF[2, 1, zc] + a2M*calF[2, 2, zc] + 
 a1M*L*(-158/9 - ((4*I)/27)*Pi + (80*Pi)/(3*Sqrt[3]) - (80*Pi^2)/27 - 
   (1664*zc)/27 - (5824*zc^2)/9 + (3328*zc^3)/3 - 
   (1664*r*zc^2*(-1 + 2*zc)*((-I)*Pi + HPL[{w1plus}, r]))/3 - 
   (3328*zc^2*(1 - 4*zc + 6*zc^2)*(Pi^2/2 - 
      I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/9) + 
 a2M*L*(46993/135 - (1120*Pi)/(3*Sqrt[3]) + (2720*Pi^2)/81 - (1952*zc)/27 - 
   (208864*zc^2)/81 + (312320*zc^3)/27 - (156160*zc^4)/9 + 
   (3904*r*zc^2*(13 - 70*zc + 120*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/27 + 
   (7808*zc^2*(-1 + 8*zc - 30*zc^2 + 40*zc^3)*
     (Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/
    9) + L*(-562/729 + ((100*I)/243)*Pi - (40*Pi)/(9*Sqrt[3]) + 
   (80*Pi^2)/729 - (1024*zc)/27 - (512*zc^2)/9 + 
   (64*r*(1 + 2*zc + 24*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/27 + 
   (256*zc^2*(-3 + 4*zc)*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
      HPL[{w1plus, w1plus}, r]))/9 - (64*(HPL[{w1minus}, r] + 2*Log[2]))/27)


==> anc/ancillary/amplitude/I22u.out <==
455/27 + (4*L^2)/3 + L*(16 + ((8*I)/3)*Pi) + 
 a2M*(2227/75 + (64*L)/5 + ((24*I)/5)*Pi) + a1M*(179/6 + 14*L + (6*I)*Pi) + 
 (8*I)*Pi - (8*Pi^2)/9 - 6*(47093/13122 + (280*L^2)/729 + 
   (346*Pi)/(243*Sqrt[3]) - (2194*Pi^2)/6561 - (32*zc)/27 - (64*zc^2)/27 + 
   (4*r*(1 + 2*zc + 32*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/81 - 
   (112*zc^2*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
      HPL[{w1plus, w1plus}, r]))/81 - (4*(HPL[{w1minus}, r] + 2*Log[2]))/81 + 
   I*Pi*(4432/2187 + (8*Pi)/(9*Sqrt[3]) - (82*Pi^2)/729 - (128*zc)/243 - 
     (64*zc^2)/81 + (8*r*(1 + 2*zc + 24*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/
      243 - (8*(HPL[{w1minus}, r] + 2*Log[2]))/243) + 
   L*(6113/2187 + ((586*I)/729)*Pi + (20*Pi)/(27*Sqrt[3]) - (40*Pi^2)/2187 - 
     (128*zc)/243 - (64*zc^2)/81 + (8*r*(1 + 2*zc + 24*zc^2)*
       ((-I)*Pi + HPL[{w1plus}, r]))/243 + 
     (32*zc^2*(-3 + 4*zc)*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
        HPL[{w1plus, w1plus}, r]))/81 - (8*(HPL[{w1minus}, r] + 2*Log[2]))/
      243) - (2*(-2*Pi^2 + PolyGamma[1, 1/6]))/135 - 
   (88*Pi*(-2*Pi^2 + PolyGamma[1, 1/6]))/(3645*Sqrt[3]) + (8*Zeta[3])/9 + 
   (32*zc^2*(-3 + 4*zc)*((-I)*Pi*HPL[{w1minus, w1plus}, r] + 
      I*Pi*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
        HPL[{w1plus, w1plus}, r]) + HPL[{w1minus, w1plus, w1plus}, r] - 
      (Pi^2*(HPL[{w1minus}, r] + 2*Log[2]))/2 + (7*Zeta[3])/2))/81 + 
   a1M*(29777/2916 - (179*Pi)/(27*Sqrt[3]) - (230*Pi^2)/729 - (164*zc)/81 - 
     (530*zc^2)/27 + (88*zc^3)/3 - (2*r*(-1 - 2*zc - 474*zc^2 + 756*zc^3)*
       ((-I)*Pi + HPL[{w1plus}, r]))/81 + 
     I*Pi*(50/81 - (16*Pi)/(3*Sqrt[3]) + (82*Pi^2)/81 - (16*zc)/27 - 
       (56*zc^2)/9 + (32*zc^3)/3 - (16*r*zc^2*(-1 + 2*zc)*
         ((-I)*Pi + HPL[{w1plus}, r]))/3) + 
     (16*zc^2*(-7 + 9*zc^2)*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
        HPL[{w1plus, w1plus}, r]))/27 + L*(142/27 + ((2*I)/81)*Pi - 
       (40*Pi)/(9*Sqrt[3]) + (40*Pi^2)/81 - (16*zc)/27 - (56*zc^2)/9 + 
       (32*zc^3)/3 - (16*r*zc^2*(-1 + 2*zc)*((-I)*Pi + HPL[{w1plus}, r]))/3 - 
       (32*zc^2*(1 - 4*zc + 6*zc^2)*(Pi^2/2 - 
          I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/9) - 
     (2*(HPL[{w1minus}, r] + 2*Log[2]))/81 + 
     (4*(-2*Pi^2 + PolyGamma[1, 1/6]))/45 + 
     (104*Pi*(-2*Pi^2 + PolyGamma[1, 1/6]))/(135*Sqrt[3]) - 
     (380*Zeta[3])/27 - (32*zc^2*(1 - 4*zc + 6*zc^2)*
       ((-I)*Pi*HPL[{w1minus, w1plus}, r] + 
        I*Pi*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
          HPL[{w1plus, w1plus}, r]) + HPL[{w1minus, w1plus, w1plus}, r] - 
        (Pi^2*(HPL[{w1minus}, r] + 2*Log[2]))/2 + (7*Zeta[3])/2))/9) + 
   a2M*(-1092649/7290 + (2824*Pi)/(27*Sqrt[3]) + (19132*Pi^2)/3645 - 
     (1012*zc)/405 - (85924*zc^2)/1215 + 272*zc^3 - (10112*zc^4)/27 + 
     (4*r*(1 + 2*zc + 3786*zc^2 - 15780*zc^3 + 23520*zc^4)*
       ((-I)*Pi + HPL[{w1plus}, r]))/405 + 
     I*Pi*(-125209/2430 + (224*Pi)/(3*Sqrt[3]) - (76*Pi^2)/9 - (16*zc)/27 - 
       (1712*zc^2)/81 + (2560*zc^3)/27 - (1280*zc^4)/9 + 
       (32*r*zc^2*(13 - 70*zc + 120*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/27) - 
     (32*zc^2*(7 - 45*zc^2 + 88*zc^3)*(Pi^2/2 - 
        I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/27 + 
     L*(-9053/162 + (560*Pi)/(9*Sqrt[3]) - (1360*Pi^2)/243 - (16*zc)/27 - 
       (1712*zc^2)/81 + (2560*zc^3)/27 - (1280*zc^4)/9 + 
       (32*r*zc^2*(13 - 70*zc + 120*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/27 + 
       (64*zc^2*(-1 + 8*zc - 30*zc^2 + 40*zc^3)*(Pi^2/2 - 
          I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/9) - 
     (4*(HPL[{w1minus}, r] + 2*Log[2]))/405 - 
     (56*(-2*Pi^2 + PolyGamma[1, 1/6]))/45 - 
     (1184*Pi*(-2*Pi^2 + PolyGamma[1, 1/6]))/(135*Sqrt[3]) + 
     (14408*Zeta[3])/81 + (64*zc^2*(-1 + 8*zc - 30*zc^2 + 40*zc^3)*
       ((-I)*Pi*HPL[{w1minus, w1plus}, r] + 
        I*Pi*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
          HPL[{w1plus, w1plus}, r]) + HPL[{w1minus, w1plus, w1plus}, r] - 
        (Pi^2*(HPL[{w1minus}, r] + 2*Log[2]))/2 + (7*Zeta[3])/2))/9))


==> anc/ancillary/amplitude/I23.out <==
(-3280*L^2)/243 + calF[3, 0, zc] + a1M*calF[3, 1, zc] + a2M*calF[3, 2, zc] + 
 a1M*L*(31976/81 - ((448*I)/27)*Pi - (1600*Pi)/(3*Sqrt[3]) + (1600*Pi^2)/27 + 
   (64*zc)/9 + (224*zc^2)/3 - 128*zc^3 + 64*r*zc^2*(-1 + 2*zc)*
    ((-I)*Pi + HPL[{w1plus}, r]) + (128*zc^2*(1 - 4*zc + 6*zc^2)*
     (Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/
    3) + a2M*L*(-663298/81 + (26432*Pi)/(3*Sqrt[3]) - (64192*Pi^2)/81 + 
   (64*zc)/9 + (6848*zc^2)/27 - (10240*zc^3)/9 + (5120*zc^4)/3 - 
   (128*r*zc^2*(13 - 70*zc + 120*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/9 - 
   (256*zc^2*(-1 + 8*zc - 30*zc^2 + 40*zc^3)*
     (Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/
    3) + L*(-134216/729 - ((3232*I)/243)*Pi + (544*Pi)/(9*Sqrt[3]) - 
   (1088*Pi^2)/729 + (512*zc)/81 + (256*zc^2)/27 - 
   (32*r*(1 + 2*zc + 24*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/81 - 
   (128*zc^2*(-3 + 4*zc)*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
      HPL[{w1plus, w1plus}, r]))/27 + (32*(HPL[{w1minus}, r] + 2*Log[2]))/81)


==> anc/ancillary/amplitude/I24.out <==
(-2008*L^2)/729 + calF[4, 0, zc] + a1M*calF[4, 1, zc] + a2M*calF[4, 2, zc] + 
 a1M*L*(75470/243 + ((326*I)/81)*Pi - (4144*Pi)/(9*Sqrt[3]) + 
   (4144*Pi^2)/81 - (1816*zc)/27 - (6356*zc^2)/9 + (3632*zc^3)/3 - 
   (1816*r*zc^2*(-1 + 2*zc)*((-I)*Pi + HPL[{w1plus}, r]))/3 - 
   (3632*zc^2*(1 - 4*zc + 6*zc^2)*(Pi^2/2 - 
      I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/9) + 
 a2M*L*(-17037031/2430 + (68096*Pi)/(9*Sqrt[3]) - (165376*Pi^2)/243 - 
   (2104*zc)/27 - (225128*zc^2)/81 + (336640*zc^3)/27 - (168320*zc^4)/9 + 
   (4208*r*zc^2*(13 - 70*zc + 120*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/27 + 
   (8416*zc^2*(-1 + 8*zc - 30*zc^2 + 40*zc^3)*
     (Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/
    9) + L*(-220898/2187 - ((2986*I)/729)*Pi + (1432*Pi)/(27*Sqrt[3]) - 
   (2864*Pi^2)/2187 - (10432*zc)/243 - (5216*zc^2)/81 + 
   (652*r*(1 + 2*zc + 24*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/243 + 
   (2608*zc^2*(-3 + 4*zc)*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
      HPL[{w1plus, w1plus}, r]))/81 - (652*(HPL[{w1minus}, r] + 2*Log[2]))/
    243)


==> anc/ancillary/amplitude/I25.out <==
(-46000*L^2)/243 + calF[5, 0, zc] + a1M*calF[5, 1, zc] + a2M*calF[5, 2, zc] + 
 a1M*L*(433592/81 - ((7168*I)/27)*Pi - (20416*Pi)/(3*Sqrt[3]) + 
   (20416*Pi^2)/27 + (2752*zc)/9 + (9632*zc^2)/3 - 5504*zc^3 + 
   2752*r*zc^2*(-1 + 2*zc)*((-I)*Pi + HPL[{w1plus}, r]) + 
   (5504*zc^2*(1 - 4*zc + 6*zc^2)*(Pi^2/2 - 
      I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/3) + 
 a2M*L*(-8778976/81 + (350336*Pi)/(3*Sqrt[3]) - (850816*Pi^2)/81 + 
   (2752*zc)/9 + (294464*zc^2)/27 - (440320*zc^3)/9 + (220160*zc^4)/3 - 
   (5504*r*zc^2*(13 - 70*zc + 120*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/9 - 
   (11008*zc^2*(-1 + 8*zc - 30*zc^2 + 40*zc^3)*
     (Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/
    3) + L*(-1811552/729 - ((43936*I)/243)*Pi + (6112*Pi)/(9*Sqrt[3]) - 
   (12224*Pi^2)/729 + (22016*zc)/81 + (11008*zc^2)/27 - 
   (1376*r*(1 + 2*zc + 24*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/81 + 
   (5504*(3 - 4*zc)*zc^2*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
      HPL[{w1plus, w1plus}, r]))/27 + (1376*(HPL[{w1minus}, r] + 2*Log[2]))/
    81)


==> anc/ancillary/amplitude/I26.out <==
(8552*L^2)/729 + calF[6, 0, zc] + a1M*calF[6, 1, zc] + a2M*calF[6, 2, zc] + 
 a1M*L*(490100/243 + ((5576*I)/81)*Pi - (26272*Pi)/(9*Sqrt[3]) + 
   (26272*Pi^2)/81 - (16192*zc)/27 - (56672*zc^2)/9 + (32384*zc^3)/3 - 
   (16192*r*zc^2*(-1 + 2*zc)*((-I)*Pi + HPL[{w1plus}, r]))/3 - 
   (32384*zc^2*(1 - 4*zc + 6*zc^2)*(Pi^2/2 - 
      I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/9) + 
 a2M*L*(-56903078/1215 + (456512*Pi)/(9*Sqrt[3]) - (1108672*Pi^2)/243 - 
   (19072*zc)/27 - (2040704*zc^2)/81 + (3051520*zc^3)/27 - (1525760*zc^4)/9 + 
   (38144*r*zc^2*(13 - 70*zc + 120*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/27 + 
   (76288*zc^2*(-1 + 8*zc - 30*zc^2 + 40*zc^3)*
     (Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/
    9) + L*(-645452/2187 + ((248*I)/729)*Pi + (7504*Pi)/(27*Sqrt[3]) - 
   (15008*Pi^2)/2187 - (88576*zc)/243 - (44288*zc^2)/81 + 
   (5536*r*(1 + 2*zc + 24*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/243 + 
   (22144*zc^2*(-3 + 4*zc)*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
      HPL[{w1plus, w1plus}, r]))/81 - (5536*(HPL[{w1minus}, r] + 2*Log[2]))/
    243)


==> anc/ancillary/amplitude/I28g.out <==
-1964/27 - 8*L + (188*Pi)/(9*Sqrt[3]) + (56*Pi^2)/81 + 
 I*Pi*(28/3 - (64*Pi^2)/27) - (416*zc)/9 + 
 (16*r*(-1 + 10*zc)*((-I)*Pi + HPL[{w1plus}, r]))/9 - 
 (64*zc^2*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
    HPL[{w1plus, w1plus}, r]))/3 + (16*(HPL[{w1minus}, r] + 2*Log[2]))/9 + 
 (16*Pi*(-2*Pi^2 + PolyGamma[1, 1/6]))/(135*Sqrt[3]) + 
 a2M*(2618/81 - (616*L)/27 + (596*Pi)/(3*Sqrt[3]) + (752*Pi^2)/27 + 
   I*Pi*(24272/27 - (848*Pi^2)/9) - (4256*zc)/9 - (2320*zc^2)/3 + 960*zc^3 - 
   (16*r*(1 - 70*zc - 390*zc^2 + 540*zc^3)*((-I)*Pi + HPL[{w1plus}, r]))/9 - 
   (128*zc^2*(18 - 40*zc + 45*zc^2)*(Pi^2/2 - 
      I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + HPL[{w1plus, w1plus}, r]))/3 + 
   (16*(HPL[{w1minus}, r] + 2*Log[2]))/9 - 
   (128*Pi*(-2*Pi^2 + PolyGamma[1, 1/6]))/(45*Sqrt[3]) - (4960*Zeta[3])/9) - 
 (400*Zeta[3])/27 + a1M*(-36484/81 - (472*L)/27 + (236*Pi)/(3*Sqrt[3]) + 
   (184*Pi^2)/27 + I*Pi*(-6844/27 + (208*Pi^2)/9) - (1760*zc)/9 - 
   (256*zc^2)/3 + (16*r*(-1 + 34*zc + 48*zc^2)*((-I)*Pi + HPL[{w1plus}, r]))/
    9 + (64*zc^2*(-9 + 8*zc)*(Pi^2/2 - I*Pi*((-I)*Pi + HPL[{w1plus}, r]) + 
      HPL[{w1plus, w1plus}, r]))/3 + (16*(HPL[{w1minus}, r] + 2*Log[2]))/9 + 
   (16*Pi*(-2*Pi^2 + PolyGamma[1, 1/6]))/(45*Sqrt[3]) + (1232*Zeta[3])/9)


==> anc/ancillary/amplitude/calF10data.out <==
{{1/100, 3.6610517413446977 + 7.923066913708997*I}, 
 {11/1000, 3.714982425131239 + 7.926302428771081*I}, 
 {3/250, 3.769738310663681 + 7.92775015287084*I}, 
 {13/1000, 3.8251877316968486 + 7.9274441231385335*I}, 
 {7/500, 3.881214786715455 + 7.925418633052838*I}, 
 {3/200, 3.9377164465526495 + 7.921707962505504*I}, 
 {2/125, 3.9946003675575543 + 7.916346197870217*I}, 
 {17/1000, 4.051783202228992 + 7.909367114210056*I}, 
 {9/500, 4.109189269800193 + 7.900804095955485*I}, 
 {19/1000, 4.166749492963608 + 7.890690086260369*I}, 
 {1/50, 4.2244005355304655 + 7.8790575553548114*I}, 
 {21/1000, 4.282084094240236 + 7.8659384823081675*I}, 
 {11/500, 4.33974631070339 + 7.851364346224734*I}, 
 {23/1000, 4.39733727815479 + 7.835366124085826*I}, 
 {3/125, 4.454810624136948 + 7.817974293267787*I}, 
 {1/40, 4.512123154532039 + 7.799218837329372*I}, 
 {13/500, 4.56923454758969 + 7.779129254054416*I}, 
 {27/1000, 4.6261070893341385 + 7.7577345650143466*I}, 
 {7/250, 4.682705443096905 + 7.735063326117564*I}, 
 {29/1000, 4.738996447311919 + 7.711143638753541*I}, 
 {3/100, 4.794948940552672 + 7.686003161246484*I}, 
 {31/1000, 4.850533600872227 + 7.659669120421895*I}, 
 {4/125, 4.905722808191822 + 7.632168323106719*I}, 
 {33/1000, 4.960490520849559 + 7.603527167493619*I}, 
 {17/500, 5.014812163145326 + 7.573771654264829*I}, 
 {7/200, 5.068664525613103 + 7.542927397432224*I}, 
 {9/250, 5.122025674752162 + 7.511019634858494*I}, 
 {37/1000, 5.174874871035671 + 7.478073238435697*I}, 
 {19/500, 5.227192496423021 + 7.444112723909321*I}, 
 {39/1000, 5.278959984561527 + 7.409162260342494*I}, 
 {1/25, 5.33015976108581 + 7.373245679221218*I}, 
 {41/1000, 5.380775186817929 + 7.336386483203848*I}, 
 {21/500, 5.430790505243784 + 7.298607854522548*I}, 
 {43/1000, 5.480190797006036 + 7.259932663045289*I}, 
 {11/250, 5.528961934830638 + 7.2203834740093225*I}, 
 {9/200, 5.5770905437262375 + 7.179982555436748*I}, 
 {23/500, 5.624563963323095 + 7.138751885244432*I}, 
 {47/1000, 5.671370213764057 + 7.096713158059941*I}, 
 {6/125, 5.71749796338475 + 7.053887791755892*I}, 
 {49/1000, 5.762936498918122 + 7.01029693371462*I}, 
 {1/20, 5.807675697824753 + 6.965961466834304*I}, 
 {51/1000, 5.8517060023366465 + 6.920902015289*I}, 
 {13/250, 5.895018395270014 + 6.875138950052741*I}, 
 {53/1000, 5.937604380710551 + 6.828692394198595*I}, 
 {27/500, 5.979455949743141 + 6.781582227983404*I}, 
 {11/200, 6.0205655798423106 + 6.733828093727045*I}, 
 {7/125, 6.060926203525494 + 6.685449400496606*I}, 
 {57/1000, 6.100531189960692 + 6.6364653286037685*I}, 
 {29/500, 6.139374344297993 + 6.586894833923943*I}, 
 {59/1000, 6.177449868278676 + 6.5367566520455735*I}, 
 {3/50, 6.214752361366968 + 6.486069302257007*I}, 
 {61/1000, 6.2512768030775545 + 6.434851091378375*I}, 
 {31/500, 6.287018539420203 + 6.3831201174453*I}, 
 {63/1000, 6.3219732706276055 + 6.330894273251319*I}, 
 {8/125, 6.356137039447314 + 6.278191249754595*I}, 
 {13/200, 6.389506220091952 + 6.225028539355744*I}, 
 {33/500, 6.42207750746847 + 6.1714234390515745*I}, 
 {67/1000, 6.453847907004346 + 6.117393053470545*I}, 
 {17/250, 6.484814725171155 + 6.062954297794704*I}, 
 {69/1000, 6.514975560535578 + 6.0081239005731994*I}, 
 {7/100, 6.544328294712162 + 5.952918406431449*I}, 
 {71/1000, 6.572871084385965 + 5.897354178680708*I}, 
 {9/125, 6.6006023533084655 + 5.841447401831896*I}, 
 {73/1000, 6.627520784794443 + 5.785214084017437*I}, 
 {37/500, 6.653625314361733 + 5.728670059325085*I}, 
 {3/40, 6.678915123123123 + 5.671830990046962*I}, 
 {19/250, 6.703389631023749 + 5.6147123688471865*I}, 
 {77/1000, 6.727048490651637 + 5.557329520851185*I}, 
 {39/500, 6.749891581025239 + 5.499697605659987*I}, 
 {79/1000, 6.7719190020188345 + 5.441831619291586*I}, 
 {2/25, 6.793131068780106 + 5.383746396053071*I}, 
 {81/1000, 6.8135283063078775 + 5.325456610345003*I}, 
 {41/500, 6.83311144435274 + 5.266976778401538*I}, 
 {83/1000, 6.851881412668033 + 5.208321259967622*I}, 
 {21/250, 6.869839336119145 + 5.149504259916078*I}, 
 {17/200, 6.886986530442232 + 5.090539829806639*I}, 
 {43/500, 6.903324497410234 + 5.031441869388426*I}, 
 {87/1000, 6.918854921104777 + 4.972224128048398*I}, 
 {11/125, 6.93357966355123 + 4.912900206207175*I}, 
 {89/1000, 6.947500760725708 + 4.8534835566639805*I}, 
 {9/100, 6.960620419881331 + 4.793987485892492*I}, 
 {1/11, 6.971853930785151 + 4.739842307290246*I}, 
 {91/1000, 6.972941014166684 + 4.734425155288954*I}, 
 {23/250, 6.984465080667131 + 4.674809582374282*I}, 
 {93/1000, 6.995195315553975 + 4.615153641951175*I}, 
 {47/500, 7.005134572472139 + 4.555470067218131*I}, 
 {19/200, 7.01428585831894 + 4.495771450840996*I}, 
 {12/125, 7.022652330555572 + 4.436070245983801*I}, 
 {97/1000, 7.0302372941171525 + 4.3763787672997525*I}, 
 {49/500, 7.037044198674099 + 4.316709191883604*I}, 
 {99/1000, 7.043076635842086 + 4.257073560186313*I}, 
 {1/10, 7.048338336529088 + 4.197483776893186*I}, 
 {101/1000, 7.052833168266732 + 4.13795161176628*I}, 
 {51/500, 7.05656513289086 + 4.078488700452073*I}, 
 {103/1000, 7.059538363915771 + 4.019106545255231*I}, 
 {13/125, 7.06175712429642 + 3.9598165158792806*I}, 
 {21/200, 7.063225804117078 + 3.9006298501349947*I}, 
 {53/500, 7.063948918331113 + 3.8415576546171093*I}, 
 {107/1000, 7.063931104677034 + 3.7826109053503973*I}, 
 {27/250, 7.06317712159863 + 3.723800448405283*I}, 
 {109/1000, 7.061691846100713 + 3.665137000484093*I}, 
 {11/100, 7.0594802718834755 + 3.6066311494117227*I}, 
 {111/1000, 7.056547507390623 + 3.548293354931643*I}, 
 {14/125, 7.0528987739181614 + 3.4901339488043552*I}, 
 {113/1000, 7.048539403810322 + 3.432163135550541*I}, 
 {57/500, 7.043474838759253 + 3.3743909928300386*I}, 
 {23/200, 7.037710628765472 + 3.3168274718622315*I}, 
 {29/250, 7.031252426476717 + 3.2594823978203333*I}, 
 {117/1000, 7.024105993070901 + 3.20236547020012*I}, 
 {59/500, 7.016277190901103 + 3.1454862631634373*I}, 
 {119/1000, 7.007771982491743 + 3.08885422585682*I}, 
 {3/25, 6.9985964310173445 + 3.032478682705576*I}, 
 {121/1000, 6.988756696220871 + 2.976368833683597*I}, 
 {61/500, 6.97825903605757 + 2.920533754559246*I}, 
 {123/1000, 6.967109803186068 + 2.864982397117445*I}, 
 {31/250, 6.955315444218274 + 2.809723589358401*I}, 
 {1/8, 6.942882498133813 + 2.754766035672091*I}, 
 {63/500, 6.929817595294576 + 2.7001183169949403*I}, 
 {127/1000, 6.916127455835312 + 2.6457888909304943*I}, 
 {16/125, 6.901818888952664 + 2.5917860918647997*I}, 
 {129/1000, 6.88689878995809 + 2.5381181310460823*I}, 
 {13/100, 6.871374142242346 + 2.48479309664704*I}, 
 {131/1000, 6.855252013042757 + 2.4318189538040054*I}, 
 {33/250, 6.838539555195634 + 2.3792035446335205*I}, 
 {133/1000, 6.821243998520152 + 2.3269545882267657*I}, 
 {67/500, 6.803372663041861 + 2.2750796806216664*I}, 
 {27/200, 6.784932943636495 + 2.2235862947525673*I}, 
 {17/125, 6.76593231604331 + 2.172481780377882*I}, 
 {137/1000, 6.746378334438492 + 2.1217733639850618*I}, 
 {69/500, 6.726278630329773 + 2.0714681486735156*I}, 
 {139/1000, 6.705640911649658 + 2.0215731140148625*I}, 
 {7/50, 6.6844729615331 + 1.9720951158906397*I}, 
 {141/1000, 6.662782637673831 + 1.923040886307402*I}, 
 {71/500, 6.640577871100926 + 1.8744170331889445*I}, 
 {143/1000, 6.617866665290573 + 1.8262300401456324*I}, 
 {18/125, 6.594657092037903 + 1.7784862662204306*I}, 
 {29/200, 6.570957323361631 + 1.7311919456116724*I}, 
 {73/500, 6.546775514725097 + 1.6843531873722035*I}, 
 {147/1000, 6.522120003637248 + 1.6379759750846394*I}, 
 {37/250, 6.496999125382578 + 1.592066166512482*I}, 
 {149/1000, 6.47142129901766 + 1.5466294932268405*I}, 
 {3/20, 6.44539500977663 + 1.501671560208302*I}, 
 {151/1000, 6.418928808041677 + 1.4571978454237111*I}, 
 {19/125, 6.392031309167922 + 1.4132136993773998*I}, 
 {153/1000, 6.3647111916386985 + 1.3697243446364267*I}, 
 {77/500, 6.3369771970047415 + 1.3267348753295167*I}, 
 {31/200, 6.308838128659609 + 1.2842502566189613*I}, 
 {39/250, 6.280302851468524 + 1.2422753241452422*I}, 
 {157/1000, 6.251380290239168 + 1.200814783443643*I}, 
 {79/500, 6.222079430232283 + 1.1598732093322843*I}, 
 {159/1000, 6.192409314384161 + 1.1194550452710805*I}, 
 {4/25, 6.162379043571759 + 1.0795646026907493*I}, 
 {161/1000, 6.1319977782750765 + 1.040206060291282*I}, 
 {81/500, 6.101274732703774 + 1.0013834633091963*I}, 
 {163/1000, 6.070219178800652 + 0.9631007227525727*I}, 
 {41/250, 6.03884044038441 + 0.9253616146031642*I}, 
 {33/200, 6.007147898399483 + 0.8881697789846777*I}, 
 {83/500, 5.975150986186528 + 0.8515287192961378*I}, 
 {167/1000, 5.942859189714374 + 0.8154418013095515*I}, 
 {21/125, 5.91028204680387 + 0.7799122522304109*I}, 
 {169/1000, 5.87742914615725 + 0.7449431595220065*I}, 
 {17/100, 5.844310127085908 + 0.7105374706849135*I}, 
 {171/1000, 5.810934678337575 + 0.6766979910016093*I}, 
 {43/250, 5.777312537465078 + 0.6434273832384868*I}, 
 {173/1000, 5.743453489846 + 0.6107281663023242*I}, 
 {87/500, 5.709367368325207 + 0.5786027140527654*I}, 
 {7/40, 5.6750640520812325 + 0.5470532540682616*I}, 
 {22/125, 5.6405534659679475 + 0.5160818663636162*I}, 
 {177/1000, 5.605845579715677 + 0.48569048205751864*I}, 
 {89/500, 5.570950407128675 + 0.4558808819878385*I}, 
 {179/1000, 5.535878005241236 + 0.4266546952728066*I}, 
 {9/50, 5.500638473567195 + 0.3980133980449486*I}, 
 {181/1000, 5.465241953328199 + 0.3699583109774689*I}, 
 {91/500, 5.429698626240896 + 0.34249059905216833*I}, 
 {183/1000, 5.394018714375247 + 0.3156112689552975*I}, 
 {23/125, 5.358212479193605 + 0.289321167563157*I}, 
 {37/200, 5.322290218317752 + 0.26362098012593166*I}, 
 {93/500, 5.286262268472775 + 0.23851122837837807*I}, 
 {187/1000, 5.250139004971199 + 0.21399226857371378*I}, 
 {47/250, 5.213930833330042 + 0.19006428943713666*I}, 
 {189/1000, 5.177648197598101 + 0.16672731003487634*I}, 
 {19/100, 5.141301573612588 + 0.1439811775544637*I}, 
 {191/1000, 5.104901470561016 + 0.12182556499158226*I}, 
 {24/125, 5.068458428369745 + 0.10025996873867715*I}, 
 {193/1000, 5.031983019299256 + 0.07928370606800605*I}, 
 {97/500, 4.995485843217459 + 0.058895912514163484*I}, 
 {39/200, 4.958977528588154 + 0.039095539123152556*I}, 
 {49/250, 4.9224687314634386 + 0.019881349597051234*I}, 
 {197/1000, 4.885970133645687 + 0.001251917300077121*I}, 
 {99/500, 4.849492441710411 - 0.016794377870925525*I}, 
 {199/1000, 4.813046385753095 - 0.03425935276179126*I}, 
 {1/5, 4.776642717937277 - 0.05114502458027825*I}, 
 {201/1000, 4.7402922112813695 - 0.06745361349725731*I}, 
 {101/500, 4.704005658088479 - 0.08318754850741894*I}, 
 {203/1000, 4.6677938685010165 - 0.09834946919920962*I}, 
 {51/250, 4.6316676689593885 - 0.11294223105957613*I}, 
 {41/200, 4.595637900521241 - 0.1269689096102825*I}, 
 {103/500, 4.5597154171895085 - 0.14043280501246835*I}, 
 {207/1000, 4.523911083946491 - 0.15333744692478146*I}, 
 {26/125, 4.488235775061175 - 0.16568659961604004*I}, 
 {209/1000, 4.4527003719428055 - 0.1774842673770326*I}, 
 {21/100, 4.4173157609997515 - 0.18873470023650907*I}, 
 {211/1000, 4.38209283144071 - 0.19944240021228965*I}, 
 {53/250, 4.34704247274121 - 0.20961212692898845*I}, 
 {213/1000, 4.312175572208015 - 0.2192489056334329*I}, 
 {107/500, 4.277503012195282 - 0.22835803362929952*I}, 
 {43/200, 4.243035667018011 - 0.2369450881535039*I}, 
 {27/125, 4.20878440015287 - 0.24501593474478478*I}, 
 {217/1000, 4.174760060404289 - 0.25257673581847606*I}, 
 {109/500, 4.1409734783513 - 0.2596339602172991*I}, 
 {219/1000, 4.107435462670963 - 0.2661943930248124*I}, 
 {11/50, 4.074156795667294 - 0.27226514730259765*I}, 
 {221/1000, 4.041148228327746 - 0.2778536746815504*I}, 
 {111/500, 4.008420475533169 - 0.2829677779894241*I}, 
 {223/1000, 3.9759842100507994 - 0.28761562594124157*I}, 
 {28/125, 3.9438500567716055 - 0.2918057669891555*I}, 
 {9/40, 3.9120285854461403 - 0.295547146205138*I}, 
 {113/500, 3.8805303032322613 - 0.29884912254909357*I}, 
 {227/1000, 3.849365645521581 - 0.3017214865712653*I}, 
 {57/250, 3.818544969077677 - 0.30417448583170403*I}, 
 {229/1000, 3.7880785371557852 - 0.30621884398327825*I}, 
 {23/100, 3.7579765105292893 - 0.3078657890363221*I}, 
 {231/1000, 3.7282489319468466 - 0.30912708191559524*I}, 
 {29/125, 3.69890571234009 - 0.31001504898940757*I}, 
 {233/1000, 3.669956607341998 - 0.31054261848868003*I}, 
 {117/500, 3.641411203204381 - 0.3107233613835445*I}, 
 {47/200, 3.613278885905571 - 0.3105715418021775*I}, 
 {59/250, 3.585568812607427 - 0.3101021664992444*I}, 
 {237/1000, 3.5582898773013136 - 0.30933105261073035*I}, 
 {119/500, 3.531450667111068 - 0.3082748997221404*I}, 
 {239/1000, 3.505059404129888 - 0.3069513784845166*I}, 
 {6/25, 3.479123885038512 - 0.30537923678826817*I}, 
 {241/1000, 3.453651389247944 - 0.30357842859608397*I}, 
 {121/500, 3.4286485693002007 - 0.30157027431209404*I}, 
 {243/1000, 3.4041212987493896 - 0.29937766647021646*I}, 
 {61/250, 3.3800744620288476 - 0.2970253357217676*I}, 
 {49/200, 3.3565116522398735 - 0.2945402136499301*I}, 
 {123/500, 3.333434703487945 - 0.2919519417243811*I}, 
 {247/1000, 3.3108429146337714 - 0.2892936413505923*I}, 
 {31/125, 3.288731618976378 - 0.2866031795902302*I}, 
 {249/1000, 3.2670889263500174 - 0.283925569793953*I}, 
 {251/1000, 3.2250230597218983 - 0.27880630145099006*I}, 
 {13/50, 3.049976617119907 - 0.25810744615205317*I}, 
 {27/100, 2.876608505295259 - 0.2379193224693661*I}, 
 {7/25, 2.720207174198379 - 0.21982539211944574*I}, 
 {29/100, 2.5774254985815426 - 0.20334886040393751*I}, 
 {3/10, 2.445957079768049 - 0.18818284121854534*I}, 
 {31/100, 2.3241000644495453 - 0.1741105363416391*I}, 
 {8/25, 2.2105436070576396 - 0.16097011631205738*I}, 
 {33/100, 2.1042471266707543 - 0.14863618162687198*I}, 
 {17/50, 2.004365677410385 - 0.13700885823717224*I}, 
 {7/20, 1.9102008379459616 - 0.1260068964164991*I}, 
 {9/25, 1.821166888484108 - 0.11556306386690007*I}, 
 {37/100, 1.7367666666630344 - 0.10562094204368311*I}, 
 {19/50, 1.6565738332211817 - 0.09613262479285822*I}, 
 {39/100, 1.5802195363890368 - 0.08705702079332411*I}, 
 {2/5, 1.507382184546314 - 0.07835857342347285*I}, 
 {41/100, 1.4377794692163892 - 0.07000627714933305*I}, 
 {21/50, 1.3711620545658585 - 0.06197290946080969*I}, 
 {43/100, 1.3073085161113198 - 0.05423442263237632*I}, 
 {11/25, 1.2460212407083615 - 0.04676945605445404*I}, 
 {9/20, 1.1871230716389718 - 0.03955894091396939*I}, 
 {23/50, 1.1304545306677447 - 0.03258577656802153*I}, 
 {47/100, 1.0758715134757288 - 0.02583456324953204*I}, 
 {12/25, 1.0232433483771022 - 0.019291379517238916*I}, 
 {49/100, 0.9724511614868749 - 0.01294359559738556*I}, 
 {499/1000, 0.9282181079208147 - 0.007388134486441267*I}, 
 {501/1000, 0.9185711322206256 - 0.0061730304181084605*I}, 
 {51/100, 0.8759500600647154 - 0.0007892444836139489*I}, 
 {13/25, 0.8300508356775875 + 0.005037428103407571*I}, 
 {53/100, 0.7856050640897809 + 0.010709124365663847*I}, 
 {27/50, 0.7425355449855822 + 0.01623396407195088*I}, 
 {11/20, 0.7007709581341004 + 0.02161943795426957*I}, 
 {14/25, 0.6602452789953475 + 0.026872471783416785*I}, 
 {57/100, 0.6208972697006132 + 0.03199948239794992*I}, 
 {29/50, 0.582670020419684 + 0.03700642688247413*I}, 
 {59/100, 0.5455105556148823 + 0.04189884588636694*I}, 
 {3/5, 0.5093694843821197 + 0.0466819019093645*I}, 
 {61/100, 0.4742006732321151 + 0.05136041324662166*I}, 
 {31/50, 0.4399609775225528 + 0.055938884175338544*I}, 
 {63/100, 0.4066099845931461 + 0.06042153187631172*I}, 
 {16/25, 0.374109790040805 + 0.06481231050794811*I}, 
 {13/20, 0.3424247949391912 + 0.06911493279017478*I}, 
 {33/50, 0.3115215236686524 + 0.07333288940273164*I}, 
 {67/100, 0.28136845946444566 + 0.07746946646047093*I}, 
 {17/25, 0.2519358958533786 + 0.08152776129109895*I}, 
 {69/100, 0.22319579977082782 + 0.08551069671134925*I}, 
 {7/10, 0.1951216922060084 + 0.08942103397017931*I}, 
 {71/100, 0.16768853351809554 + 0.0932613845070911*I}, 
 {18/25, 0.14087262327611683 + 0.09703422065403089*I}, 
 {73/100, 0.11465150597457807 + 0.10074188539328688*I}, 
 {37/50, 0.08900388921445312 + 0.10438660126980537*I}, 
 {3/4, 0.06390956105089174 + 0.10797047854565989*I}, 
 {19/25, 0.03934932274644609 + 0.11149552267212215*I}, 
 {77/100, 0.015304920238435216 + 0.1149636411478916*I}, 
 {39/50, -0.008241014774924338 + 0.1183766498224017*I}, 
 {79/100, -0.03130502112793465 + 0.12173627869849923*I}, 
 {4/5, -0.05390285934504391 + 0.1250441772809694*I}, 
 {81/100, -0.0760495592913486 + 0.12830191951273662*I}, 
 {41/50, -0.09775946404915459 + 0.1315110083381903*I}, 
 {83/100, -0.11904627063383799 + 0.1346728799243948*I}, 
 {21/25, -0.1399230672539744 + 0.13778890757312823*I}, 
 {17/20, -0.16040237043378625 + 0.14086040534908761*I}, 
 {43/50, -0.18049615425387344 + 0.1438886314496699*I}, 
 {87/100, -0.20021588254530798 + 0.1468747913366073*I}, 
 {22/25, -0.21957253804598054 + 0.14982004065216614*I}, 
 {89/100, -0.23857664516862087 + 0.15272548793445395*I}, 
 {9/10, -0.257238300229659 + 0.15559219715017747*I}, 
 {91/100, -0.275567188561439 + 0.1584211900593786*I}, 
 {23/25, -0.293572609222835 + 0.1612134484245047*I}, 
 {93/100, -0.31126349364292594 + 0.16396991607609834*I}, 
 {47/50, -0.32864842596238475 + 0.16669150084725004*I}, 
 {19/20, -0.34573565942210394 + 0.16937907638555316*I}, 
 {24/25, -0.3625331319326932 + 0.17203348385226747*I}, 
 {97/100, -0.3790484847869493 + 0.17465553351651408*I}, 
 {49/50, -0.39528907321331985 + 0.17724600625377462*I}, 
 {99/100, -0.4112619827167805 + 0.1798056549530429*I}, 
 {1, -0.4269740409360878 + 0.18233520584145424*I}}


==> anc/ancillary/amplitude/calF10fit.out <==
(5.718799221979566 - 0.34472708067307245*I) + 
 (0.6981071939500866 + 7.685072610543715*I)*Sqrt[1 - 4*zc] + 
 (58.53740221573385 - 26.95742870674178*I)*zc + 
 (20.90132131855334 + 42.81783593719169*I)*Sqrt[1 - 4*zc]*zc - 
 (833.1326335709857 - 175.5693536197867*I)*zc^2 + 
 (211.56256799159019 - 1048.6585385699766*I)*Sqrt[1 - 4*zc]*zc^2 + 
 (2370.780192790233 - 40.267948902890936*I)*zc^3 - 
 (2.490976541203817 - 0.20112674417291207*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (2.446234587976337 - 0.22221442145033754*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] - 1.2513556200420033*zc*Log[1 - Sqrt[1 - 4*zc]] + 
 (13.629340483803709 - 6.653097209999551*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 - Sqrt[1 - 4*zc]] + (78.93046375033475 + 1.663318194785559*I)*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] - (333.7983800578695 + 67.34245693815355*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 - Sqrt[1 - 4*zc]] - 
 (10.370521190041664 + 1515.6841902158756*I)*zc^3*Log[1 - Sqrt[1 - 4*zc]] + 
 0.26472531263480975*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 241.22863103909316*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 2.669892135667004*zc^2*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 0.3502511606543222*zc^3*Log[1 - Sqrt[1 - 4*zc]]^3 + 
 16.019352814002023*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - 2.1015069639259334*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] - 
 (2.490976541203817 - 0.20112674417291207*I)*Log[1 + Sqrt[1 - 4*zc]] - 
 (2.446234587976337 - 0.22221442145033754*I)*Sqrt[1 - 4*zc]*
  Log[1 + Sqrt[1 - 4*zc]] - 1.2513556200420033*zc*Log[1 + Sqrt[1 - 4*zc]] - 
 (13.629340483803709 - 6.653097209999551*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] - (255.933119153127 - 68.10372153208777*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] + (333.7983800578695 + 67.34245693815355*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (33.558728612217244 + 1506.5317655492331*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] - 
 11.633219862690147*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 483.9139157051587*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 8.009676407001011*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 1.0507534819629667*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (10.839043924785718 + 50.32628111573173*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (239.7719774121208 - 6.602078839337502*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 16.019352814002023*zc^2*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 2.1015069639259334*zc^3*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 8.009676407001011*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 1.0507534819629667*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 2.669892135667004*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 0.3502511606543222*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 + 
 32.038705628004045*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 4.203013927851867*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 16.019352814002023*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 2.1015069639259334*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 (0. + 100.65256223146346*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 13.204157678675005*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 48.05805844200607*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 6.3045208917778*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 32.038705628004045*zc^2*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 4.203013927851867*zc^3*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 32.038705628004045*zc^2*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 
 4.203013927851867*zc^3*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF11data.out <==
{{1/100, 4.941049555382502 + 2.737148904062976*I}, 
 {11/1000, 5.013926607606512 + 2.697547376934802*I}, 
 {3/250, 5.0859012536318895 + 2.6538128245658763*I}, 
 {13/1000, 5.156731159921392 + 2.6061530254042102*I}, 
 {7/500, 5.226207364527545 + 2.5547683788366617*I}, 
 {3/200, 5.294148665218579 + 2.499852111647285*I}, 
 {2/125, 5.360397279198978 + 2.4415905517056635*I}, 
 {17/1000, 5.42481542414785 + 2.380163428426994*I}, 
 {9/500, 5.487282573687095 + 2.3157441811953507*I}, 
 {19/1000, 5.547693226936017 + 2.2485002583598623*I}, 
 {1/50, 5.605955069547207 + 2.178593407217444*I}, 
 {21/1000, 5.66198744024052 + 2.1061799457129586*I}, 
 {11/500, 5.715720041027457 + 2.0314110186388223*I}, 
 {23/1000, 5.767091839888949 + 1.9544328369555777*I}, 
 {3/125, 5.816050131261077 + 1.8753868996928476*I}, 
 {1/40, 5.862549725193516 + 1.7944102028393887*I}, 
 {13/500, 5.906552242170466 + 1.7116354310224366*I}, 
 {27/1000, 5.948025496380481 + 1.6271911370775938*I}, 
 {7/250, 5.986942956342444 + 1.5412019099820293*I}, 
 {29/1000, 6.023283261903919 + 1.4537885301505642*I}, 
 {3/100, 6.057029803176398 + 1.3650681142535857*I}, 
 {31/1000, 6.088170330164582 + 1.2751542506350029*I}, 
 {4/125, 6.11669662757858 + 1.184157127947209*I}, 
 {33/1000, 6.142604200186652 + 1.0921836526938067*I}, 
 {17/500, 6.165891991629968 + 0.9993375612599339*I}, 
 {7/200, 6.186562142939108 + 0.9057195244778925*I}, 
 {9/250, 6.204619759046938 + 0.8114272462586876*I}, 
 {37/1000, 6.220072702394417 + 0.7165555567289265*I}, 
 {19/500, 6.232931401215064 + 0.6211964993245476*I}, 
 {39/1000, 6.243208678875266 + 0.5254394137493166*I}, 
 {1/25, 6.250919590101177 + 0.42937101454928817*I}, 
 {41/1000, 6.256081273570358 + 0.33307546459061876*I}, 
 {21/500, 6.258712817905126 + 0.23663444575246015*I}, 
 {43/1000, 6.2588351319511455 + 0.14012722553837328*I}, 
 {11/250, 6.256470830260709 + 0.04363072049269176*I}, 
 {9/200, 6.25164412275022 - 0.05278044344440397*I}, 
 {23/500, 6.244380712164228 - 0.1490338734325532*I}, 
 {47/1000, 6.234707702335458 - 0.24505935487971087*I}, 
 {6/125, 6.222653505127486 - 0.34078879906888504*I}, 
 {49/1000, 6.208247765469349 - 0.43615619309639897*I}, 
 {1/20, 6.191521270160896 - 0.5310975519137002*I}, 
 {51/1000, 6.172505887819229 - 0.6255508726550711*I}, 
 {13/250, 6.15123449361121 - 0.71945609027379*I}, 
 {53/1000, 6.1277409054887695 - 0.8127550357792704*I}, 
 {27/500, 6.102059806923297 - 0.9053913952747147*I}, 
 {11/200, 6.074226772021094 - 0.9973106712134969*I}, 
 {7/125, 6.044278043674217 - 1.0884601448287046*I}, 
 {57/1000, 6.012250648425444 - 1.1787888399762503*I}, 
 {29/500, 5.978182267108908 - 1.2682474884394532*I}, 
 {59/1000, 5.942111199737615 - 1.3567884961466998*I}, 
 {3/50, 5.904076324830664 - 1.44436591083966*I}, 
 {61/1000, 5.864117055861343 - 1.5309353908409338*I}, 
 {31/500, 5.822273301576841 - 1.616454174555568*I}, 
 {63/1000, 5.77858542729351 - 1.700881051294353*I}, 
 {8/125, 5.733094218510896 - 1.7841763328505453*I}, 
 {13/200, 5.685840846405023 - 1.8663018259929909*I}, 
 {33/500, 5.636866833379333 - 1.9472208057914275*I}, 
 {67/1000, 5.5862140218998215 - 2.026897989777945*I}, 
 {17/250, 5.533924543549347 - 2.1052995124273024*I}, 
 {69/1000, 5.480040789898743 - 2.182392901821026*I}, 
 {7/100, 5.424605383551901 - 2.2581470545100526*I}, 
 {71/1000, 5.367661151674306 - 2.332532213138678*I}, 
 {9/125, 5.309251102536489 - 2.405519944235598*I}, 
 {73/1000, 5.249418388800364 - 2.4770831156191067*I}, 
 {37/500, 5.188206305205883 - 2.547195875464297*I}, 
 {3/40, 5.1256582439738825 - 2.615833631300329*I}, 
 {19/250, 5.061817683113111 - 2.6829730301068513*I}, 
 {77/1000, 4.996728162429444 - 2.74859193783444*I}, 
 {39/500, 4.930433262730955 - 2.812669420451083*I}, 
 {79/1000, 4.86297658671784 - 2.8751857248900996*I}, 
 {2/25, 4.794401736302243 - 2.9361222605265764*I}, 
 {81/1000, 4.72475229794392 - 2.995461581046559*I}, 
 {41/500, 4.654071821767733 - 3.053187366702177*I}, 
 {83/1000, 4.582403803682405 - 3.109284406926069*I}, 
 {21/250, 4.5097916710373305 - 3.1637385832646654*I}, 
 {17/200, 4.43627876215418 - 3.2165368527938902*I}, 
 {43/500, 4.361908312533556 - 3.2676672315529176*I}, 
 {87/1000, 4.286723438813009 - 3.3171187785789114*I}, 
 {11/125, 4.210767123252346 - 3.3648815800846084*I}, 
 {89/1000, 4.1340821952533755 - 3.410946733936986*I}, 
 {9/100, 4.056711336697984 - 3.4553063343119907*I}, 
 {1/11, 3.9858147950256306 - 3.494147373040812*I}, 
 {91/1000, 3.978697027627653 - 3.497953457132162*I}, 
 {23/250, 3.9000815747293256 - 3.5388821446364362*I}, 
 {93/1000, 3.8209070747598526 - 3.578087391320011*I}, 
 {47/500, 3.741215407943298 - 3.615565129520935*I}, 
 {19/200, 3.6610482242788764 - 3.6513122153340634*I}, 
 {12/125, 3.58044693261096 - 3.685326415013416*I}, 
 {97/1000, 3.499452686264406 - 3.717606390139159*I}, 
 {49/500, 3.418106374211223 - 3.748151685855132*I}, 
 {99/1000, 3.3364486084798424 - 3.7769627167731006*I}, 
 {1/10, 3.254519704824796 - 3.804040752549465*I}, 
 {101/1000, 3.1723596966859198 - 3.829387907168603*I}, 
 {51/500, 3.0900082919186573 - 3.8530071247097544*I}, 
 {103/1000, 3.007504884134442 - 3.8749021669156067*I}, 
 {13/125, 2.9248885354346568 - 3.89507760068677*I}, 
 {21/200, 2.8421979669000628 - 3.9135387856719115*I}, 
 {53/500, 2.7594715487416863 - 3.930291861985958*I}, 
 {107/1000, 2.6767472961028416 - 3.9453437379436633*I}, 
 {27/250, 2.5940628443131097 - 3.958702078456867*I}, 
 {109/1000, 2.511455458551689 - 3.970375292433199*I}, 
 {11/100, 2.428962013237367 - 3.980372521302762*I}, 
 {111/1000, 2.3466189861080027 - 3.988703627581833*I}, 
 {14/125, 2.2644624493938137 - 3.9953791827438176*I}, 
 {113/1000, 2.182528060200381 - 4.000410455620918*I}, 
 {57/500, 2.100851059236657 - 4.0038094015581915*I}, 
 {23/200, 2.0194662469015365 - 4.0055886505501155*I}, 
 {29/250, 1.9384079915812622 - 4.0057614960616075*I}, 
 {117/1000, 1.8577102120830966 - 4.004341883796332*I}, 
 {59/500, 1.7774063740166457 - 4.001344400335767*I}, 
 {119/1000, 1.6975294797747573 - 3.9967842628428194*I}, 
 {3/25, 1.6181120619128353 - 3.990677306760375*I}, 
 {121/1000, 1.5391861753261085 - 3.983039975650612*I}, 
 {61/500, 1.4607833906420544 - 3.9738893101540236*I}, 
 {123/1000, 1.3829347858182153 - 3.96324293689815*I}, 
 {31/250, 1.3056709396619153 - 3.9511190577671735*I}, 
 {1/8, 1.2290219253810082 - 3.937536438963702*I}, 
 {63/500, 1.1530173011727252 - 3.9225144006410915*I}, 
 {127/1000, 1.0776861068582169 - 3.9060728052652*I}, 
 {16/125, 1.0030568548135 - 3.8882320478720622*I}, 
 {129/1000, 0.9291575238847924 - 3.869013044711994*I}, 
 {13/100, 0.8560155527973128 - 3.848437222788737*I}, 
 {131/1000, 0.7836578341860656 - 3.8265265091441445*I}, 
 {33/250, 0.7121111838097249 - 3.8033033199801163*I}, 
 {133/1000, 0.6413999514511461 - 3.7787905508068422*I}, 
 {67/500, 0.5715507825303336 - 3.7530115646173194*I}, 
 {27/200, 0.5025878428525923 - 3.725990182277408*I}, 
 {17/125, 0.43453519597741064 - 3.697750670525657*I}, 
 {137/1000, 0.36741632659788737 - 3.6683177327776675*I}, 
 {69/500, 0.3012541248950038 - 3.6377164984668395*I}, 
 {139/1000, 0.2360708869753898 - 3.6059725101534696*I}, 
 {7/50, 0.17188830770299468 - 3.5731117159421637*I}, 
 {141/1000, 0.10872747485330825 - 3.5391604563305727*I}, 
 {71/500, 0.04660886611967152 - 3.504145454522111*I}, 
 {143/1000, -0.014447667569316813 - 3.4680938054349686*I}, 
 {18/125, -0.07442289013072045 - 3.431032964883915*I}, 
 {29/200, -0.13329819993197223 - 3.3929907387264677*I}, 
 {73/500, -0.19105562802637488 - 3.353995271969229*I}, 
 {147/1000, -0.24767785248325458 - 3.314075038011571*I}, 
 {37/250, -0.3031481727507286 - 3.2732588269445624*I}, 
 {149/1000, -0.357450573629269 - 3.2315757358657864*I}, 
 {3/20, -0.41056967749451934 - 3.189055155920074*I}, 
 {151/1000, -0.46249076890428675 - 3.145726763081664*I}, 
 {19/125, -0.5131998067032852 - 3.101620505708983*I}, 
 {153/1000, -0.5626833954310113 - 3.056766593657513*I}, 
 {77/500, -0.6109288517337665 - 3.0111954867441644*I}, 
 {31/200, -0.6579241529860198 - 2.964937883753867*I}, 
 {39/250, -0.7036579672117051 - 2.918024710272741*I}, 
 {157/1000, -0.7481196538635686 - 2.8704871076073557*I}, 
 {79/500, -0.7912992683579247 - 2.822356420686805*I}, 
 {159/1000, -0.8331875679030567 - 2.7736641866976948*I}, 
 {4/25, -0.873776013063984 - 2.724442122843681*I}, 
 {161/1000, -0.9130567771378884 - 2.674722114684681*I}, 
 {81/500, -0.9510227476815745 - 2.6245362036453543*I}, 
 {163/1000, -0.98766753187381 - 2.5739165750192146*I}, 
 {41/250, -1.0229854612517828 - 2.5228955455851003*I}, 
 {33/200, -1.056971596164745 - 2.4715055510943604*I}, 
 {83/500, -1.0896217304138407 - 2.419779133718563*I}, 
 {167/1000, -1.120932395231259 - 2.367748929169049*I}, 
 {21/125, -1.1509008636415414 - 2.3154476539212125*I}, 
 {169/1000, -1.1795251575687624 - 2.2629080921406928*I}, 
 {17/100, -1.206804047500654 - 2.210163082355077*I}, 
 {171/1000, -1.232737060008442 - 2.1572455041422636*I}, 
 {43/250, -1.257324481190862 - 2.1041882645349173*I}, 
 {173/1000, -1.280567361000009 - 2.051024284379949*I}, 
 {87/500, -1.3024675171989148 - 1.9977864839004331*I}, 
 {7/40, -1.3230275416636736 - 1.9445077692472568*I}, 
 {22/125, -1.3422507969457156 - 1.8912210176587205*I}, 
 {177/1000, -1.3601414316986666 - 1.8379590629040266*I}, 
 {89/500, -1.376704376154228 - 1.784754680626512*I}, 
 {179/1000, -1.391945349907382 - 1.7316405731275974*I}, 
 {9/50, -1.4058708644479472 - 1.6786493545714798*I}, 
 {181/1000, -1.4184882274358852 - 1.6258135331021553*I}, 
 {91/500, -1.4298055449667197 - 1.5731654981306153*I}, 
 {183/1000, -1.4398317328844952 - 1.5207375019701752*I}, 
 {23/125, -1.4485765045345298 - 1.4685616466988485*I}, 
 {37/200, -1.4560503963945397 - 1.4166698614379127*I}, 
 {93/500, -1.4622647516793883 - 1.365093889632397*I}, 
 {187/1000, -1.467231734706 - 1.3138652703988711*I}, 
 {47/250, -1.470964332265292 - 1.2630153206131336*I}, 
 {189/1000, -1.473476356506091 - 1.2125751165428404*I}, 
 {19/100, -1.474782449264585 - 1.1625754751846191*I}, 
 {191/1000, -1.4748980848226845 - 1.1130469350858103*I}, 
 {24/125, -1.4738395733575187 - 1.0640197367077988*I}, 
 {193/1000, -1.4716240650403556 - 1.0155238024047408*I}, 
 {97/500, -1.4682695520155757 - 0.9675887156361682*I}, 
 {39/200, -1.4637948715868276 - 0.9202436999722376*I}, 
 {49/250, -1.4582197106521715 - 0.8735175972018876*I}, 
 {197/1000, -1.4515646075913686 - 0.827438844966836*I}, 
 {99/500, -1.4438509552176306 - 0.7820354541138581*I}, 
 {199/1000, -1.435101004121213 - 0.7373349844577728*I}, 
 {1/5, -1.4253378648256998 - 0.6933645207321257*I}, 
 {201/1000, -1.4145855109548293 - 0.6501506471484673*I}, 
 {101/500, -1.402868781145104 - 0.6077194221511739*I}, 
 {203/1000, -1.3902133816690014 - 0.5660963503919474*I}, 
 {51/250, -1.376645888397256 - 0.5253063557043598*I}, 
 {41/200, -1.3621937547973548 - 0.48537375211541267*I}, 
 {103/500, -1.346885296959293 - 0.44632221398852323*I}, 
 {207/1000, -1.3307497162133952 - 0.4081747449906885*I}, 
 {26/125, -1.313817088607756 - 0.37095364602905967*I}, 
 {209/1000, -1.2961183691839082 - 0.3346804815015023*I}, 
 {21/100, -1.2776853932312662 - 0.29937604431099185*I}, 
 {211/1000, -1.258550876997802 - 0.2650603201991695*I}, 
 {53/250, -1.2387484190573481 - 0.23175244798906025*I}, 
 {213/1000, -1.2183124998954895 - 0.19947068187999673*I}, 
 {107/500, -1.1972784819973619 - 0.16823234912271978*I}, 
 {43/200, -1.1756826112373062 - 0.13805380165455094*I}, 
 {27/125, -1.1535620139172504 - 0.1089503790583386*I}, 
 {217/1000, -1.130954697332891 - 0.08093634921067672*I}, 
 {109/500, -1.1078995471536306 - 0.05402486589425415*I}, 
 {219/1000, -1.0844362986203553 - 0.02822791033377925*I}, 
 {11/50, -1.0606056420040684 - 0.003556232534000614*I}, 
 {221/1000, -1.0364490834646798 + 0.019980709764156224*I}, 
 {111/500, -1.0120089744076246 + 0.04237481043053748*I}, 
 {223/1000, -0.9873284762660965 + 0.06361939501508829*I}, 
 {28/125, -0.962451773971603 + 0.08370928958694712*I}, 
 {9/40, -0.9374237674364991 + 0.10264090293904449*I}, 
 {113/500, -0.9122902298246363 + 0.12041231227692517*I}, 
 {227/1000, -0.8870977464850487 + 0.1370233588467311*I}, 
 {57/250, -0.8618937362426298 + 0.15247574989783352*I}, 
 {229/1000, -0.8367264020180656 + 0.16677317101821032*I}, 
 {23/100, -0.8116447282020527 + 0.1799214072255495*I}, 
 {231/1000, -0.7866984549511429 + 0.19192848034730758*I}, 
 {29/125, -0.7619380557872724 + 0.2028048034602632*I}, 
 {233/1000, -0.7374147010301773 + 0.21256332424111246*I}, 
 {117/500, -0.7131802240114382 + 0.22121974867838112*I}, 
 {47/200, -0.6892870697783273 + 0.2287927271539365*I}, 
 {59/250, -0.6657882501876262 + 0.2353041056326406*I}, 
 {237/1000, -0.6427372601335595 + 0.2407792004776601*I}, 
 {119/500, -0.6201880008243812 + 0.24524712297022866*I}, 
 {239/1000, -0.5981946614745599 + 0.24874115955199905*I}, 
 {6/25, -0.5768116065905566 + 0.2512992246305785*I}, 
 {241/1000, -0.5560931545814753 + 0.2529644121987342*I}, 
 {121/500, -0.5360933653714053 + 0.25378567553942943*I}, 
 {243/1000, -0.516865690704094 + 0.2538186867899608*I}, 
 {61/250, -0.49846251995380086 + 0.2531269589666696*I}, 
 {49/200, -0.48093446932456985 + 0.25178335657871287*I}, 
 {123/500, -0.4643293147848766 + 0.2498722342821207*I}, 
 {247/1000, -0.4486901479476053 + 0.24749266195227548*I}, 
 {31/125, -0.434051899916426 + 0.24476378512367347*I}, 
 {249/1000, -0.4204332818417811 + 0.24183520774307965*I}, 
 {251/1000, -0.39593064258885846 + 0.23617305550516754*I}, 
 {13/50, -0.3108444336421208 + 0.21512028635664393*I}, 
 {27/100, -0.24604029444086706 + 0.19639684330308604*I}, 
 {7/25, -0.20065670697490745 + 0.180737432037132*I}, 
 {29/100, -0.16853414763808416 + 0.16723924116414324*I}, 
 {3/10, -0.14601336529272402 + 0.15537146159194393*I}, 
 {31/100, -0.13070455693910787 + 0.14478552998855498*I}, 
 {8/25, -0.12095334060546037 + 0.13523693488289368*I}, 
 {33/100, -0.1155671453724807 + 0.12654623024791967*I}, 
 {17/50, -0.11365996115703325 + 0.11857725248525597*I}, 
 {7/20, -0.11455785289127363 + 0.11122396721764716*I}, 
 {9/25, -0.11773835218637174 + 0.10440206125181106*I}, 
 {37/100, -0.12279003116307763 + 0.09804332632943868*I}, 
 {19/50, -0.12938459007406777 + 0.0920917735886917*I}, 
 {39/100, -0.13725705068770822 + 0.08650086678335356*I}, 
 {2/5, -0.1461915113012111 + 0.08123150395869772*I}, 
 {41/100, -0.15601059570519737 + 0.0762505144772625*I}, 
 {21/50, -0.1665670817887701 + 0.07152951970229182*I}, 
 {43/100, -0.17773875262246008 + 0.06704405579577255*I}, 
 {11/25, -0.18942282434917956 + 0.06277288897355504*I}, 
 {9/20, -0.20153273313489706 + 0.05869747440278772*I}, 
 {23/50, -0.21399522141044258 + 0.05480152387893611*I}, 
 {47/100, -0.22674797776636524 + 0.05107065696532587*I}, 
 {12/25, -0.23973780876566764 + 0.04749211692836752*I}, 
 {49/100, -0.2529192072398416 + 0.0440545375179795*I}, 
 {499/1000, -0.2649138330559708 + 0.041072810884344335*I}, 
 {501/1000, -0.26759352419460924 + 0.04042390505085791*I}, 
 {51/100, -0.27970579373439364 + 0.03756262263173227*I}, 
 {13/25, -0.29324830331125895 + 0.0344909255315855*I}, 
 {53/100, -0.3068555247335496 + 0.031525217409374306*I}, 
 {27/50, -0.32050574459358927 + 0.02865874897906906*I}, 
 {11/20, -0.33418013528734036 + 0.025885380812091796*I}, 
 {14/25, -0.34786236475332544 + 0.023199512926410648*I}, 
 {57/100, -0.3615382209937934 + 0.02059602418717077*I}, 
 {29/50, -0.3751954160293849 + 0.018070219926457298*I}, 
 {59/100, -0.38882323785588824 + 0.015617786484938279*I}, 
 {3/5, -0.4024124067987316 + 0.013234751610013973*I}, 
 {61/100, -0.41595486234879786 + 0.010917449828909298*I}, 
 {31/50, -0.4294436153780907 + 0.00866249207325609*I}, 
 {63/100, -0.44287261640226916 + 0.006466738937632499*I}, 
 {16/25, -0.4562366631990358 + 0.004327277075745428*I}, 
 {13/20, -0.46953126123651145 + 0.002241398295538488*I}, 
 {33/50, -0.48275256205448613 + 0.00020658099724357726*I}, 
 {67/100, -0.495897263073914 - 0.0017795263529478689*I}, 
 {17/25, -0.5089625710347718 - 0.0037191199738799696*I}, 
 {69/100, -0.5219461420307994 - 0.005614253970392724*I}, 
 {7/10, -0.5348460111861186 - 0.007466852170892935*I}, 
 {71/100, -0.5476605320037038 - 0.009278718769735406*I}, 
 {18/25, -0.5603884005897157 - 0.011051547911705484*I}, 
 {73/100, -0.5730285537678128 - 0.01278693234809225*I}, 
 {37/50, -0.5855801752984462 - 0.014486371259835096*I}, 
 {3/4, -0.598042657346582 - 0.01615127735220767*I}, 
 {19/25, -0.6104155859843559 - 0.017782983292192966*I}, 
 {77/100, -0.6226986929239047 - 0.019382747564577585*I}, 
 {39/50, -0.6348918692374355 - 0.020951759805711845*I}, 
 {79/100, -0.6469951396186389 - 0.02249114567254651*I}, 
 {4/5, -0.6590086410429876 - 0.024001971288555524*I}, 
 {81/100, -0.6709326014009775 - 0.025485247319409154*I}, 
 {41/50, -0.6827673461107224 - 0.026941932701163296*I}, 
 {83/100, -0.6945132754916585 - 0.02837293807175456*I}, 
 {21/25, -0.7061708876483408 - 0.029779128915947695*I}, 
 {17/20, -0.7177406332764349 - 0.031161328471455363*I}, 
 {43/50, -0.7292231687813455 - 0.032520320392848134*I}, 
 {87/100, -0.7406191104480513 - 0.03385685122475479*I}, 
 {22/25, -0.7519291201344913 - 0.03517163267821388*I}, 
 {89/100, -0.7631539003984926 - 0.0364653437375182*I}, 
 {9/10, -0.7742941998446895 - 0.03773863261488941*I}, 
 {91/100, -0.7853507458139575 - 0.0389921185586104*I}, 
 {23/25, -0.7963243140345639 - 0.040226393533828286*I}, 
 {93/100, -0.8072157872628622 - 0.041442023783474724*I}, 
 {47/50, -0.8180258870459056 - 0.04263955128027419*I}, 
 {19/20, -0.8287554654918949 - 0.0438194950787647*I}, 
 {24/25, -0.8394053751154615 - 0.04498235257324268*I}, 
 {97/100, -0.8499764414198125 - 0.04612860067419433*I}, 
 {49/50, -0.8604695026162972 - 0.047258696907078956*I}, 
 {99/100, -0.8708854380379307 - 0.048373080434544136*I}, 
 {1, -0.8812250714795482 - 0.049472173014123655*I}}


==> anc/ancillary/amplitude/calF11fit.out <==
(6.059642640726338 - 0.4083926311495816*I) + 
 (0.03333920900195931 + 3.397004335203604*I)*Sqrt[1 - 4*zc] + 
 (109.72802522502562 + 151.70227305592925*I)*zc - 
 (84.36116546815832 - 22.668015732144504*I)*Sqrt[1 - 4*zc]*zc + 
 (56.385134949494386 + 9259.961630214835*I)*zc^2 - 
 (23648.68799156928 + 11425.29868201267*I)*Sqrt[1 - 4*zc]*zc^2 + 
 (949.6728217960735 - 59876.17848345364*I)*zc^3 - 
 (106004.15017269381 + 7213.228816026328*I)*Sqrt[1 - 4*zc]*zc^3 - 
 (101315.56699876949 + 67906.02379380443*I)*zc^4 - 
 (1.0229718502969414 - 0.02612628918583914*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (1.0813000633045027 - 0.010612199822871277*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + (7.215453507711294 + 26.85299297850141*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 - Sqrt[1 - 4*zc]] - 
 (2970.095214219644 + 5378.553682564426*I)*zc^2*Log[1 - Sqrt[1 - 4*zc]] - 
 (3636.7855230872665 - 7527.611182992395*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] - (34233.7768335268 + 18080.4109904975*I)*zc^3*
  Log[1 - Sqrt[1 - 4*zc]] - (2296.0420434469797 - 33742.168976479625*I)*
  Sqrt[1 - 4*zc]*zc^3*Log[1 - Sqrt[1 - 4*zc]] - 
 (17488.37171675671 - 53709.11393143773*I)*zc^4*Log[1 - Sqrt[1 - 4*zc]] - 
 856.0234052652453*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 2877.586782270709*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 8548.070971274095*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 100.31118754505903*zc^2*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 1156.202263106859*zc^3*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 590.6475074396575*zc^4*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 601.8671252703542*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - 6937.2135786411545*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] - 
 3543.885044637945*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - (1.0229718502969414 - 0.02612628918583914*I)*
  Log[1 + Sqrt[1 - 4*zc]] - (1.0813000633045027 - 0.010612199822871277*I)*
  Sqrt[1 - 4*zc]*Log[1 + Sqrt[1 - 4*zc]] - 
 (7.215453507711294 + 26.85299297850141*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] + (9611.148506417721 + 2757.318722164948*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] + (3636.7855230872665 - 7527.611182992395*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (110779.58427303692 - 12132.348598131*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] + 
 (2296.0420434469797 - 33742.168976479625*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 + Sqrt[1 - 4*zc]] + (56591.90213851309 - 69143.34348911484*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]] + 2129.229311483356*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] + 10563.683597518702*zc^3*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] - 14639.708015628843*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] + 300.9335626351771*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] + 3468.6067893205773*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] + 1771.9425223189726*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] - (438.84090431237985 - 1890.8213391865524*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]^2 + (1930.9232507065758 + 21793.89921504241*I)*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]^2 + (11004.504898193443 + 11133.443221401305*I)*
  zc^4*Log[1 + Sqrt[1 - 4*zc]]^2 - 601.8671252703542*zc^2*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 6937.2135786411545*zc^3*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 3543.885044637945*zc^4*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 300.9335626351771*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 3468.6067893205773*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 1771.9425223189726*zc^4*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 100.31118754505903*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 1156.202263106859*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 590.6475074396575*zc^4*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 1203.7342505407084*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 13874.427157282309*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 7087.77008927589*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 601.8671252703542*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 6937.2135786411545*zc^3*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 3543.885044637945*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 (0. + 3781.642678373105*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 43587.79843008482*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 22266.88644280261*I)*zc^4*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 1805.6013758110626*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 20811.640735923465*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 10631.655133913835*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 1203.7342505407084*zc^2*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 13874.427157282309*zc^3*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 7087.77008927589*zc^4*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 1203.7342505407084*zc^2*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 13874.427157282309*zc^3*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 7087.77008927589*zc^4*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF12data.out <==
{{1/100, 4.656892083282439 + 1.2551394861695901*I}, 
 {11/1000, 4.718595675618232 + 1.1639209452727017*I}, 
 {3/250, 4.775286866980715 + 1.0675426665373802*I}, 
 {13/1000, 4.826727459384126 + 0.966584710027804*I}, 
 {7/500, 4.872738350865952 + 0.8615923251227895*I}, 
 {3/200, 4.913189348454743 + 0.753078561745642*I}, 
 {2/125, 4.94799122147841 + 0.6415265993962904*I}, 
 {17/1000, 4.97708937221606 + 0.527391838986682*I}, 
 {9/500, 5.000458725325236 + 0.4111037684469857*I}, 
 {19/1000, 5.018099533742096 + 0.2930676347520171*I}, 
 {1/50, 5.030033905211619 + 0.17366594837780408*I}, 
 {21/1000, 5.036302883646113 + 0.053259839899028064*I}, 
 {11/500, 5.036963979556928 - 0.06780971193340088*I}, 
 {23/1000, 5.032089062244477 - 0.1892207611810148*I}, 
 {3/125, 5.021762541279276 - 0.31066937829855623*I}, 
 {1/40, 5.006079794333761 - 0.43186871355156065*I}, 
 {13/500, 4.98514579280803 - 0.5525481402506709*I}, 
 {27/1000, 4.95907389780252 - 0.6724524640973184*I}, 
 {7/250, 4.9279847975613755 - 0.7913411906342154*I}, 
 {29/1000, 4.89200556737989 - 0.908987845245105*I}, 
 {3/100, 4.851268810340756 - 1.0251793461509253*I}, 
 {31/1000, 4.805911975806455 - 1.1397154077733185*I}, 
 {4/125, 4.756076594336405 - 1.2524079939072483*I}, 
 {33/1000, 4.701907731891712 - 1.3630807994812548*I}, 
 {17/500, 4.64355342998811 - 1.4715687651583085*I}, 
 {7/200, 4.5811642107397095 - 1.5777176184330288*I}, 
 {9/250, 4.514892627544878 - 1.6813834423100986*I}, 
 {37/1000, 4.444892857963708 - 1.782432266395965*I}, 
 {19/500, 4.371320328881886 - 1.8807396796446878*I}, 
 {39/1000, 4.294331375958874 - 1.9761904627583367*I}, 
 {1/25, 4.214082933255426 - 2.0686782384269273*I}, 
 {41/1000, 4.130732245519642 - 2.158105139239655*I}, 
 {21/500, 4.0444366051804215 - 2.2443814890493394*I}, 
 {43/1000, 3.9553531112213567 - 2.3274255002084376*I}, 
 {11/250, 3.863638444799603 - 2.4071629839835085*I}, 
 {9/200, 3.769448664776937 - 2.4835270716179134*I}, 
 {23/500, 3.672939016274666 - 2.556457948776726*I}, 
 {47/1000, 3.574263757442684 - 2.625902598763617*I}, 
 {6/125, 3.473575994323361 - 2.691814557753427*I}, 
 {49/1000, 3.371027533026636 - 2.7541536773507755*I}, 
 {1/20, 3.2667687389985898 - 2.8128858968983166*I}, 
 {51/1000, 3.160948409182875 - 2.8679830235387187*I}, 
 {13/250, 3.0537136520120196 - 2.9194225203008344*I}, 
 {53/1000, 2.945209777615376 - 2.9671873010015535*I}, 
 {27/500, 2.8355801945271737 - 3.011265532483359*I}, 
 {11/200, 2.724966314378094 - 3.0516504424773783*I}, 
 {7/125, 2.6135074666502094 - 3.088340134310541*I}, 
 {57/1000, 2.5013408141080964 - 3.1213374077358815*I}, 
 {29/500, 2.3886012794021783 - 3.1506495815057245*I}, 
 {59/1000, 2.275421475064438 - 3.176288328354859*I}, 
 {3/50, 2.1619316392710153 - 3.1982695081812014*I}, 
 {61/1000, 2.048259576672219 - 3.2166130086770144*I}, 
 {31/500, 1.9345306056982343 - 3.231342590181634*I}, 
 {63/1000, 1.8208675043142692 - 3.24248573459886*I}, 
 {8/125, 1.7073904684333767 - 3.250073499159915*I}, 
 {13/200, 1.5942170685288328 - 3.254140370688124*I}, 
 {33/500, 1.4814622102085737 - 3.254724129836289*I}, 
 {67/1000, 1.3692381013494996 - 3.251865712840239*I}, 
 {17/250, 1.2576542201389431 - 3.2456090789280427*I}, 
 {69/1000, 1.146817285393677 - 3.2360010820291945*I}, 
 {7/100, 1.0368312337950147 - 3.2230913438307174*I}, 
 {71/1000, 0.9277971944236771 - 3.206932130714766*I}, 
 {9/125, 0.8198134716750474 - 3.187578233381503*I}, 
 {73/1000, 0.7129755276590615 - 3.1650868492450686*I}, 
 {37/500, 0.6073759662496307 - 3.1395174674671544*I}, 
 {3/40, 0.5031045194895665 - 3.110931756501016*I}, 
 {19/250, 0.4002480415898866 - 3.0793934544248733*I}, 
 {77/1000, 0.29889049739429296 - 3.0449682606738455*I}, 
 {39/500, 0.1991129513760015 - 3.007723731700714*I}, 
 {79/1000, 0.10099359328441615 - 2.9677291788175277*I}, 
 {2/25, 0.0046076743339309445 - 2.9250555642999156*I}, 
 {81/1000, -0.08997242702796804 - 2.8797754050677904*I}, 
 {41/500, -0.18267724724067058 - 2.8319626754259963*I}, 
 {83/1000, -0.2734402152749844 - 2.7816927125341797*I}, 
 {21/250, -0.3621976468702943 - 2.729042122846554*I}, 
 {17/200, -0.44888875356904734 - 2.674088691548212*I}, 
 {43/500, -0.5334556222252047 - 2.6169112943616275*I}, 
 {87/1000, -0.6158432130585396 - 2.5575898063494122*I}, 
 {11/125, -0.6959993445618995 - 2.496205021469018*I}, 
 {89/1000, -0.7738746855877654 - 2.4328385649809667*I}, 
 {9/100, -0.8494227396553136 - 2.367572811860195*I}, 
 {1/11, -0.9160463813966455 - 2.3066620265298146*I}, 
 {91/1000, -0.9225998332624759 - 2.3004908059032694*I}, 
 {23/250, -0.9933651002342856 - 2.231676180455541*I}, 
 {93/1000, -1.0616804642771012 - 2.161213080257075*I}, 
 {47/500, -1.1275106224544782 - 2.0891860852795907*I}, 
 {19/200, -1.1908230259859405 - 2.015680136475419*I}, 
 {12/125, -1.2515878616894671 - 1.9407804608900654*I}, 
 {97/1000, -1.3097780298093191 - 1.8645725003885145*I}, 
 {49/500, -1.365369123789808 - 1.7871418407083666*I}, 
 {99/1000, -1.4183394066725086 - 1.7085741419574956*I}, 
 {1/10, -1.4686697874149388 - 1.6289550704414713*I}, 
 {101/1000, -1.5163437993260587 - 1.5483702317653303*I}, 
 {51/500, -1.5613475736736966 - 1.4669051051880846*I}, 
 {103/1000, -1.6036697975297223 - 1.38464497918959*I}, 
 {13/125, -1.6433017183638938 - 1.3016748883416893*I}, 
 {21/200, -1.6802371030629892 - 1.2180795514874847*I}, 
 {53/500, -1.7144721960610312 - 1.133943309756619*I}, 
 {107/1000, -1.7460056865084077 - 1.0493500686583372*I}, 
 {27/250, -1.7748387101591128 - 0.9643832384403961*I}, 
 {109/1000, -1.8009747921040713 - 0.8791256769343787*I}, 
 {11/100, -1.8244198219055043 - 0.793659633014733*I}, 
 {111/1000, -1.8451820216211026 - 0.708066691706053*I}, 
 {14/125, -1.8632719114785807 - 0.6224277198822619*I}, 
 {113/1000, -1.8787022763811265 - 0.5368228130896013*I}, 
 {57/500, -1.8914881326740272 - 0.4513312438226036*I}, 
 {23/200, -1.9016466921175024 - 0.36603141034728814*I}, 
 {29/250, -1.909197326320374 - 0.28100078682667284*I}, 
 {117/1000, -1.9141615163176482 - 0.1963158744161917*I}, 
 {59/500, -1.9165628591495043 - 0.11205215330801277*I}, 
 {119/1000, -1.916426970545956 - 0.028284035565170562*I}, 
 {3/25, -1.9137814890838207 + 0.05491517881902386*I}, 
 {121/1000, -1.9086560234287973 + 0.13747335025116314*I}, 
 {61/500, -1.9010821081347267 + 0.21931954087696015*I}, 
 {123/1000, -1.8910931737083096 + 0.3003840579006005*I}, 
 {31/250, -1.878724498586049 + 0.38059849642081023*I}, 
 {1/8, -1.864013197048191 + 0.4598957793061267*I}, 
 {63/500, -1.846998049474223 + 0.5382101981049199*I}, 
 {127/1000, -1.8277197073543938 + 0.615477451434165*I}, 
 {16/125, -1.8062204113789484 + 0.6916346830222202*I}, 
 {129/1000, -1.7825440582438645 + 0.766620519793606*I}, 
 {13/100, -1.7567361225126525 + 0.8403751068868974*I}, 
 {131/1000, -1.7288437087044386 + 0.9128401438638587*I}, 
 {33/250, -1.6989153041457783 + 0.9839589180265857*I}, 
 {133/1000, -1.6670009356947126 + 1.053676338151905*I}, 
 {67/500, -1.6331520244884778 + 1.1219389664683854*I}, 
 {27/200, -1.5974213591177993 + 1.1886950538701972*I}, 
 {17/125, -1.5598630458120581 + 1.253894563032942*I}, 
 {137/1000, -1.5205324612372522 + 1.3174892040579538*I}, 
 {69/500, -1.479486201422489 + 1.3794324606408868*I}, 
 {139/1000, -1.4367820622635392 + 1.4396796184183476*I}, 
 {7/50, -1.3924789386608083 + 1.4981877911201549*I}, 
 {141/1000, -1.3466368276655771 + 1.5549159467001887*I}, 
 {71/500, -1.29931666556746 + 1.6098249320777267*I}, 
 {143/1000, -1.2505805228146656 + 1.6628774962130262*I}, 
 {18/125, -1.2004912742453584 + 1.7140383145578149*I}, 
 {29/200, -1.1491127071746732 + 1.7632740093587609*I}, 
 {73/500, -1.0965094296283624 + 1.8105531714313248*I}, 
 {147/1000, -1.0427468189376299 + 1.8558463789992903*I}, 
 {37/250, -0.9878909690194178 + 1.8991262185090925*I}, 
 {149/1000, -0.9320086398669574 + 1.9403673005351676*I}, 
 {3/20, -0.8751672105993862 + 1.979546278302717*I}, 
 {151/1000, -0.8174346006867879 + 2.016641862457943*I}, 
 {19/125, -0.7588792430454774 + 2.051634836206679*I}, 
 {153/1000, -0.6995700183818556 + 2.0845080698134266*I}, 
 {77/500, -0.6395761969128344 + 2.115246532686645*I}, 
 {31/200, -0.5789673866836509 + 2.143837305281817*I}, 
 {39/250, -0.5178134673523758 + 2.17026959016946*I}, 
 {157/1000, -0.4561845708931216 + 2.1945347212707187*I}, 
 {79/500, -0.39415097683375677 + 2.2166261726118828*I}, 
 {159/1000, -0.3317830563992459 + 2.236539565595166*I}, 
 {4/25, -0.26915125963138564 + 2.254272675873053*I}, 
 {161/1000, -0.20632602334992356 + 2.2698254379260367*I}, 
 {81/500, -0.14337772545780325 + 2.2831999491078694*I}, 
 {163/1000, -0.08037658891853994 + 2.2944004732104393*I}, 
 {41/250, -0.017392677294147063 + 2.303433441698882*I}, 
 {33/200, 0.045504168867424255 + 2.3103074546678233*I}, 
 {83/500, 0.10824444786317855 + 2.3150332792579764*I}, 
 {167/1000, 0.17075901019813955 + 2.3176238490463934*I}, 
 {21/125, 0.23297913258544867 + 2.3180942603294046*I}, 
 {169/1000, 0.29483658128047097 + 2.316461766920435*I}, 
 {17/100, 0.3562636667119179 + 2.3127457759814973*I}, 
 {171/1000, 0.4171933140590838 + 2.306967839952348*I}, 
 {43/250, 0.47755912639696163 + 2.2991516483680954*I}, 
 {173/1000, 0.5372954404461368 + 2.289323018099168*I}, 
 {87/500, 0.5963373956343361 + 2.27750988257565*I}, 
 {7/40, 0.654620996483267 + 2.2637422783441554*I}, 
 {22/125, 0.712083177886079 + 2.2480523323642636*I}, 
 {177/1000, 0.7686618682022655 + 2.2304742451567687*I}, 
 {89/500, 0.8242960568303417 + 2.21104427405*I}, 
 {179/1000, 0.8789258586554496 + 2.1898007151258803*I}, 
 {9/50, 0.93249257975841 + 2.1667838842038094*I}, 
 {181/1000, 0.9849387811067842 + 2.1420360881897587*I}, 
 {91/500, 1.0362083518100675 + 2.1156016117614485*I}, 
 {183/1000, 1.0862465698374066 + 2.087526685220567*I}, 
 {23/125, 1.1350001774210483 + 2.0578594590076946*I}, 
 {37/200, 1.182417439092923 + 2.0266499749706774*I}, 
 {93/500, 1.2284482301972517 + 1.9939501356186806*I}, 
 {187/1000, 1.2730440502488847 + 1.9598136706749116*I}, 
 {47/250, 1.3161581582330442 + 1.9242961032654566*I}, 
 {189/1000, 1.3577456589880228 + 1.8874547119224854*I}, 
 {19/100, 1.3977634470520925 + 1.8493484928217008*I}, 
 {191/1000, 1.4361704155261066 + 1.8100381178738747*I}, 
 {24/125, 1.4729274568010524 + 1.7695858912543816*I}, 
 {193/1000, 1.5079975521537747 + 1.7280557037323039*I}, 
 {97/500, 1.5413458869652459 + 1.6855129841639815*I}, 
 {39/200, 1.572939671946699 + 1.642024648943174*I}, 
 {49/250, 1.6027487238878706 + 1.5976590480235586*I}, 
 {197/1000, 1.6307450305541096 + 1.552485908988528*I}, 
 {99/500, 1.656903075989618 + 1.5065762776984855*I}, 
 {199/1000, 1.6811998642745039 + 1.4600024559131892*I}, 
 {1/5, 1.7036149939609118 + 1.4128379370156434*I}, 
 {201/1000, 1.7241307271427644 + 1.3651573363025165*I}, 
 {101/500, 1.742732071583177 + 1.3170363191540133*I}, 
 {203/1000, 1.759406850938987 + 1.268551526042824*I}, 
 {51/250, 1.7741457774606602 + 1.2197804926699867*I}, 
 {41/200, 1.7869425374283026 + 1.1708015668016216*I}, 
 {103/500, 1.7977938401250668 + 1.1216938209048983*I}, 
 {207/1000, 1.8066995547575004 + 1.0725369599830934*I}, 
 {26/125, 1.813662706332778 + 1.0234112251757033*I}, 
 {209/1000, 1.8186896042022198 + 0.974397292257084*I}, 
 {21/100, 1.8217898970748223 + 0.9255761647823881*I}, 
 {211/1000, 1.8229766933473428 + 0.8770290620393588*I}, 
 {53/250, 1.8222665604200898 + 0.8288373004798224*I}, 
 {213/1000, 1.8196796673975797 + 0.781082169916754*I}, 
 {107/500, 1.8152398457824432 + 0.7338448008546727*I}, 
 {43/200, 1.8089746398684952 + 0.6872060276867735*I}, 
 {27/125, 1.8009154269618222 + 0.6412462412972921*I}, 
 {217/1000, 1.7910974679999185 + 0.5960452359112622*I}, 
 {109/500, 1.779559991933283 + 0.551682040238255*I}, 
 {219/1000, 1.7663462714954221 + 0.5082347516732746*I}, 
 {11/50, 1.7515037014550643 + 0.46578034608329943*I}, 
 {221/1000, 1.7350838762064598 + 0.42439447649056206*I}, 
 {111/500, 1.7171426601643134 + 0.3841512940318381*I}, 
 {223/1000, 1.697740272324495 + 0.34512318199813663*I}, 
 {28/125, 1.6769413518924097 + 0.307380543317759*I}, 
 {9/40, 1.6548150362916516 + 0.27099154094473477*I}, 
 {113/500, 1.6314350312700299 + 0.23602182254792226*I}, 
 {227/1000, 1.6068797141163174 + 0.20253422443314406*I}, 
 {57/250, 1.5812320316010897 + 0.17058845160779512*I}, 
 {229/1000, 1.5545799050242266 + 0.14024073101467494*I}, 
 {23/100, 1.5270159506055165 + 0.11154343168946923*I}, 
 {231/1000, 1.4986377042976358 + 0.08454465364570396*I}, 
 {29/125, 1.4695476501182156 + 0.05928774761808242*I}, 
 {233/1000, 1.4398532208777368 + 0.035810907057925334*I}, 
 {117/500, 1.4096668881356464 + 0.014146471084785617*I}, 
 {47/200, 1.3791061792561266 - 0.005679609158153909*I}, 
 {59/250, 1.3482935966674887 - 0.023648497571855387*I}, 
 {237/1000, 1.3173567693288675 - 0.039749274013409774*I}, 
 {119/500, 1.2864282654975483 - 0.053979858258923485*I}, 
 {239/1000, 1.2556454927585747 - 0.06634807045749014*I}, 
 {6/25, 1.2251507969710502 - 0.07687290315343631*I}, 
 {241/1000, 1.1950910060283206 - 0.0855860196678826*I}, 
 {121/500, 1.1656172869038954 - 0.09253359757505919*I}, 
 {243/1000, 1.1368846413291323 - 0.0977786248150565*I}, 
 {61/250, 1.1090512392143381 - 0.10140383309044765*I}, 
 {49/200, 1.0822773477684962 - 0.10351563502802819*I}, 
 {123/500, 1.056723584410463 - 0.10424958668762585*I}, 
 {247/1000, 1.0325478144275166 - 0.10377854914188234*I}, 
 {31/125, 1.0098991879831658 - 0.10232606954225076*I}, 
 {249/1000, 0.9889038129680188 - 0.10019216059195557*I}, 
 {251/1000, 0.9516049920928822 - 0.09568079712494892*I}, 
 {13/50, 0.8208905789352059 - 0.08106711843208103*I}, 
 {27/100, 0.7129269787250081 - 0.0699776867108639*I}, 
 {7/25, 0.6264593826022349 - 0.06176591163825407*I}, 
 {29/100, 0.5536184828070816 - 0.055358488196660005*I}, 
 {3/10, 0.4902080964070308 - 0.05018876744217948*I}, 
 {31/100, 0.43370443109665757 - 0.04591607194080183*I}, 
 {8/25, 0.3824721512586109 - 0.04231895479083647*I}, 
 {33/100, 0.3353931927831013 - 0.0392455329345438*I}, 
 {17/50, 0.29167243496496553 - 0.03658740091753998*I}, 
 {7/20, 0.2507256881104638 - 0.03426474355281073*I}, 
 {9/25, 0.21211226308957976 - 0.032217302605474174*I}, 
 {37/100, 0.17549219916782022 - 0.03039862872121546*I}, 
 {19/50, 0.14059813273382815 - 0.028772281510086373*I}, 
 {39/100, 0.10721624125039853 - 0.0273092372086694*I}, 
 {2/5, 0.07517282729639874 - 0.025986072708718666*I}, 
 {41/100, 0.04432504085201572 - 0.024783664292016283*I}, 
 {21/50, 0.014553880762321114 - 0.02368623668664327*I}, 
 {43/100, -0.014240774952952506 - 0.022680656052358472*I}, 
 {11/25, -0.042144126844561924 - 0.021755896233372596*I}, 
 {9/20, -0.06922925764570209 - 0.020902630293591073*I}, 
 {23/50, -0.09555939112027545 - 0.020112914064043252*I}, 
 {47/100, -0.12118964604906068 - 0.019379938239296735*I}, 
 {12/25, -0.14616841259265811 - 0.01869783220718091*I}, 
 {49/100, -0.1705384454327259 - 0.018061507368599905*I}, 
 {499/1000, -0.1919825028461446 - 0.01752428239234405*I}, 
 {501/1000, -0.19668761634625298 - 0.017409153777578013*I}, 
 {51/100, -0.2176002748137762 - 0.016909023460357275*I}, 
 {13/25, -0.24035658540606164 - 0.016385575080903436*I}, 
 {53/100, -0.2626342064346545 - 0.015893176513600338*I}, 
 {27/50, -0.28445812699862927 - 0.015429161928068424*I}, 
 {11/20, -0.3058510659309377 - 0.01499116131719802*I}, 
 {14/25, -0.3268337923045692 - 0.014577060601482117*I}, 
 {57/100, -0.3474254255102096 - 0.014184968018184918*I}, 
 {29/50, -0.36764349421650877 - 0.013813185674507622*I}, 
 {59/100, -0.38750429235619777 - 0.013460185365943289*I}, 
 {3/5, -0.40702263635057534 - 0.013124587926313325*I}, 
 {61/100, -0.42621250444290126 - 0.012805145508878013*I}, 
 {31/50, -0.445086867501459 - 0.012500726359689907*I}, 
 {63/100, -0.4636577858607325 - 0.012210301638333476*I}, 
 {16/25, -0.4819366379492749 - 0.011932934003425544*I}, 
 {13/20, -0.49993393175464007 - 0.011667767683888997*I}, 
 {33/50, -0.5176596099254311 - 0.011414019816356813*I}, 
 {67/100, -0.5351226536636204 - 0.011170972845775395*I}, 
 {17/25, -0.5523326102938881 - 0.010937967890185973*I}, 
 {69/100, -0.5692977966546096 - 0.01071439885890868*I}, 
 {7/10, -0.586025331480414 - 0.010499707286953708*I}, 
 {71/100, -0.6025229117749404 - 0.010293377764128309*I}, 
 {18/25, -0.6187979318406178 - 0.01009493386959548*I}, 
 {73/100, -0.6348566978431336 - 0.009903934554813532*I}, 
 {37/50, -0.6507057520188937 - 0.009719970945525347*I}, 
 {3/4, -0.6663510777025294 - 0.009542663455249567*I}, 
 {19/25, -0.6817984891586093 - 0.009371659211637962*I}, 
 {77/100, -0.6970534332131137 - 0.009206629766367769*I}, 
 {39/50, -0.7121211929334095 - 0.009047269018992665*I}, 
 {79/100, -0.7270067680756256 - 0.00889329134088257*I}, 
 {4/5, -0.741714903346292 - 0.00874442991153046*I}, 
 {81/100, -0.7562502815253538 - 0.00860043519651299*I}, 
 {41/50, -0.7706172858470381 - 0.008461073570742883*I}, 
 {83/100, -0.7848200809967238 - 0.008326126055180794*I}, 
 {21/25, -0.7988627461727447 - 0.008195387242267316*I}, 
 {17/20, -0.8127490472479622 - 0.008068664188158436*I}, 
 {43/50, -0.8264829250474577 - 0.007945775560529*I}, 
 {87/100, -0.8400679620608571 - 0.007826550733625481*I}, 
 {22/25, -0.8535074253559287 - 0.00771082900246256*I}, 
 {89/100, -0.8668047460214439 - 0.007598458920256235*I}, 
 {9/10, -0.8799631181082077 - 0.007489297609026835*I}, 
 {91/100, -0.8929856364957232 - 0.007383210158877773*I}, 
 {23/25, -0.9058752886903676 - 0.007280069105036091*I}, 
 {93/100, -0.9186349379106105 - 0.007179753916716436*I}, 
 {47/50, -0.9312673899112269 - 0.007082150511450891*I}, 
 {19/20, -0.9437753089241596 - 0.006987150850363832*I}, 
 {24/25, -0.9561613494679477 - 0.006894652556184155*I}, 
 {97/100, -0.9684281132886099 - 0.006804558520343562*I}, 
 {49/50, -0.9805774069172912 - 0.006716776565554028*I}, 
 {99/100, -0.9926123388868291 - 0.006631219189330295*I}, 
 {1, -1.004535069434496 - 0.006547803206558456*I}}


==> anc/ancillary/amplitude/calF12fit.out <==
(4.331757725184616 - 1.9595030442983443*I) + 
 (1.060196787345396 + 2.8383200724784134*I)*Sqrt[1 - 4*zc] + 
 (291.8812186903233 - 133.89191787138407*I)*zc + 
 (25.064425111894668 + 145.39123840002412*I)*Sqrt[1 - 4*zc]*zc + 
 (2837.7206353595247 - 53414.642428336316*I)*zc^2 + 
 (85126.90387896735 + 69441.90974060628*I)*Sqrt[1 - 4*zc]*zc^2 - 
 (45184.18086789176 + 298961.447066715*I)*zc^3 + 
 (2.1547710221604547*^6 + 1.1530336199918636*^6*I)*Sqrt[1 - 4*zc]*zc^3 + 
 (1.0018856886272755*^6 + 4.147964492164509*^6*I)*zc^4 + 
 (5.152331590860392*^6 + 1.5068660090656318*^6*I)*Sqrt[1 - 4*zc]*zc^4 + 
 (3.0462783477864903*^6 + 2.86653501238411*^6*I)*zc^5 - 
 (0.8761145762429363 - 0.2705032539476988*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (0.9034653392237724 - 0.3374711187123335*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + (46.27946854723206 - 7.978254304629337*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 - Sqrt[1 - 4*zc]] + 
 (8429.361980901613 + 28923.43946606159*I)*zc^2*Log[1 - Sqrt[1 - 4*zc]] + 
 (22104.04638591745 - 27096.735084892585*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] + (372719.7507364918 + 633909.1415921488*I)*zc^3*
  Log[1 - Sqrt[1 - 4*zc]] + (367022.00034569425 - 685884.9188160247*I)*
  Sqrt[1 - 4*zc]*zc^3*Log[1 - Sqrt[1 - 4*zc]] + 
 (1.9735203278012539*^6 + 992596.0136259943*I)*zc^4*Log[1 - Sqrt[1 - 4*zc]] + 
 (479650.34783990413 - 1.6400380822679207*^6*I)*Sqrt[1 - 4*zc]*zc^4*
  Log[1 - Sqrt[1 - 4*zc]] + (738241.2786808605 - 1.483823883277251*^6*I)*zc^5*
  Log[1 - Sqrt[1 - 4*zc]] + 4603.308362242912*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 100889.77335553066*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 157976.5620618873*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2 - 236157.90570138604*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 284.6909777515575*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 12588.135437166147*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 66653.13851834583*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 24933.160056525907*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 1708.145866509345*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 75528.81262299689*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] + 399918.831110075*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 149598.96033915546*zc^5*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - (0.8761145762429363 - 0.2705032539476988*I)*
  Log[1 + Sqrt[1 - 4*zc]] - (0.9034653392237724 - 0.3374711187123335*I)*
  Sqrt[1 - 4*zc]*Log[1 + Sqrt[1 - 4*zc]] - 
 (46.27946854723206 - 7.978254304629337*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] - (27277.189439895712 + 21484.170107820904*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] - (22104.04638591745 - 27096.735084892585*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (1.2061111234592574*^6 + 304968.1580221785*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] - 
 (367022.00034569425 - 685884.9188160247*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 + Sqrt[1 - 4*zc]] - (6.386258884941367*^6 - 749119.3541255551*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]] - (479650.34783990413 - 1.6400380822679207*^6*I)*
  Sqrt[1 - 4*zc]*zc^4*Log[1 + Sqrt[1 - 4*zc]] - 
 (2.388928990895558*^6 - 2.1353531135941013*^6*I)*zc^5*
  Log[1 + Sqrt[1 - 4*zc]] - 10390.613215841902*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] - 254132.13023173204*zc^3*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] - 593155.7343605519*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] + 368621.71382898744*zc^5*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] - 854.0729332546725*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] - 37764.406311498446*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] - 199959.4155550375*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] - 74799.48016957773*zc^5*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] + (3419.311870886835 - 5366.29850548553*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]^2 + (48537.189834859964 - 237280.76287076707*I)*
  zc^3*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (119226.04817489011 + 1.2563820618476288*^6*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^2 - (339852.0032751707 + 469978.9947861616*I)*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 1708.145866509345*zc^2*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 75528.81262299689*zc^3*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 399918.831110075*zc^4*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 149598.96033915546*zc^5*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 854.0729332546725*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 37764.406311498446*zc^3*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 199959.4155550375*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 74799.48016957773*zc^5*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 284.6909777515575*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 12588.135437166147*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 66653.13851834583*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 24933.160056525907*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 3416.29173301869*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 151057.62524599378*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 799837.66222015*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 299197.9206783109*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 1708.145866509345*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 75528.81262299689*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 399918.831110075*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 149598.96033915546*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 (0. + 10732.59701097106*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 474561.52574153413*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 2.5127641236952576*^6*I)*zc^4*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 939957.9895723232*I)*zc^5*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 5124.437599528035*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 226586.43786899067*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 1.1997564933302249*^6*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 448796.88101746637*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 3416.29173301869*zc^2*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 151057.62524599378*zc^3*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 799837.66222015*zc^4*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 299197.9206783109*zc^5*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 3416.29173301869*zc^2*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 151057.62524599378*zc^3*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 799837.66222015*zc^4*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 299197.9206783109*zc^5*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF20data.out <==
{{1/100, -12.83714179553309 - 22.68015552585401*I}, 
 {11/1000, -13.034842368163474 - 22.749643093525535*I}, 
 {3/250, -13.236569401509309 - 22.812160494733696*I}, 
 {13/1000, -13.441796942420222 - 22.86780975651585*I}, 
 {7/500, -13.650058121249367 - 22.91669789431898*I}, 
 {3/200, -13.860934808083217 - 22.958935213788735*I}, 
 {2/125, -14.074049709586074 - 22.994634098658988*I}, 
 {17/1000, -14.289060204375122 - 23.023908133322713*I}, 
 {9/500, -14.505653448634027 - 23.046871458436648*I}, 
 {19/1000, -14.723542428603588 - 23.06363829428132*I}, 
 {1/50, -14.942462734371402 - 23.0743225857152*I}, 
 {21/1000, -15.162169891287272 - 23.079037736568814*I}, 
 {11/500, -15.382437128948606 - 23.07789641089087*I}, 
 {23/1000, -15.603053497938157 - 23.071010384515265*I}, 
 {3/125, -15.823822267002562 - 23.05849043485482*I}, 
 {1/40, -16.044559548232378 - 23.040446260014903*I}, 
 {13/500, -16.265093108873394 - 23.016986420498892*I}, 
 {27/1000, -16.485261338874686 - 22.988218298370725*I}, 
 {7/250, -16.704912347000676 - 22.954248070069426*I}, 
 {29/1000, -16.923903163292106 - 22.91518068979008*I}, 
 {3/100, -17.142099045632797 - 22.871119881113906*I}, 
 {31/1000, -17.359372859885656 - 22.822168135385052*I}, 
 {4/125, -17.575604495637343 - 22.768426714571696*I}, 
 {33/1000, -17.790680400149455 - 22.70999565859129*I}, 
 {17/500, -18.004493117791334 - 22.64697379543262*I}, 
 {7/200, -18.216940888776147 - 22.579458753606165*I}, 
 {9/250, -18.427927284077427 - 22.507546976397524*I}, 
 {37/1000, -18.63736087217817 - 22.431333737410814*I}, 
 {19/500, -18.845154927238358 - 22.350913157063268*I}, 
 {39/1000, -19.05122713977559 - 22.26637821974195*I}, 
 {1/25, -19.25549937586789 - 22.177820791400485*I}, 
 {41/1000, -19.45789744316688 - 22.085331637381366*I}, 
 {21/500, -19.658350873183696 - 21.989000440350317*I}, 
 {43/1000, -19.85679273729887 - 21.888915818190867*I}, 
 {11/250, -20.05315945791259 - 21.7851653417957*I}, 
 {9/200, -20.247390644615987 - 21.677835552662685*I}, 
 {23/500, -20.43942893717551 - 21.567011980237844*I}, 
 {47/1000, -20.629219864506535 - 21.452779158961878*I}, 
 {6/125, -20.816711709523048 - 21.33522064499335*I}, 
 {49/1000, -21.001855384761416 - 21.214419032577364*I}, 
 {1/20, -21.18460431683271 - 21.090455970027666*I}, 
 {51/1000, -21.36491433752825 - 20.96341217533815*I}, 
 {13/250, -21.542743582305683 - 20.833367451389872*I}, 
 {53/1000, -21.71805241502933 - 20.70040070075439*I}, 
 {27/500, -21.890803260255833 - 20.564589940111237*I}, 
 {11/200, -22.060960635023314 - 20.426012314245668*I}, 
 {7/125, -22.228490993918403 - 20.284744109663066*I}, 
 {57/1000, -22.39336264980371 - 20.140860767809386*I}, 
 {29/500, -22.55554579896227 - 19.994436897896257*I}, 
 {59/1000, -22.715012312151746 - 19.845546289358904*I}, 
 {3/50, -22.871735767151318 - 19.694261923930252*I}, 
 {61/1000, -23.025691366991737 - 19.5406559873578*I}, 
 {31/500, -23.176855881502526 - 19.384799880763378*I}, 
 {63/1000, -23.32520759525233 - 19.226764231656777*I}, 
 {8/125, -23.470726257709227 - 19.066618904608347*I}, 
 {13/200, -23.613393036214152 - 18.90443301159543*I}, 
 {33/500, -23.753190469616257 - 18.740274922027808*I}, 
 {67/1000, -23.890102424531463 - 18.57421227246487*I}, 
 {17/250, -24.02411405488583 - 18.406311976025105*I}, 
 {69/1000, -24.15521176378891 - 18.236640231507945*I}, 
 {7/100, -24.283383164051727 - 18.065262532225113*I}, 
 {71/1000, -24.408617044386595 - 17.89224367456119*I}, 
 {9/125, -24.53090333476883 - 17.717647766264346*I}, 
 {73/1000, -24.650233074169815 - 17.541538234470075*I}, 
 {37/500, -24.766598378546963 - 17.363977833482835*I}, 
 {3/40, -24.879992412788244 - 17.1850286523053*I}, 
 {19/250, -24.99040936119975 - 17.00475212193132*I}, 
 {77/1000, -25.09784440094618 - 16.82320902240806*I}, 
 {39/500, -25.20229367487116 - 16.640459489677436*I}, 
 {79/1000, -25.303754267725477 - 16.456563022190604*I}, 
 {2/25, -25.402224181919877 - 16.27157848732501*I}, 
 {81/1000, -25.497702313860138 - 16.08556412758123*I}, 
 {41/500, -25.590188431840623 - 15.898577566594252*I}, 
 {83/1000, -25.679683155703096 - 15.710675814941979*I}, 
 {21/250, -25.766187935311546 - 15.52191527576719*I}, 
 {17/200, -25.849705032610487 - 15.332351750222301*I}, 
 {43/500, -25.930237499841354 - 15.142040442727577*I}, 
 {87/1000, -26.007789164106658 - 14.95103596606222*I}, 
 {11/125, -26.082364607853762 - 14.759392346286674*I}, 
 {89/1000, -26.153969151339766 - 14.567163027497916*I}, 
 {9/100, -26.22260884277356 - 14.37440087642797*I}, 
 {1/11, -26.28244152512401 - 14.198744196851854*I}, 
 {91/1000, -26.288290431986667 - 14.181158186885805*I}, 
 {23/250, -26.351021364424074 - 13.987486684047294*I}, 
 {93/1000, -26.410809757584854 - 13.793437528597904*I}, 
 {47/500, -26.467664396689347 - 13.599061320731918*I}, 
 {19/200, -26.521594714522323 - 13.404408104009153*I}, 
 {12/125, -26.572610780285203 - 13.209527369075424*I}, 
 {97/1000, -26.62072328587976 - 13.01446805724863*I}, 
 {49/500, -26.66594353413627 - 12.819278563973999*I}, 
 {99/1000, -26.70828342658456 - 12.624006742150794*I}, 
 {1/10, -26.747755451901376 - 12.428699905333131*I}, 
 {101/1000, -26.784372674124874 - 12.233404830807723*I}, 
 {51/500, -26.8181487228336 - 12.038167762552904*I}, 
 {103/1000, -26.84909778136125 - 11.843034414079057*I}, 
 {13/125, -26.877234577218104 - 11.6480499711519*I}, 
 {21/200, -26.902574371957318 - 11.453259094405148*I}, 
 {53/500, -26.925132951239203 - 11.258705921839033*I}, 
 {107/1000, -26.94492661584312 - 11.064434071212641*I}, 
 {27/250, -26.96197217260974 - 10.870486642325151*I}, 
 {109/1000, -26.976286924896137 - 10.676906219195608*I}, 
 {11/100, -26.987888664611987 - 10.483734872094526*I}, 
 {111/1000, -26.996795663650847 - 10.291014159677154*I}, 
 {14/125, -27.003026665599553 - 10.098785130611205*I}, 
 {113/1000, -27.006600877890328 - 9.907088325510383*I}, 
 {57/500, -27.007537964497402 - 9.71596377856614*I}, 
 {23/200, -27.00585804252475 - 9.525451019124038*I}, 
 {29/250, -27.001581650991863 - 9.335589073163607*I}, 
 {117/1000, -26.994729788816677 - 9.146416464684203*I}, 
 {59/500, -26.985323873304147 - 8.957971216997205*I}, 
 {119/1000, -26.973385736680804 - 8.770290853925063*I}, 
 {3/25, -26.958937631461943 - 8.583412400908996*I}, 
 {121/1000, -26.942002208401185 - 8.397372386025147*I}, 
 {61/500, -26.922602528735112 - 8.21220684091024*I}, 
 {123/1000, -26.900762045460297 - 8.027951301597898*I}, 
 {31/250, -26.87650460110966 - 7.8446408092658375*I}, 
 {1/8, -26.84985442046902 - 7.6623099107971635*I}, 
 {63/500, -26.820836106846716 - 7.480992659830312*I}, 
 {127/1000, -26.78947463455266 - 7.300722616280293*I}, 
 {16/125, -26.755795346727325 - 7.121532847692478*I}, 
 {129/1000, -26.71982393970991 - 6.943455929068684*I}, 
 {13/100, -26.681586476837555 - 6.766523943180833*I}, 
 {131/1000, -26.641109365021748 - 6.590768480702906*I}, 
 {33/250, -26.598419367200307 - 6.4162206402520585*I}, 
 {133/1000, -26.553543552540866 - 6.242911028346155*I}, 
 {67/500, -26.506509377649778 - 6.070869759269889*I}, 
 {27/200, -26.457344596270055 - 5.900126454853872*I}, 
 {17/125, -26.406077297163993 - 5.730710244166197*I}, 
 {137/1000, -26.352735891329363 - 5.562649763112479*I}, 
 {69/500, -26.297349107110648 - 5.395973153949351*I}, 
 {139/1000, -26.239945986477153 - 5.230708064705523*I}, 
 {7/50, -26.180555879380574 - 5.06688164851265*I}, 
 {141/1000, -26.119208441559557 - 4.90452056284534*I}, 
 {71/500, -26.055933628842222 - 4.743650968667501*I}, 
 {143/1000, -25.990761693435484 - 4.584298529486626*I}, 
 {18/125, -25.92372316075468 - 4.426488410312528*I}, 
 {29/200, -25.854849022428102 - 4.270245276520856*I}, 
 {73/500, -25.78417003718037 - 4.11559329262076*I}, 
 {147/1000, -25.711717923976288 - 3.9625561209224687*I}, 
 {37/250, -25.63752425792078 - 3.811156920107565*I}, 
 {149/1000, -25.56162098774074 - 3.6614183436964414*I}, 
 {3/20, -25.4840403317048 - 3.513362538414194*I}, 
 {151/1000, -25.404814772917227 - 3.3670111424509463*I}, 
 {19/125, -25.3239770597244 - 3.2223852836168856*I}, 
 {153/1000, -25.241560196088894 - 3.079505577387989*I}, 
 {77/500, -25.157597442654914 - 2.938392124841874*I}, 
 {31/200, -25.072122310818582 - 2.7990645104801954*I}, 
 {39/250, -24.985168561907066 - 2.6615417999357645*I}, 
 {157/1000, -24.896770199399477 - 2.5258425375625713*I}, 
 {79/500, -24.806961473376276 - 2.391984743903992*I}, 
 {159/1000, -24.715776865230303 - 2.259985913039077*I}, 
 {4/25, -24.6232510906264 - 2.129863009800098*I}, 
 {161/1000, -24.529419110835335 - 2.001632466861964*I}, 
 {81/500, -24.434316098847326 - 1.8753101816975515*I}, 
 {163/1000, -24.337977464739684 - 1.7509115133961914*I}, 
 {41/250, -24.24043882187433 - 1.6284512793407735*I}, 
 {33/200, -24.141736019733496 - 1.5079437517410992*I}, 
 {83/500, -24.04190511687422 - 1.3894026540155715*I}, 
 {167/1000, -23.94098238364793 - 1.2728411570218048*I}, 
 {21/125, -23.839004298869284 - 1.1582718751254817*I}, 
 {169/1000, -23.7360075453145 - 1.0457068619883612*I}, 
 {17/100, -23.632029009409155 - 0.9351576067825049*I}, 
 {171/1000, -23.52710577551169 - 0.8266350290322135*I}, 
 {43/250, -23.421275123444772 - 0.7201494744752104*I}, 
 {173/1000, -23.31457452393347 - 0.6157107101335728*I}, 
 {87/500, -23.207041637780975 - 0.513327919310802*I}, 
 {7/40, -23.098714310389298 - 0.41300969638655793*I}, 
 {22/125, -22.989630569133574 - 0.3147640414011348*I}, 
 {177/1000, -22.879828619896422 - 0.21859835442230802*I}, 
 {89/500, -22.769346843583442 - 0.12451942968449892*I}, 
 {179/1000, -22.65822379239514 - 0.03253344949192627*I}, 
 {9/50, -22.546498186664245 + 0.057354022378445*I}, 
 {181/1000, -22.434208911570984 + 0.1451380462653682*I}, 
 {91/500, -22.321395011218485 + 0.2308143150035451*I}, 
 {183/1000, -22.20809568914142 + 0.31437916006711664*I}, 
 {23/125, -22.094350303908296 + 0.39582955926066843*I}, 
 {37/200, -21.98019835109841 + 0.47516314446701813*I}, 
 {93/500, -21.865679482350373 + 0.5523782097149379*I}, 
 {187/1000, -21.750833503661898 + 0.6274737195843536*I}, 
 {47/250, -21.635700326498018 + 0.7004493179641522*I}, 
 {189/1000, -21.52032001917215 + 0.7713053371811429*I}, 
 {19/100, -21.404732767816313 + 0.8400428075187056*I}, 
 {191/1000, -21.288978887196084 + 0.9066634671469411*I}, 
 {24/125, -21.173098806499354 + 0.9711697724838078*I}, 
 {193/1000, -21.057133080381906 + 1.0335649090151038*I}, 
 {97/500, -20.941122362095918 + 1.0938528025895935*I}, 
 {39/200, -20.825107410927828 + 1.1520381312347823*I}, 
 {49/250, -20.709129087677688 + 1.2081263374996603*I}, 
 {197/1000, -20.5932283451744 + 1.2621236413744157*I}, 
 {99/500, -20.477446223978863 + 1.3140370538141268*I}, 
 {199/1000, -20.361823846449674 + 1.3638743909044027*I}, 
 {1/5, -20.246402409562407 + 1.4116442887738425*I}, 
 {201/1000, -20.131223179585124 + 1.4573562187763471*I}, 
 {101/500, -20.01632748382595 + 1.501020504796165*I}, 
 {203/1000, -19.901756703977163 + 1.5426483393145642*I}, 
 {51/250, -19.787552268496984 + 1.5822518021120513*I}, 
 {41/200, -19.673755644269058 + 1.6198438791389278*I}, 
 {103/500, -19.56040832834505 + 1.655438482543072*I}, 
 {207/1000, -19.447551837957768 + 1.6890504717934727*I}, 
 {26/125, -19.335227702207984 + 1.7206956759702026*I}, 
 {209/1000, -19.22347745106672 + 1.750390917325734*I}, 
 {21/100, -19.112342604447612 + 1.7781540362097426*I}, 
 {211/1000, -19.001864660974995 + 1.804003917589152*I}, 
 {53/250, -18.892085084787652 + 1.8279605185709427*I}, 
 {213/1000, -18.7830452929649 + 1.8500448988651508*I}, 
 {107/500, -18.67478664096901 + 1.8702792519325149*I}, 
 {43/200, -18.567350406209297 + 1.8886869387776857*I}, 
 {27/125, -18.460777773499778 + 1.905292523987013*I}, 
 {217/1000, -18.355109814310815 + 1.9201218140231804*I}, 
 {109/500, -18.250387467778236 + 1.933201898451344*I}, 
 {219/1000, -18.146651521038415 + 1.9445611939070133*I}, 
 {11/50, -18.043942584874582 + 1.9542294920744707*I}, 
 {221/1000, -17.94230106676949 + 1.9622380134754582*I}, 
 {111/500, -17.84176714391213 + 1.96861944936067*I}, 
 {223/1000, -17.742380731510355 + 1.9734080420138085*I}, 
 {28/125, -17.644181449522197 + 1.9766396357449807*I}, 
 {9/40, -17.547208582640735 + 1.9783517512448912*I}, 
 {113/500, -17.45150103848046 + 1.9785836624519666*I}, 
 {227/1000, -17.357097299416488 + 1.9773764800292941*I}, 
 {57/250, -17.264035369912882 + 1.974773246715296*I}, 
 {229/1000, -17.172352712478805 + 1.9708190371772325*I}, 
 {23/100, -17.082086183012933 + 1.9655610729530846*I}, 
 {231/1000, -16.993271944836316 + 1.9590488486877211*I}, 
 {29/125, -16.90594538862915 + 1.951334274971309*I}, 
 {233/1000, -16.820141000358902 + 1.9424718328955777*I}, 
 {117/500, -16.735892274325387 + 1.9325187609269001*I}, 
 {47/200, -16.65323153315552 + 1.9215352568452015*I}, 
 {59/250, -16.57218977471318 + 1.9095847175591203*I}, 
 {237/1000, -16.492796450264088 + 1.8967340079134978*I}, 
 {119/500, -16.41507921796549 + 1.8830537854082783*I}, 
 {239/1000, -16.33906360670549 + 1.8686188798663572*I}, 
 {6/25, -16.264772655789486 + 1.8535087449113004*I}, 
 {241/1000, -16.192226360959182 + 1.8378080163174682*I}, 
 {121/500, -16.121441037201784 + 1.8216071986354567*I}, 
 {243/1000, -16.052428411005263 + 1.8050035298030505*I}, 
 {61/250, -15.985194370098949 + 1.788102113610746*I}, 
 {49/200, -15.919737162339873 + 1.7710174367494211*I}, 
 {123/500, -15.856044560805795 + 1.7538754968572547*I}, 
 {247/1000, -15.794089408490297 + 1.7368169592016853*I}, 
 {31/125, -15.733820776208901 + 1.720002284694278*I}, 
 {249/1000, -15.675144591085928 + 1.7036211921146753*I}, 
 {251/1000, -15.56143043351735 + 1.6728378088149922*I}, 
 {13/50, -15.090363281822722 + 1.5486446769347584*I}, 
 {27/100, -14.630665921782011 + 1.4275159348297048*I}, 
 {7/25, -14.22247988445639 + 1.3189523527266438*I}, 
 {29/100, -13.855458401415502 + 1.2200931624316302*I}, 
 {3/10, -13.522396941790554 + 1.1290970473180106*I}, 
 {31/100, -13.21797000131955 + 1.0446632180556836*I}, 
 {8/25, -12.93808213471325 + 0.9658206978774899*I}, 
 {33/100, -12.679492558974466 + 0.8918170897658619*I}, 
 {17/50, -12.439580320971054 + 0.8220531494272478*I}, 
 {7/20, -12.216188640650046 + 0.7560413785028448*I}, 
 {9/25, -12.007517304414296 + 0.6933783832050064*I}, 
 {37/100, -11.812045700652082 + 0.6337256522654489*I}, 
 {19/50, -11.628476251156869 + 0.5767957487602615*I}, 
 {39/100, -11.455691885319943 + 0.522342124762865*I}, 
 {2/5, -11.292723457094297 + 0.4701514405435532*I}, 
 {41/100, -11.138724366114232 + 0.42003766289861133*I}, 
 {21/50, -10.992950522380063 + 0.37183745676729174*I}, 
 {43/100, -10.854744299869541 + 0.32540653579659207*I}, 
 {11/25, -10.723521573720983 + 0.2806167363289589*I}, 
 {9/20, -10.598761143674274 + 0.23735364548593907*I}, 
 {23/50, -10.479995980081924 + 0.19551465941021817*I}, 
 {47/100, -10.36680600629645 + 0.1550073794991107*I}, 
 {12/25, -10.258812012948873 + 0.11574827710525426*I}, 
 {49/100, -10.155670561125639 + 0.07766157358604175*I}, 
 {499/1000, -10.066733703127333 + 0.0443288069203831*I}, 
 {501/1000, -10.047448086606472 + 0.03703818251032942*I}, 
 {51/100, -9.962724957100562 + 0.004735466903419194*I}, 
 {13/25, -9.872376876211007 - 0.03022456861879874*I}, 
 {53/100, -9.785787551634279 - 0.06425474619246074*I}, 
 {27/50, -9.702738652238892 - 0.09740378443028419*I}, 
 {11/20, -9.623029308068453 - 0.12971662772427095*I}, 
 {14/25, -9.54647430569537 - 0.1612348306990512*I}, 
 {57/100, -9.472902564386914 - 0.19199689438634238*I}, 
 {29/50, -9.402155705800304 - 0.22203856129362265*I}, 
 {59/100, -9.334086881226028 - 0.25139307531695465*I}, 
 {3/5, -9.268559710280826 - 0.28009141145504657*I}, 
 {61/100, -9.2054472858334 - 0.30816247947859665*I}, 
 {31/50, -9.144631374598433 - 0.33563330505101874*I}, 
 {63/100, -9.086001641617365 - 0.3625291912567832*I}, 
 {16/25, -9.029454982572211 - 0.38887386304679694*I}, 
 {13/20, -8.974894917217227 - 0.414689596740061*I}, 
 {33/50, -8.92223104749013 - 0.439997336415459*I}, 
 {67/100, -8.871378569711084 - 0.46481679876188764*I}, 
 {17/25, -8.822257835800158 - 0.4891665677459116*I}, 
 {69/100, -8.774793943363122 - 0.5130641802674916*I}, 
 {7/10, -8.728916394213215 - 0.5365262038202303*I}, 
 {71/100, -8.684558748076782 - 0.5595683070416726*I}, 
 {18/25, -8.641658334034574 - 0.5822053239234606*I}, 
 {73/100, -8.600155974219973 - 0.6044513123589468*I}, 
 {37/50, -8.559995741617158 - 0.6263196076180151*I}, 
 {3/4, -8.52112472672458 - 0.647822871273263*I}, 
 {19/25, -8.483492836398142 - 0.6689731360322639*I}, 
 {77/100, -8.44705259802393 - 0.6897818468866888*I}, 
 {39/50, -8.411758989923953 - 0.710259898933856*I}, 
 {79/100, -8.377569277775152 - 0.7304176721906117*I}, 
 {4/5, -8.344442868734575 - 0.7502650636851342*I}, 
 {81/100, -8.312341174409113 - 0.7698115170758797*I}, 
 {41/50, -8.281227485625521 - 0.7890660500284241*I}, 
 {83/100, -8.251066856234232 - 0.8080372795460562*I}, 
 {21/25, -8.221825995901014 - 0.8267334454381228*I}, 
 {17/20, -8.193473169936354 - 0.8451624320945257*I}, 
 {43/50, -8.165978108062419 - 0.863331788697252*I}, 
 {87/100, -8.139311918824191 - 0.8812487480194306*I}, 
 {22/25, -8.1134470084845 - 0.8989202439129258*I}, 
 {89/100, -8.088357010520397 - 0.9163529276062832*I}, 
 {9/10, -8.064016711545008 - 0.9335531829005106*I}, 
 {91/100, -8.040401992636134 - 0.9505271403562574*I}, 
 {23/25, -8.017489765484783 - 0.9672806905471703*I}, 
 {93/100, -7.995257919146695 - 0.9838194964561922*I}, 
 {47/50, -7.973685266007664 - 1.0001490050833013*I}, 
 {19/20, -7.952751493425978 - 1.0162744583135463*I}, 
 {24/25, -7.932437118664069 - 1.0322009031130506*I}, 
 {97/100, -7.912723445063705 - 1.047933201099056*I}, 
 {49/50, -7.893592524154968 - 1.0634760375219798*I}, 
 {99/100, -7.875027115195053 - 1.0788339297179164*I}, 
 {1, -7.857010662642068 - 1.0940112350484128*I}}


==> anc/ancillary/amplitude/calF20fit.out <==
(-15.609798011291268 + 2.0396860724158046*I) - 
 (4.289307156933943 + 20.375659312487638*I)*Sqrt[1 - 4*zc] - 
 (253.9487285294176 - 174.64018160004218*I)*zc - 
 (135.21125568140567 + 223.2688360233116*I)*Sqrt[1 - 4*zc]*zc + 
 (3338.3764455698865 - 1101.8397047404183*I)*zc^2 - 
 (1520.5430474495377 - 4590.982248602954*I)*Sqrt[1 - 4*zc]*zc^2 - 
 (10217.033436844406 - 13.757993136752786*I)*zc^3 + 
 (6.600312422933761 - 1.1172400555117696*I)*Log[1 - Sqrt[1 - 4*zc]] - 
 (6.485773796677635 - 1.3653288729309623*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + 9.410812046546122*zc*Log[1 - Sqrt[1 - 4*zc]] - 
 (71.06867778296774 - 43.03907940671566*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 - Sqrt[1 - 4*zc]] - (530.4173461594978 - 59.513354402928115*I)*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] + (1461.3550370246098 + 484.00388437121654*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 - Sqrt[1 - 4*zc]] + 
 (3.543204043027366 + 6506.551668654651*I)*zc^3*Log[1 - Sqrt[1 - 4*zc]] + 
 9.471844533205823*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 1035.5498605492076*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 17.99430304579784*zc^2*Log[1 - Sqrt[1 - 4*zc]]^3 + 
 0.11966720917528313*zc^3*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 107.96581827478704*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] + 0.7180032550516988*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 (6.600312422933761 - 1.1172400555117696*I)*Log[1 + Sqrt[1 - 4*zc]] + 
 (6.485773796677635 - 1.3653288729309623*I)*Sqrt[1 - 4*zc]*
  Log[1 + Sqrt[1 - 4*zc]] + 9.410812046546122*zc*Log[1 + Sqrt[1 - 4*zc]] + 
 (71.06867778296774 - 43.03907940671566*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] + (1726.466634009682 - 529.7230826097735*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] - (1461.3550370246098 + 484.00388437121654*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (11.465713315531886 + 6503.424640852664*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] + 
 55.8925134676044*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 2071.597403030287*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 53.98290913739352*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 0.3590016275258494*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (84.30804706722188 + 339.1846215308816*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 (1035.0521786173356 - 2.2556737513239757*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 107.96581827478704*zc^2*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 0.7180032550516988*zc^3*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 53.98290913739352*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 0.3590016275258494*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 17.99430304579784*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 + 
 0.11966720917528313*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 215.93163654957408*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 1.4360065101033976*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 107.96581827478704*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 0.7180032550516988*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 (0. + 678.3692430617632*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 4.5113475026479515*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 323.89745482436115*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 2.1540097651550965*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 215.93163654957408*zc^2*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 1.4360065101033976*zc^3*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 215.93163654957408*zc^2*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 1.4360065101033976*zc^3*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF21data.out <==
{{1/100, 1.9106784128288856 - 0.29139849664718454*I}, 
 {11/1000, 1.6024423219401305 - 0.3537470472023489*I}, 
 {3/250, 1.2921156129798397 - 0.3954161426197204*I}, 
 {13/1000, 0.9811504239325749 - 0.417336210800314*I}, 
 {7/500, 0.6708043001415922 - 0.42040253361009583*I}, 
 {3/200, 0.3621741960999638 - 0.40547694898167297*I}, 
 {2/125, 0.05622253794469345 - 0.3733895897589502*I}, 
 {17/1000, -0.24620241342112337 - 0.3249406291200171*I}, 
 {9/500, -0.5443503368089246 - 0.26090184686999784*I}, 
 {19/1000, -0.837555755249626 - 0.18201818982635676*I}, 
 {1/50, -1.1252273071850942 - 0.08900917642450867*I}, 
 {21/1000, -1.4068388521215038 + 0.0174297954020719*I}, 
 {11/500, -1.6819220315608492 + 0.13662624048591487*I}, 
 {23/1000, -1.9500599718830034 + 0.26792947243128956*I}, 
 {3/125, -2.210881919368713 + 0.4107095764359349*I}, 
 {1/40, -2.4640586311404027 + 0.5643564596285494*I}, 
 {13/500, -2.709298384017801 + 0.7282789749197164*I}, 
 {27/1000, -2.946343500569545 + 0.9019041091387641*I}, 
 {7/250, -3.1749673135014866 + 1.0846762301760315*I}, 
 {29/1000, -3.3949714759049887 + 1.2760563884158815*I}, 
 {3/100, -3.6061836324781007 + 1.4755216668645303*I}, 
 {31/1000, -3.8084551514192784 + 1.6825645766077493*I}, 
 {4/125, -4.001659480135205 + 1.8966924892014223*I}, 
 {33/1000, -4.185690306004585 + 2.1174271097648383*I}, 
 {17/500, -4.360460033161695 + 2.3443039816148437*I}, 
 {7/200, -4.525898463470731 + 2.5768720219227124*I}, 
 {9/250, -4.681951517534661 + 2.8146930854639742*I}, 
 {37/1000, -4.828580110765674 + 3.057341553855341*I}, 
 {19/500, -4.965759110761864 + 3.304403948883937*I}, 
 {39/1000, -5.093476413855556 + 3.5554785671422615*I}, 
 {1/25, -5.2117320610589415 + 3.8101751346762773*I}, 
 {41/1000, -5.320537439375644 + 4.068114480587738*I}, 
 {21/500, -5.419914565928619 + 4.3289282271662035*I}, 
 {43/1000, -5.509895389615062 + 4.592258496052506*I}, 
 {11/250, -5.590521180551871 + 4.857757629059346*I}, 
 {9/200, -5.661841940497036 + 5.125087922567113*I}, 
 {23/500, -5.723915856679401 + 5.393921374540005*I}, 
 {47/1000, -5.776808816879713 + 5.663939443294982*I}, 
 {6/125, -5.8205939135585805 + 5.9348328172664875*I}, 
 {49/1000, -5.855351053637984 + 6.206301195002373*I}, 
 {1/20, -5.881166468090335 + 6.4780530746194*I}, 
 {51/1000, -5.898132405981775 + 6.749805552440849*I}, 
 {13/250, -5.906346734762508 + 7.021284129604856*I}, 
 {53/1000, -5.905912607394937 + 7.292222526996134*I}, 
 {27/500, -5.896938046434505 + 7.562362507102003*I}, 
 {11/200, -5.879536140386879 + 7.8314537030771865*I}, 
 {7/125, -5.853823756551012 + 8.099253454205233*I}, 
 {57/1000, -5.81992227478794 + 8.36552664749318*I}, 
 {29/500, -5.777956842275346 + 8.630045565083144*I}, 
 {59/1000, -5.728056216393265 + 8.892589736980046*I}, 
 {3/50, -5.670352548685507 + 9.15294579902585*I}, 
 {61/1000, -5.604981162264043 + 9.410907355760706*I}, 
 {31/500, -5.53208034874439 + 9.666274847682544*I}, 
 {63/1000, -5.451791169909946 + 9.91885542304817*I}, 
 {8/125, -5.364257272055365 + 10.16846281366579*I}, 
 {13/200, -5.269624710644525 + 10.414917214611025*I}, 
 {33/500, -5.168041774237999 + 10.658045167629597*I}, 
 {67/1000, -5.0596588271699545 + 10.897679446190118*I}, 
 {17/250, -4.94462815265722 + 11.133658953065364*I}, 
 {69/1000, -4.8231038059488185 + 11.365828602925916*I}, 
 {7/100, -4.69524146766296 + 11.59403922555202*I}, 
 {71/1000, -4.561198311754541 + 11.818147463595434*I}, 
 {9/125, -4.421132888439498 + 12.038015674713428*I}, 
 {73/1000, -4.275204931659346 + 12.253511835673876*I}, 
 {37/500, -4.123575367461797 + 12.464509449642817*I}, 
 {3/40, -3.9664060704567845 + 12.670887455426065*I}, 
 {19/250, -3.8038598152398677 + 12.872530139314994*I}, 
 {77/1000, -3.636100160281533 + 13.0693270484363*I}, 
 {39/500, -3.463291336725586 + 13.261172906797748*I}, 
 {79/1000, -3.2855981604965976 + 13.447967532913257*I}, 
 {2/25, -3.103185915616667 + 13.62961575942235*I}, 
 {81/1000, -2.9162202864730773 + 13.80602735440694*I}, 
 {41/500, -2.7248672523530466 + 13.97711694447867*I}, 
 {83/1000, -2.5292929994978195 + 14.142803939439968*I}, 
 {21/250, -2.3296638539772196 + 14.30301245848795*I}, 
 {17/200, -2.1261461774119965 + 14.45767125802314*I}, 
 {43/500, -1.9189063023137436 + 14.606713660653924*I}, 
 {87/1000, -1.7081104535967029 + 14.750077485769278*I}, 
 {11/125, -1.4939246728637414 + 14.88770498132224*I}, 
 {89/1000, -1.2765147245509567 + 15.019542756857298*I}, 
 {9/100, -1.0560461446495921 + 15.145541717689456*I}, 
 {1/11, -0.8531053240842823 + 15.254981656327104*I}, 
 {91/1000, -0.8326839345290367 + 15.26565700054066*I}, 
 {23/250, -0.606592734338868 + 15.379847909595359*I}, 
 {93/1000, -0.3779366397132691 + 15.488077854294463*I}, 
 {47/500, -0.14687916398297318 + 15.590314287785658*I}, 
 {19/200, 0.08641682539835926 + 15.686528646395624*I}, 
 {12/125, 0.3217891591688229 + 15.776696290197641*I}, 
 {97/1000, 0.559076431096571 + 15.860796443601132*I}, 
 {49/500, 0.7981180472674154 + 15.93881213851531*I}, 
 {99/1000, 1.0387542785789208 + 16.010730156813654*I}, 
 {1/10, 1.280826367625238 + 16.076540973265992*I}, 
 {101/1000, 1.5241764291958617 + 16.136238701338883*I}, 
 {51/500, 1.7686476969499907 + 16.18982103750372*I}, 
 {103/1000, 2.014084442131818 + 16.237289207211397*I}, 
 {13/125, 2.260332064123446 + 16.278647911374577*I}, 
 {21/200, 2.5072371346743267 + 16.313905273456044*I}, 
 {53/500, 2.7546474443653537 + 16.343072787133806*I}, 
 {107/1000, 3.0024120153353877 + 16.366165264477516*I}, 
 {27/250, 3.250381237503319 + 16.383200784970647*I}, 
 {109/1000, 3.498406798500696 + 16.394200644401597*I}, 
 {11/100, 3.7463417954244136 + 16.39918930482784*I}, 
 {111/1000, 3.994040758624898 + 16.398194344989633*I}, 
 {14/125, 4.2413596930890805 + 16.391246410670846*I}, 
 {113/1000, 4.488156124736726 + 16.37837916575505*I}, 
 {57/500, 4.734289096795095 + 16.359629244069204*I}, 
 {23/200, 4.979619302183821 + 16.335036200946096*I}, 
 {29/250, 5.224009022780265 + 16.304642465503036*I}, 
 {117/1000, 5.467322224012378 + 16.268493293180573*I}, 
 {59/500, 5.709424565911739 + 16.226636718477327*I}, 
 {119/1000, 5.950183452711059 + 16.179123508578996*I}, 
 {3/25, 6.189468062176523 + 16.126007116024404*I}, 
 {121/1000, 6.427149382184076 + 16.06734363287945*I}, 
 {61/500, 6.663100240718499 + 16.00319174458979*I}, 
 {123/1000, 6.897195345574929 + 15.933612683999563*I}, 
 {31/250, 7.129311313860676 + 15.858670185761826*I}, 
 {1/8, 7.359326700826195 + 15.778430440270506*I}, 
 {63/500, 7.587122046713773 + 15.692962051168626*I}, 
 {127/1000, 7.812579887413207 + 15.602335984514744*I}, 
 {16/125, 8.035584799619244 + 15.506625529488252*I}, 
 {129/1000, 8.256023427881331 + 15.405906250518902*I}, 
 {13/100, 8.47378451511932 + 15.300255943123375*I}, 
 {131/1000, 8.688758929361427 + 15.189754589159454*I}, 
 {33/250, 8.900836839525937 + 15.07448431203032*I}, 
 {133/1000, 9.10992204119026 + 14.95452933256983*I}, 
 {67/500, 9.315903378190626 + 14.829975923760824*I}, 
 {27/200, 9.518683385520944 + 14.70091236681163*I}, 
 {17/125, 9.718164016603225 + 14.567428905804027*I}, 
 {137/1000, 9.914249494607148 + 14.429617704008578*I}, 
 {69/500, 10.106846398014184 + 14.287572799312624*I}, 
 {139/1000, 10.295863649783072 + 14.141390058261596*I}, 
 {7/50, 10.481212552259791 + 13.991167133239358*I}, 
 {141/1000, 10.6628068142373 + 13.837003416247406*I}, 
 {71/500, 10.840562561012703 + 13.678999994677142*I}, 
 {143/1000, 11.01439842666693 + 13.51725960621502*I}, 
 {18/125, 11.184235474837507 + 13.351886593738115*I}, 
 {29/200, 11.349997308725904 + 13.182986860068425*I}, 
 {73/500, 11.511610052987564 + 13.010667822571794*I}, 
 {147/1000, 11.669002432281815 + 12.835038367676894*I}, 
 {37/250, 11.822105610115642 + 12.656208804673685*I}, 
 {149/1000, 11.970853566325601 + 12.47429082052762*I}, 
 {3/20, 12.11518279978037 + 12.289397432539243*I}, 
 {151/1000, 12.255032474237424 + 12.101642943028466*I}, 
 {19/125, 12.390344480271722 + 11.911142891855434*I}, 
 {153/1000, 12.521063258182139 + 11.718014009628074*I}, 
 {77/500, 12.647136189377719 + 11.522374170253222*I}, 
 {31/200, 12.768513281507609 + 11.324342343533278*I}, 
 {39/250, 12.885147341411212 + 11.124038546754278*I}, 
 {157/1000, 12.996993973305422 + 10.921583796610612*I}, 
 {79/500, 13.104011599601336 + 10.71710006017642*I}, 
 {159/1000, 13.206161489577838 + 10.510710205964898*I}, 
 {4/25, 13.303407762568824 + 10.302537954072278*I}, 
 {161/1000, 13.395717438110026 + 10.092707826280702*I}, 
 {81/500, 13.483060439094245 + 9.88134509523459*I}, 
 {163/1000, 13.56540961803745 + 9.6685757334735*I}, 
 {41/250, 13.642740779678846 + 9.454526361760799*I}, 
 {33/200, 13.715032701991305 + 9.239324196850585*I}, 
 {83/500, 13.782267158403144 + 9.023096998701444*I}, 
 {167/1000, 13.844428936158849 + 8.80597301696568*I}, 
 {21/125, 13.901505857073147 + 8.58808093695773*I}, 
 {169/1000, 13.953488814863604 + 8.36954982485383*I}, 
 {17/100, 14.000371767929167 + 8.150509072108807*I}, 
 {171/1000, 14.042151779361888 + 7.931088339221066*I}, 
 {43/250, 14.07882903262282 + 7.711417498640415*I}, 
 {173/1000, 14.110406852602495 + 7.4916265769232595*I}, 
 {87/500, 14.136891724589077 + 7.271845695647258*I}, 
 {7/40, 14.158293327412096 + 7.052205012126773*I}, 
 {22/125, 14.174624508241664 + 6.832834658452995*I}, 
 {177/1000, 14.185901370761925 + 6.61386467983338*I}, 
 {89/500, 14.192143243673002 + 6.395424971947879*I}, 
 {179/1000, 14.193372723136093 + 6.177645217007804*I}, 
 {9/50, 14.18961568394468 + 5.960654816597362*I}, 
 {181/1000, 14.180901301191398 + 5.744582833873206*I}, 
 {91/500, 14.167262060013798 + 5.529557925735734*I}, 
 {183/1000, 14.148733817802878 + 5.315708232336725*I}, 
 {23/125, 14.125355734938267 + 5.103161381612029*I}, 
 {37/200, 14.09717041342671 + 4.892044363705885*I}, 
 {93/500, 14.064223803089192 + 4.682483472870974*I}, 
 {187/1000, 14.026565282364118 + 4.474604231795588*I}, 
 {47/250, 13.984247663807963 + 4.268531314872519*I}, 
 {189/1000, 13.93732720832324 + 4.064388469610581*I}, 
 {19/100, 13.885863648429932 + 3.8622984361991044*I}, 
 {191/1000, 13.829920202215192 + 3.6623828650012555*I}, 
 {24/125, 13.769563591584301 + 3.4647622319209965*I}, 
 {193/1000, 13.70486406456925 + 3.2695557515713958*I}, 
 {97/500, 13.635895405082152 + 3.0768812879165317*I}, 
 {39/200, 13.562734950071388 + 2.8868552625955175*I}, 
 {49/250, 13.485463614349271 + 2.699592560389789*I}, 
 {197/1000, 13.404165900248955 + 2.5152064319499203*I}, 
 {99/500, 13.318929914145144 + 2.3338083937446896*I}, 
 {199/1000, 13.22984738491067 + 2.1555081242977607*I}, 
 {1/5, 13.13701367543112 + 1.9804133575716776*I}, 
 {201/1000, 13.040527803191566 + 1.8086297724991454*I}, 
 {101/500, 12.940492447325141 + 1.6402608790990882*I}, 
 {203/1000, 12.837013966452673 + 1.4754078995760764*I}, 
 {51/250, 12.730202409599258 + 1.3141696461334647*I}, 
 {41/200, 12.620171564189178 + 1.1566423935804124*I}, 
 {103/500, 12.507038866437625 + 1.002919747081954*I}, 
 {207/1000, 12.390925537534457 + 0.8530925064225272*I}, 
 {26/125, 12.271956521239218 + 0.7072485154438013*I}, 
 {209/1000, 12.150260510516574 + 0.56547252334029*I}, 
 {21/100, 12.025969956317113 + 0.4278460213997448*I}, 
 {211/1000, 11.899221073376651 + 0.2944470820179177*I}, 
 {53/250, 11.770153850240149 + 0.1653501861756297*I}, 
 {213/1000, 11.638912048747045 + 0.04062605463916924*I}, 
 {107/500, 11.505643208889381 - 0.07965857179948443*I}, 
 {43/200, 11.370498653882407 - 0.1954410897232819*I}, 
 {27/125, 11.233633485113984 - 0.30666326469371086*I}, 
 {217/1000, 11.095206578403065 - 0.4132714516635829*I}, 
 {109/500, 10.955380579209901 - 0.5152168161666566*I}, 
 {219/1000, 10.814321737599272 - 0.6124556133060608*I}, 
 {11/50, 10.672200533603245 - 0.704949409071574*I}, 
 {221/1000, 10.529190857197818 - 0.792665404158349*I}, 
 {111/500, 10.385470184538974 - 0.8755766648600414*I}, 
 {223/1000, 10.241219380958398 - 0.9536625382634654*I}, 
 {28/125, 10.096623971701746 - 1.0269089381645315*I}, 
 {9/40, 9.951872318356095 - 1.095308721736977*I}, 
 {113/500, 9.807156563322309 - 1.158862107573917*I}, 
 {227/1000, 9.662672274870204 - 1.2175771020506474*I}, 
 {57/250, 9.518618583817585 - 1.271469977241992*I}, 
 {229/1000, 9.375197893397598 - 1.3205657912336761*I}, 
 {23/100, 9.232615887602577 - 1.3648989585012217*I}, 
 {231/1000, 9.091081368221495 - 1.4045138820794776*I}, 
 {29/125, 8.950806150683036 - 1.4394657087882194*I}, 
 {233/1000, 8.812004834129425 - 1.469820888890574*I}, 
 {117/500, 8.674894639980153 - 1.4956583863359754*I}, 
 {47/200, 8.53969511345386 - 1.5170704531988477*I}, 
 {59/250, 8.406627855073822 - 1.534163821896641*I}, 
 {237/1000, 8.275916049713572 - 1.5470610112417233*I}, 
 {119/500, 8.14778402231542 - 1.5559018488001755*I}, 
 {239/1000, 8.022456539487195 - 1.5608452747103172*I}, 
 {6/25, 7.900158200909914 - 1.5620714476472841*I}, 
 {241/1000, 7.78111207220195 - 1.559784388995567*I}, 
 {121/500, 7.665538483545106 - 1.5542151540862648*I}, 
 {243/1000, 7.55365291718914 - 1.545625952257808*I}, 
 {61/250, 7.4456634520780085 - 1.5343153525539321*I}, 
 {49/200, 7.34176639987777 - 1.52062547631661*I}, 
 {123/500, 7.242139969405571 - 1.5049520607201288*I}, 
 {247/1000, 7.146933289459412 - 1.487759714353011*I}, 
 {31/125, 7.056245696590565 - 1.4696066377061143*I}, 
 {249/1000, 6.970078418119556 - 1.451193423604579*I}, 
 {251/1000, 6.809096435327604 - 1.4170383329036724*I}, 
 {13/50, 6.187252043061562 - 1.2907217181133745*I}, 
 {27/100, 5.625556814229867 - 1.1783810598026818*I}, 
 {7/25, 5.152828106329139 - 1.084424592211235*I}, 
 {29/100, 4.743779705699808 - 1.0034354469757432*I}, 
 {3/10, 4.383030200223061 - 0.9322287695440963*I}, 
 {31/100, 4.060314570630339 - 0.8687131799247965*I}, 
 {8/25, 3.768372016136766 - 0.8114216092917843*I}, 
 {33/100, 3.50185199362096 - 0.7592773814825478*I}, 
 {17/50, 3.2566878123840297 - 0.7114635149071802*I}, 
 {7/20, 3.029712243266431 - 0.6673438033019323*I}, 
 {9/25, 2.8184088888369843 - 0.6264123675073563*I}, 
 {37/100, 2.62074504894656 - 0.5882599579735199*I}, 
 {19/50, 2.435055283296151 - 0.5525506415292369*I}, 
 {39/100, 2.2599579981890656 - 0.5190052006972792*I}, 
 {2/5, 2.0942950893843317 - 0.4873890237496994*I}, 
 {41/100, 1.9370867529016778 - 0.45750308686126573*I}, 
 {21/50, 1.787494521746794 - 0.42917711821155535*I}, 
 {43/100, 1.6448002077580668 - 0.4022643347724397*I}, 
 {11/25, 1.5083798396633483 - 0.3766373338395397*I}, 
 {9/20, 1.3776899587679736 - 0.3521848464150992*I}, 
 {23/50, 1.2522543840060507 - 0.32880914327191135*I}, 
 {47/100, 1.131653308807131 - 0.3064239417905412*I}, 
 {12/25, 1.0155148430833378 - 0.28495270156915353*I}, 
 {49/100, 0.9035083666622086 - 0.2643272251067401*I}, 
 {499/1000, 0.8059905529494245 - 0.2464368653048723*I}, 
 {501/1000, 0.7847219665475222 - 0.24254343030432324*I}, 
 {51/100, 0.6907400052612047 - 0.22537573578884462*I}, 
 {13/25, 0.5894746985334223 - 0.20694555318888774*I}, 
 {53/100, 0.49132703003010647 - 0.1891513044556632*I}, 
 {27/50, 0.3961018475340552 - 0.1719524938736754*I}, 
 {11/20, 0.30362174199649417 - 0.15531228487145654*I}, 
 {14/25, 0.21372503395446074 - 0.13919707755775335*I}, 
 {57/100, 0.12626376793946292 - 0.12357614512222881*I}, 
 {29/50, 0.04110272179786989 - 0.10842131955837431*I}, 
 {59/100, -0.04188254643054279 - 0.09370671890985705*I}, 
 {3/5, -0.12280646560384412 - 0.0794085096599133*I}, 
 {61/100, -0.2017746605922639 - 0.0655046989735979*I}, 
 {31/50, -0.2788848269110531 - 0.051974952438683886*I}, 
 {63/100, -0.3542273941034182 - 0.03880043362471497*I}, 
 {16/25, -0.4278862429723631 - 0.025963662454614678*I}, 
 {13/20, -0.49993942182163664 - 0.013448389771838265*I}, 
 {33/50, -0.5704595895479088 - 0.0012394859832056682*I}, 
 {67/100, -0.6395145948265508 + 0.010677158117346153*I}, 
 {17/25, -0.7071677647204524 + 0.022314719844757747*I}, 
 {69/100, -0.7734782902034567 + 0.033685523822668983*I}, 
 {7/10, -0.8385016841411925 + 0.04480111302723344*I}, 
 {71/100, -0.9022901531625394 + 0.05567231261807137*I}, 
 {18/25, -0.9648925285951009 + 0.0663092874707445*I}, 
 {73/100, -1.0263548876587265 + 0.07672159408730295*I}, 
 {37/50, -1.0867206408743186 + 0.0869182275574758*I}, 
 {3/4, -1.146030669186075 + 0.09690766411358709*I}, 
 {19/25, -1.2043235428345724 + 0.10669789975304411*I}, 
 {77/100, -1.2616358321142798 + 0.11629648538769288*I}, 
 {39/50, -1.3180020494328346 + 0.12571055883609006*I}, 
 {79/100, -1.3734548657962478 + 0.13494687403499483*I}, 
 {4/5, -1.4280252566391027 + 0.14401182773190158*I}, 
 {81/100, -1.4817426441536554 + 0.15291148391270326*I}, 
 {41/50, -1.5346350151921797 + 0.16165159620732084*I}, 
 {83/100, -1.5867289701450318 + 0.17023762842995893*I}, 
 {21/25, -1.638049453840722 + 0.1786747735013705*I}, 
 {17/20, -1.6886211276996619 + 0.18696797083225647*I}, 
 {43/50, -1.7384664555456766 + 0.19512192235583825*I}, 
 {87/100, -1.7876073870038454 + 0.20314110735080249*I}, 
 {22/25, -1.8360648287198273 + 0.21102979606894223*I}, 
 {89/100, -1.8838587866321177 + 0.21879206242510918*I}, 
 {9/10, -1.931008187389125 + 0.2264317956864943*I}, 
 {91/100, -1.9775314280213934 + 0.2339527113481381*I}, 
 {23/25, -2.0234460135316112 + 0.24135836120103704*I}, 
 {93/100, -2.068768147647461 + 0.2486521427022126*I}, 
 {47/50, -2.11351439070404 + 0.25583730768312307*I}, 
 {19/20, -2.1577000088000204 + 0.2629169704746346*I}, 
 {24/25, -2.2013395124413364 + 0.26989411543809183*I}, 
 {97/100, -2.2444472036495426 + 0.2767716040493724*I}, 
 {49/50, -2.287036732877823 + 0.2835521814454296*I}, 
 {99/100, -2.3291209892986444 + 0.2902384826093112*I}, 
 {1, -2.370712619227561 + 0.2968330380867883*I}}


==> anc/ancillary/amplitude/calF21fit.out <==
(3.9451542641373294 - 9.763043318560676*I) + 
 (5.007091776370238 + 8.440064089867416*I)*Sqrt[1 - 4*zc] + 
 (193.25930981470447 - 682.9629840784182*I)*zc + 
 (122.57396053542003 + 191.33521360613904*I)*Sqrt[1 - 4*zc]*zc + 
 (4202.20878089394 - 107163.07524111272*I)*zc^2 + 
 (247744.37192070385 + 172951.7978970533*I)*Sqrt[1 - 4*zc]*zc^2 + 
 (21659.021922649234 + 652311.2278344196*I)*zc^3 + 
 (1.1860161588167406*^6 + 375613.52231715847*I)*Sqrt[1 - 4*zc]*zc^3 + 
 (783473.2066138138 + 766768.3364874857*I)*zc^4 - 
 (2.5093916718332387 - 1.4412850821245928*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (2.686555839829596 - 1.5938068134482049*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + (60.903890065921395 - 39.016503427126*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 - Sqrt[1 - 4*zc]] + 
 (29203.734105384505 + 77153.35319944407*I)*zc^2*Log[1 - Sqrt[1 - 4*zc]] + 
 (55052.267103893006 - 78859.48282875394*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] + (378634.75637563353 + 321131.84355764545*I)*zc^3*
  Log[1 - Sqrt[1 - 4*zc]] + (119561.49753786743 - 377520.6685250933*I)*
  Sqrt[1 - 4*zc]*zc^3*Log[1 - Sqrt[1 - 4*zc]] + 
 (197471.87274357516 - 376933.78013127483*I)*zc^4*Log[1 - Sqrt[1 - 4*zc]] + 
 12279.337537806423*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 51109.7202864125*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 59990.87432620604*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 986.3189687778887*zc^2*Log[1 - Sqrt[1 - 4*zc]]^3 + 
 12787.907228035796*zc^3*Log[1 - Sqrt[1 - 4*zc]]^3 + 
 6669.361294149378*zc^4*Log[1 - Sqrt[1 - 4*zc]]^3 + 
 5917.913812667332*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] + 76727.44336821478*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 40016.16776489627*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - (2.5093916718332387 - 1.4412850821245928*I)*
  Log[1 + Sqrt[1 - 4*zc]] - (2.686555839829596 - 1.5938068134482049*I)*
  Sqrt[1 - 4*zc]*Log[1 + Sqrt[1 - 4*zc]] - 
 (60.903890065921395 - 39.016503427126*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] - (94502.5008238775 + 51379.81959528419*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] - (55052.267103893006 - 78859.48282875394*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (1.2252519231689484*^6 - 13029.383288718236*I)*zc^3*
  Log[1 + Sqrt[1 - 4*zc]] - (119561.49753786743 - 377520.6685250933*I)*
  Sqrt[1 - 4*zc]*zc^3*Log[1 + Sqrt[1 - 4*zc]] - 
 (639013.6874038165 - 551211.0807554618*I)*zc^4*Log[1 + Sqrt[1 - 4*zc]] - 
 28660.660349659964*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 155402.85161507595*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 92244.65478936046*zc^4*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 2958.956906333666*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 38363.72168410739*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 20008.083882448136*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (8177.352263759305 - 18591.674558453255*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (2073.6907558384482 + 241046.37241431043*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (87727.96818925766 + 125714.49867501482*I)*zc^4*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 5917.913812667332*zc^2*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 76727.44336821478*zc^3*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 40016.16776489627*zc^4*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 2958.956906333666*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 38363.72168410739*zc^3*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 20008.083882448136*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 986.3189687778887*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 12787.907228035796*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 6669.361294149378*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 11835.827625334665*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 153454.88673642956*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 80032.33552979254*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 5917.913812667332*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 76727.44336821478*zc^3*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 40016.16776489627*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 (0. + 37183.34911690651*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 482092.74482862087*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 251428.99735002965*I)*zc^4*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 17753.741438001998*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 230182.33010464435*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 120048.50329468882*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 11835.827625334665*zc^2*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 153454.88673642956*zc^3*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 80032.33552979254*zc^4*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 11835.827625334665*zc^2*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 153454.88673642956*zc^3*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 80032.33552979254*zc^4*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF22data.out <==
{{1/100, 3.1590116214146495 + 3.1485004934659084*I}, 
 {11/1000, 2.815422255384409 + 3.243545177769421*I}, 
 {3/250, 2.4850492551555456 + 3.369779542495053*I}, 
 {13/1000, 2.1697881046954115 + 3.52439708612955*I}, 
 {7/500, 1.8711656911380496 + 3.704765577440451*I}, 
 {3/200, 1.5904059597406073 + 3.908411870792286*I}, 
 {2/125, 1.328480966051263 + 4.133008326739157*I}, 
 {17/1000, 1.0861505178087905 + 4.37636159077517*I}, 
 {9/500, 0.8639941263246347 + 4.636402576173624*I}, 
 {19/1000, 0.6624368437960457 + 4.911177691840645*I}, 
 {1/50, 0.48177052221568417 + 5.198841105927018*I}, 
 {21/1000, 0.3221715335039082 + 5.497647880001089*I}, 
 {11/500, 0.183715592789796 + 5.805947756514058*I}, 
 {23/1000, 0.06639042020748376 + 6.12217969667374*I}, 
 {3/125, -0.029893510864124794 + 6.444866723718009*I}, 
 {1/40, -0.10529372994432804 + 6.77261149557102*I}, 
 {13/500, -0.16002765077066505 + 7.1040921012737845*I}, 
 {27/1000, -0.1943655647472682 + 7.438058200513543*I}, 
 {7/250, -0.20862447106450266 + 7.773327556951642*I}, 
 {29/1000, -0.20316255290236862 + 8.108782846107887*I}, 
 {3/100, -0.17837454499818037 + 8.443368406106773*I}, 
 {31/1000, -0.13468748186332935 + 8.77608781327017*I}, 
 {4/125, -0.07255638907467836 + 9.106001042142546*I}, 
 {33/1000, 0.007538709316863845 + 9.432222089906737*I}, 
 {17/500, 0.10509601886004052 + 9.753916701147547*I}, 
 {7/200, 0.21959477451144738 + 10.07030022874705*I}, 
 {9/250, 0.35049777567961365 + 10.380635620691786*I}, 
 {37/1000, 0.49725367676398213 + 10.684231520641164*I}, 
 {19/500, 0.6592990928307876 + 10.980440472548125*I}, 
 {39/1000, 0.8360605078023143 + 11.268657220233187*I}, 
 {1/25, 1.0269560102047506 + 11.548317093672512*I}, 
 {41/1000, 1.2313969008414756 + 11.818894476153991*I}, 
 {21/500, 1.4487891598035831 + 12.079901343586618*I}, 
 {43/1000, 1.6785347897683174 + 12.330885881324074*I}, 
 {11/250, 1.920033066046344 + 12.571431121299165*I}, 
 {9/200, 2.172681673607368 + 12.801153722428445*I}, 
 {23/500, 2.4358777729161196 + 13.019702718859723*I}, 
 {47/1000, 2.7090189623537597 + 13.226758361895055*I}, 
 {6/125, 2.9915041982101505 + 13.42203100086579*I}, 
 {49/1000, 3.282734616513103 + 13.605260006569395*I}, 
 {1/20, 3.5821143175082883 + 13.776212736463593*I}, 
 {51/1000, 3.88905107827446 + 13.934683537648251*I}, 
 {13/250, 4.202957023083771 + 14.080492786180805*I}, 
 {53/1000, 4.523249237267784 + 14.213485963876636*I}, 
 {27/500, 4.849350346679918 + 14.333532747486933*I}, 
 {11/200, 5.180689053421915 + 14.440526166707727*I}, 
 {7/125, 5.516700615555078 + 14.534381751577378*I}, 
 {57/1000, 5.8568273265600315 + 14.615036723660584*I}, 
 {29/500, 6.200518931645951 + 14.682449221426413*I}, 
 {59/1000, 6.547233027274077 + 14.736597520675629*I}, 
 {3/50, 6.896435429716501 + 14.777479312096897*I}, 
 {61/1000, 7.247600516471816 + 14.805110977600593*I}, 
 {31/500, 7.600211532023154 + 14.819526895012611*I}, 
 {63/1000, 7.953760906169735 + 14.820778763379797*I}, 
 {8/125, 8.307750499152348 + 14.808934928056264*I}, 
 {13/200, 8.66169186070619 + 14.78407978455713*I}, 
 {33/500, 9.015106466189112 + 14.746313098976792*I}, 
 {67/1000, 9.367525924938326 + 14.695749434253656*I}, 
 {17/250, 9.718492167867488 + 14.63251754984795*I}, 
 {69/1000, 10.067557641956988 + 14.556759825062304*I}, 
 {7/100, 10.414285456478215 + 14.46863169559242*I}, 
 {71/1000, 10.758249549635174 + 14.36830110414126*I}, 
 {9/125, 11.099034807157647 + 14.255947964010751*I}, 
 {73/1000, 11.436237186136045 + 14.131763635377146*I}, 
 {37/500, 11.769463831083465 + 13.995950413463834*I}, 
 {3/40, 12.098333177883557 + 13.848721031550706*I}, 
 {19/250, 12.422475014180142 + 13.69029815972656*I}, 
 {77/1000, 12.741530572580853 + 13.520913945156664*I}, 
 {39/500, 13.055152636621795 + 13.340809532347297*I}, 
 {79/1000, 13.363005392192738 + 13.150234609305521*I}, 
 {2/25, 13.66476486782146 + 12.949446957722577*I}, 
 {81/1000, 13.960118560039405 + 12.738712016116848*I}, 
 {41/500, 14.248765724021187 + 12.518302450076362*I}, 
 {83/1000, 14.53041727608116 + 12.288497731954223*I}, 
 {21/250, 14.804795797363575 + 12.049583724021883*I}, 
 {17/200, 15.071635627871661 + 11.801852293043217*I}, 
 {43/500, 15.33068278845666 + 11.545600888326868*I}, 
 {87/1000, 15.58169499696464 + 11.281132169750993*I}, 
 {11/125, 15.824441644526653 + 11.00875362627746*I}, 
 {89/1000, 16.05870377834005 + 10.728777201149283*I}, 
 {9/100, 16.28427405829655 + 10.441518926891664*I}, 
 {1/11, 16.481630150265673 + 10.174325087193768*I}, 
 {91/1000, 16.500956735086397 + 10.14729856680906*I}, 
 {23/250, 16.708567605846135 + 9.846439263393872*I}, 
 {93/1000, 16.9069339602596 + 9.539267193170616*I}, 
 {47/500, 17.095894533506375 + 9.226111240595154*I}, 
 {19/200, 17.27529945048608 + 8.907302622855779*I}, 
 {12/125, 17.445010144006314 + 8.583174614474842*I}, 
 {97/1000, 17.604899314880996 + 8.254062212978347*I}, 
 {49/500, 17.75485084225112 + 7.920301814196053*I}, 
 {99/1000, 17.894759706136135 + 7.5822309100989225*I}, 
 {1/10, 18.02453190430892 + 7.240187786525616*I}, 
 {101/1000, 18.14408438296826 + 6.894511226498961*I}, 
 {51/500, 18.253344939495676 + 6.5455402190156775*I}, 
 {103/1000, 18.352252031667778 + 6.193613673221908*I}, 
 {13/125, 18.440754868381923 + 5.839070137971895*I}, 
 {21/200, 18.518813227722212 + 5.482247526609953*I}, 
 {53/500, 18.586397271772384 + 5.1234828461124025*I}, 
 {107/1000, 18.643487414416416 + 4.763111932964581*I}, 
 {27/250, 18.690074400746504 + 4.401469192338215*I}, 
 {109/1000, 18.726159030678758 + 4.038887342876286*I}, 
 {11/100, 18.751752079548496 + 3.6756971660932827*I}, 
 {111/1000, 18.76687417548039 + 3.312227260757231*I}, 
 {14/125, 18.77155566429596 + 2.9488038017298948*I}, 
 {113/1000, 18.765836480147758 + 2.5857503034130183*I}, 
 {57/500, 18.749766018550094 + 2.2233873880236743*I}, 
 {23/200, 18.72340299352744 + 1.8620325580698331*I}, 
 {29/250, 18.686815298345053 + 1.5019999734561011*I}, 
 {117/1000, 18.640079777932648 + 1.1436002329654364*I}, 
 {59/500, 18.583282344126783 + 0.7871401600682937*I}, 
 {119/1000, 18.516517467213944 + 0.43292259293535196*I}, 
 {3/25, 18.439888282958428 + 0.08124618007575535*I}, 
 {121/1000, 18.353506344268588 - 0.2675948229981806*I}, 
 {61/500, 18.257491450052953 - 0.6133107492722836*I}, 
 {123/1000, 18.151971529006133 - 0.9556167133334412*I}, 
 {31/250, 18.03708244173244 - 1.2942328005921944*I}, 
 {1/8, 17.912967986915934 - 1.6288842505251395*I}, 
 {63/500, 17.77977896470383 - 1.9593016408433819*I}, 
 {127/1000, 17.637674489362887 - 2.2852210471542342*I}, 
 {16/125, 17.486820381071738 - 2.6063842607500867*I}, 
 {129/1000, 17.327389650732478 - 2.922538895990442*I}, 
 {13/100, 17.159562115794763 - 3.2334385927963893*I}, 
 {131/1000, 16.983524795649167 - 3.53884316785631*I}, 
 {33/250, 16.799470523498897 - 3.838518770097412*I}, 
 {133/1000, 16.607598962885113 - 4.1322380330157*I}, 
 {67/500, 16.408115833057984 - 4.419780222459501*I}, 
 {27/200, 16.20123281318947 - 4.700931382922526*I}, 
 {17/125, 15.987167367975761 - 4.975484486477903*I}, 
 {137/1000, 15.766142528840025 - 5.243239519517903*I}, 
 {69/500, 15.538386683561862 - 5.504003692075809*I}, 
 {139/1000, 15.304133549703089 - 5.757591514077657*I}, 
 {7/50, 15.06362166055671 - 6.00382493188123*I}, 
 {141/1000, 14.817094475254997 - 6.242533448415969*I}, 
 {71/500, 14.564799493903585 - 6.473554229239127*I}, 
 {143/1000, 14.306989519798144 - 6.696732252572268*I}, 
 {18/125, 14.04392077399104 - 6.911920360295866*I}, 
 {29/200, 13.775853637747694 - 7.11897939873014*I}, 
 {73/500, 13.503052196472346 - 7.317778309148039*I}, 
 {147/1000, 13.225784025926664 - 7.508194222404484*I}, 
 {37/250, 12.944319971904132 - 7.690112551194147*I}, 
 {149/1000, 12.658933942844147 - 7.8634270752725115*I}, 
 {3/20, 12.3699027250061 - 8.028040026950173*I}, 
 {151/1000, 12.077505605634773 - 8.183862165971938*I}, 
 {19/125, 11.78202431176475 - 8.330812855638762*I}, 
 {153/1000, 11.483742711362424 - 8.468820135278612*I}, 
 {77/500, 11.1829465637881 - 8.597820773892671*I}, 
 {31/200, 10.879923308299183 - 8.717760350146122*I}, 
 {39/250, 10.574961766457406 - 8.82859328870105*I}, 
 {157/1000, 10.268352125861796 - 8.930282928448882*I}, 
 {79/500, 9.960385412215686 - 9.02280156065838*I}, 
 {159/1000, 9.651353258356508 - 9.106130473811582*I}, 
 {4/25, 9.341547914729048 - 9.1802599918069*I}, 
 {161/1000, 9.031261824113287 - 9.245189526341008*I}, 
 {81/500, 8.72078741455637 - 9.300927527000788*I}, 
 {163/1000, 8.410416661916656 - 9.347491621797431*I}, 
 {41/250, 8.100441143975544 - 9.384908557686714*I}, 
 {33/200, 7.791151767317153 - 9.413214223675404*I}, 
 {83/500, 7.482838176228128 - 9.43245369720129*I}, 
 {167/1000, 7.17578877633219 - 9.442681189768876*I}, 
 {21/125, 6.87029039496764 - 9.443960071045353*I}, 
 {169/1000, 6.566628005844741 - 9.43636289715269*I}, 
 {17/100, 6.265084506335363 - 9.41997132894921*I}, 
 {171/1000, 5.9659403990611395 - 9.39487615820505*I}, 
 {43/250, 5.669473519199116 - 9.361177271356347*I}, 
 {173/1000, 5.375958805283034 - 9.3189836186705*I}, 
 {87/500, 5.085667991803774 - 9.268413177601175*I}, 
 {7/40, 4.798869340306027 - 9.20959290923895*I}, 
 {22/125, 4.515827356164934 - 9.142658709744836*I}, 
 {177/1000, 4.2368025122111135 - 9.067755353743628*I}, 
 {89/500, 3.9620509630527465 - 8.985036432042492*I}, 
 {179/1000, 3.691824249582865 - 8.894664282712995*I}, 
 {9/50, 3.4263690218852787 - 8.796809933858597*I}, 
 {181/1000, 3.1659267634390886 - 8.691652943171022*I}, 
 {91/500, 2.9107334593574166 - 8.579381422420852*I}, 
 {183/1000, 2.6610193403216442 - 8.460191862403363*I}, 
 {23/125, 2.417008538550448 - 8.334289045787557*I}, 
 {37/200, 2.178918848350847 - 8.201885935541654*I}, 
 {93/500, 1.9469613028636985 - 8.063203542077048*I}, 
 {187/1000, 1.7213402038967587 - 7.918470807244319*I}, 
 {47/250, 1.5022524181960648 - 7.767924454498001*I}, 
 {189/1000, 1.2898869682517926 - 7.611808841646933*I}, 
 {19/100, 1.0844254781939782 - 7.45037580292761*I}, 
 {191/1000, 0.8860410296513237 - 7.283884480082449*I}, 
 {24/125, 0.694898266385735 - 7.112601143702307*I}, 
 {193/1000, 0.5111529657340839 - 6.936799004058599*I}, 
 {97/500, 0.33495145840100804 - 6.756758010202972*I}, 
 {39/200, 0.16643180169972993 - 6.572764640696576*I}, 
 {49/250, 0.005720416176174581 - 6.385111675989606*I}, 
 {197/1000, -0.14706520249741573 - 6.194097965545964*I}, 
 {99/500, -0.29181832554618836 - 6.000028177437855*I}, 
 {199/1000, -0.4284430252947118 - 5.803212536011742*I}, 
 {1/5, -0.5568545105673479 - 5.603966553383017*I}, 
 {201/1000, -0.6769794409090082 - 5.402610705262433*I}, 
 {101/500, -0.7887563002227012 - 5.199470172668228*I}, 
 {203/1000, -0.8921357184040914 - 4.994874484213938*I}, 
 {51/250, -0.9870807978045661 - 4.789157184848335*I}, 
 {41/200, -1.0735675190247491 - 4.582655476585316*I}, 
 {103/500, -1.1515849278798953 - 4.37570983859203*I}, 
 {207/1000, -1.2211358510223818 - 4.168663630748057*I}, 
 {26/125, -1.2822367651010893 - 3.9618626718996524*I}, 
 {209/1000, -1.3349184627829231 - 3.7556547934485565*I}, 
 {21/100, -1.3792262779504938 - 3.550389386243495*I}, 
 {211/1000, -1.4152207035141373 - 3.3464168844383977*I}, 
 {53/250, -1.4429772832793049 - 3.1440882689302185*I}, 
 {213/1000, -1.4625873996512553 - 2.9437544825983366*I}, 
 {107/500, -1.4741583998072088 - 2.745765913949427*I}, 
 {43/200, -1.4778139974706903 - 2.550471699730096*I}, 
 {27/125, -1.4736947645491512 - 2.358219121324666*I}, 
 {217/1000, -1.4619583735502886 - 2.1693528448120247*I}, 
 {109/500, -1.442779958309444 - 1.9842144233151515*I}, 
 {219/1000, -1.4163525473260279 - 1.8031411432717306*I}, 
 {11/50, -1.3828873846371152 - 1.6264654764679989*I}, 
 {221/1000, -1.3426143148469407 - 1.454514007950479*I}, 
 {111/500, -1.2957821047673974 - 1.2876067786383771*I}, 
 {223/1000, -1.2426588627866977 - 1.1260558813649624*I}, 
 {28/125, -1.183532343466453 - 0.9701646244273832*I}, 
 {9/40, -1.118710323216277 - 0.8202262978143153*I}, 
 {113/500, -1.0485209301762666 - 0.6765229095949223*I}, 
 {227/1000, -0.9733131797424619 - 0.5393238208351079*I}, 
 {57/250, -0.8934562778155737 - 0.4088842635870549*I}, 
 {229/1000, -0.8093419683485195 - 0.28544370855357215*I}, 
 {23/100, -0.7213827758724562 - 0.16922418431656183*I}, 
 {231/1000, -0.6300132735290731 - 0.06042822833808259*I}, 
 {29/125, -0.5356901943646335 + 0.040763340584049956*I}, 
 {233/1000, -0.4388923336379662 + 0.1341931234290712*I}, 
 {117/500, -0.34012104941425036 + 0.2197307761828995*I}, 
 {47/200, -0.23990028574473854 + 0.29727530356186094*I}, 
 {59/250, -0.13877603017351703 + 0.36675856092821846*I}, 
 {237/1000, -0.03731716611855518 + 0.4281490665913168*I}, 
 {119/500, 0.06388570991310871 + 0.4814563089161936*I}, 
 {239/1000, 0.16422092880969785 + 0.5267361722818009*I}, 
 {6/25, 0.26305517019494573 + 0.564096485519741*I}, 
 {241/1000, 0.35973621697183944 + 0.5937046596018547*I}, 
 {121/500, 0.4535939609525599 + 0.6157963260733936*I}, 
 {243/1000, 0.5439433232627948 + 0.6306863915987719*I}, 
 {61/250, 0.630088255130147 + 0.6387836065299553*I}, 
 {49/200, 0.711328256008585 + 0.6406089792531873*I}, 
 {123/500, 0.7869685425171724 + 0.6368226836358986*I}, 
 {247/1000, 0.8563390844831815 + 0.6282633440082179*I}, 
 {31/125, 0.9188297970272856 + 0.6160129472895903*I}, 
 {249/1000, 0.9739765684150257 + 0.6015213258351366*I}, 
 {251/1000, 1.0646733875092877 + 0.5740847829113704*I}, 
 {13/50, 1.33010286032777 + 0.48640271062606644*I}, 
 {27/100, 1.4834681775444665 + 0.41986612028495074*I}, 
 {7/25, 1.5592045510290404 + 0.3705954698437779*I}, 
 {29/100, 1.5888220131122353 + 0.33215092919095923*I}, 
 {3/10, 1.5888508724907524 + 0.30113260466242764*I}, 
 {31/100, 1.5690218178647228 + 0.27549643165292537*I}, 
 {8/25, 1.5354767807430107 + 0.25391372875145635*I}, 
 {33/100, 1.4922899419677833 + 0.23547319761354402*I}, 
 {17/50, 1.442257989568816 + 0.21952440551018526*I}, 
 {7/20, 1.3873555002271587 + 0.2055884613212129*I}, 
 {9/25, 1.3290066034978736 + 0.19330381563702304*I}, 
 {37/100, 1.2682561135482047 + 0.18239177233033388*I}, 
 {19/50, 1.205881091812671 + 0.17263368906458254*I}, 
 {39/100, 1.1424655368127787 + 0.1638554232556544*I}, 
 {2/5, 1.0784530830774202 + 0.15591643625543838*I}, 
 {41/100, 1.0141816585432935 + 0.14870198575397353*I}, 
 {21/50, 0.9499105663421687 + 0.14211742012321338*I}, 
 {43/100, 0.885838627056728 + 0.1360839363148898*I}, 
 {11/25, 0.822118981539461 + 0.1305353774005198*I}, 
 {9/20, 0.7588689695994617 + 0.12541578176615076*I}, 
 {23/50, 0.696178046121986 + 0.12067748438630588*I}, 
 {47/100, 0.6341138597945246 + 0.11627962943657622*I}, 
 {12/25, 0.5727268842110789 + 0.11218699324285808*I}, 
 {49/100, 0.5120539575264047 + 0.10836904421512372*I}, 
 {499/1000, 0.4580805493669686 + 0.10514569435554222*I}, 
 {501/1000, 0.4461692649992983 + 0.10445492266580914*I}, 
 {51/100, 0.3929457364065456 + 0.10145414076987436*I}, 
 {13/25, 0.3345386546216105 + 0.09831345049269657*I}, 
 {53/100, 0.2769048885011216 + 0.09535905908887798*I}, 
 {27/50, 0.22004531265702099 + 0.0925749715679558*I}, 
 {11/20, 0.16395708678010124 + 0.0899469679034155*I}, 
 {14/25, 0.10863473110111954 + 0.0874623636132128*I}, 
 {57/100, 0.054071008640676155 + 0.08510980810842739*I}, 
 {29/50, 0.0002567025803728029 + 0.08287911404795523*I}, 
 {59/100, -0.05281829013802053 + 0.08076111219634186*I}, 
 {3/5, -0.10516656441359373 + 0.0787475275583347*I}, 
 {61/100, -0.1568000185670826 + 0.07683087306395464*I}, 
 {31/50, -0.20773142464531702 + 0.07500435816655227*I}, 
 {63/100, -0.2579741027147975 + 0.07326180983545783*I}, 
 {16/25, -0.307540894840713 + 0.07159760402555548*I}, 
 {13/20, -0.3564460031084309 + 0.07000660610901832*I}, 
 {33/50, -0.4047029614503117 + 0.06848411889677664*I}, 
 {67/100, -0.4523274504899746 + 0.06702583708920429*I}, 
 {17/25, -0.49932866875678883 + 0.06562780734657281*I}, 
 {69/100, -0.5457198250478541 + 0.06428639313799067*I}, 
 {7/10, -0.5915183988254284 + 0.06299824373218144*I}, 
 {71/100, -0.6367359207724803 + 0.06176026660068601*I}, 
 {18/25, -0.6813828757585725 + 0.060569603214389645*I}, 
 {73/100, -0.7254740748285258 + 0.05942360733752139*I}, 
 {37/50, -0.7690207910491154 + 0.05831982567724481*I}, 
 {3/4, -0.8120350859680912 + 0.0572559807314974*I}, 
 {19/25, -0.8545284249339602 + 0.05622995527119201*I}, 
 {77/100, -0.8965124930000457 + 0.05523977858319995*I}, 
 {39/50, -0.9379981197998859 + 0.05428361408667115*I}, 
 {79/100, -0.9789962018512597 + 0.05335974802983401*I}, 
 {4/5, -1.0195176376073505 + 0.05246657948373468*I}, 
 {81/100, -1.059571943456831 + 0.05160261119453935*I}, 
 {41/50, -1.0991694119220483 + 0.050766441392624984*I}, 
 {83/100, -1.1383199757401599 + 0.049956756320170825*I}, 
 {21/25, -1.1770328882848844 + 0.0491723234008532*I}, 
 {17/20, -1.2153180149325635 + 0.04841198511712719*I}, 
 {43/50, -1.2531831332235015 + 0.04767465339318733*I}, 
 {87/100, -1.2906370003911434 + 0.046959304381744005*I}, 
 {22/25, -1.3276892136127572 + 0.046264973978395574*I}, 
 {89/100, -1.3643473778720363 + 0.045590753499709535*I}, 
 {9/10, -1.4006194961621077 + 0.04493578564870404*I}, 
 {91/100, -1.4365133825704106 + 0.044299260938714724*I}, 
 {23/25, -1.472036568527983 + 0.04368041462657857*I}, 
 {93/100, -1.5071965087554418 + 0.04307852345664287*I}, 
 {47/50, -1.5420001836828305 + 0.04249290304869646*I}, 
 {19/20, -1.576454607755295 + 0.041922905096726026*I}, 
 {24/25, -1.6105664110073121 + 0.04136791536438977*I}, 
 {97/100, -1.644341515362612 + 0.04082735106203472*I}, 
 {49/50, -1.6777901881141588 + 0.04030065944243688*I}, 
 {99/100, -1.7109140940883663 + 0.03978731511597289*I}, 
 {1, -1.7437190419004764 + 0.039286819177505095*I}}


==> anc/ancillary/amplitude/calF22fit.out <==
(5.991217426635558 - 8.412668257893529*I) + 
 (2.183271027956807 + 8.22390549448488*I)*Sqrt[1 - 4*zc] + 
 (847.637522196339 - 4134.026570331034*I)*zc + 
 (1581.297068450025 + 876.5945401472441*I)*Sqrt[1 - 4*zc]*zc - 
 (62069.36070705019 + 803252.4750178067*I)*zc^2 + 
 (1.56435670064966*^6 + 943628.5436560167*I)*Sqrt[1 - 4*zc]*zc^2 - 
 (1.1311274121944755*^6 - 4.048047782546209*^6*I)*zc^3 + 
 (1.3080617441576904*^7 + 1.7188282924665764*^6*I)*Sqrt[1 - 4*zc]*zc^3 + 
 (1.4494463637513343*^7 + 1.2453843924073488*^7*I)*zc^4 - 
 (6.496005983211899*^6 + 9.138480844308384*^6*I)*Sqrt[1 - 4*zc]*zc^4 - 
 (5.230915045546823*^6 + 9.505074234690268*^6*I)*zc^5 - 
 (2.9538384108603 - 0.12823790273707317*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (2.617750421935733 - 0.694956752417299*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + (279.0287083036016 - 503.34248988108936*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 - Sqrt[1 - 4*zc]] + 
 (171030.55874354596 + 442145.1954588725*I)*zc^2*Log[1 - Sqrt[1 - 4*zc]] + 
 (300366.2943309228 - 497950.2033346436*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] + (3.418339891100931*^6 + 2.5770446311263177*^6*I)*
  zc^3*Log[1 - Sqrt[1 - 4*zc]] + 
 (547120.0381445152 - 4.1636898490420515*^6*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 - Sqrt[1 - 4*zc]] + (1.9416196197738098*^6 - 1.1390888022167768*^7*I)*
  zc^4*Log[1 - Sqrt[1 - 4*zc]] - 
 (2.908868797444553*^6 - 2.067742925165403*^6*I)*Sqrt[1 - 4*zc]*zc^4*
  Log[1 - Sqrt[1 - 4*zc]] - (2.4479164310426973*^6 - 1.8197319603094035*^6*I)*
  zc^5*Log[1 - Sqrt[1 - 4*zc]] + 70369.59342161179*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 410149.3916121835*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2 - 1.8129161349342635*^6*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 289619.33658554626*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 5776.339550302153*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 115450.08128605544*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 65575.73268622273*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^3 - 82675.2634169244*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 34658.03730181292*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 692700.4877163327*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] + 393454.39611733647*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] - 
 496051.58050154644*zc^5*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - (2.9538384108603 - 0.12823790273707317*I)*
  Log[1 + Sqrt[1 - 4*zc]] - (2.617750421935733 - 0.694956752417299*I)*
  Sqrt[1 - 4*zc]*Log[1 + Sqrt[1 - 4*zc]] - 
 (279.0287083036016 - 503.34248988108936*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] - (553450.304000341 + 291203.4755675701*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] - (300366.2943309228 - 497950.2033346436*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (1.1061656266603852*^7 - 439785.2624688968*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] - 
 (547120.0381445152 - 4.1636898490420515*^6*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 + Sqrt[1 - 4*zc]] - (6.283029048792093*^6 - 1.3104449662475599*^7*I)*
  zc^4*Log[1 + Sqrt[1 - 4*zc]] + 
 (2.908868797444553*^6 - 2.067742925165403*^6*I)*Sqrt[1 - 4*zc]*zc^4*
  Log[1 + Sqrt[1 - 4*zc]] + (7.921391959898136*^6 - 3.9801220038559735*^6*I)*
  zc^5*Log[1 + Sqrt[1 - 4*zc]] - 164762.3076827166*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 1.300442173257442*^6*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 3.3531104645208796*^6*zc^4*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 235401.91873414087*zc^5*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 17329.01865090646*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 346350.24385816633*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 196727.19805866823*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 248025.79025077322*zc^5*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (46346.47258211875 - 108881.43537521648*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (69993.99842089153 + 2.1761827633476974*^6*I)*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (2.0856379402819113*^6 + 1.2360734403648328*^6*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^2 + (633456.091022498 + 1.558392001105264*^6*I)*
  zc^5*Log[1 + Sqrt[1 - 4*zc]]^2 + 34658.03730181292*zc^2*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 692700.4877163327*zc^3*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 393454.39611733647*zc^4*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 496051.58050154644*zc^5*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 17329.01865090646*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 346350.24385816633*zc^3*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 196727.19805866823*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 248025.79025077322*zc^5*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 5776.339550302153*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 115450.08128605544*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 65575.73268622273*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^3 - 82675.2634169244*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 69316.07460362584*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 1.3854009754326653*^6*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 786908.7922346729*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 992103.1610030929*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 34658.03730181292*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 692700.4877163327*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 393454.39611733647*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 496051.58050154644*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 (0. + 217762.87075043295*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 4.352365526695395*^6*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 2.4721468807296655*^6*I)*zc^4*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 3.116784002210528*^6*I)*zc^5*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 103974.11190543875*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 2.078101463148998*^6*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 1.1803631883520093*^6*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 1.4881547415046394*^6*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 69316.07460362584*zc^2*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 1.3854009754326653*^6*zc^3*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 786908.7922346729*zc^4*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 992103.1610030929*zc^5*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 69316.07460362584*zc^2*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 1.3854009754326653*^6*zc^3*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 786908.7922346729*zc^4*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 
 992103.1610030929*zc^5*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF30data.out <==
{{1/100, -134.19819124594954 - 181.05289819040146*I}, 
 {11/1000, -134.15812158258439 - 181.20305398556258*I}, 
 {3/250, -134.12048943776745 - 181.34999083295895*I}, 
 {13/1000, -134.08506268442335 - 181.49407054284796*I}, 
 {7/500, -134.05165288028607 - 181.63559182745536*I}, 
 {3/200, -134.02010465340544 - 181.77480456864683*I}, 
 {2/125, -133.99028816746636 - 181.91192015558562*I}, 
 {17/1000, -133.96209364249512 - 182.04711914907637*I}, 
 {9/500, -133.9354272862933 - 182.18055707771128*I}, 
 {19/1000, -133.9102082179321 - 182.31236889761283*I}, 
 {1/50, -133.88636610386413 - 182.44267247647252*I}, 
 {21/1000, -133.86383931560687 - 182.57157135228414*I}, 
 {11/500, -133.84257347558392 - 182.69915694421005*I}, 
 {23/1000, -133.82252029617575 - 182.82551034364292*I}, 
 {3/125, -133.80363664325503 - 182.95070377941184*I}, 
 {1/40, -133.78588377369064 - 183.07480182709284*I}, 
 {13/500, -133.76922670917438 - 183.19786241521572*I}, 
 {27/1000, -133.75363371795356 - 183.3199376686991*I}, 
 {7/250, -133.73907588277734 - 183.4410746206719*I}, 
 {29/1000, -133.72552673830967 - 183.56131581699955*I}, 
 {3/100, -133.7129619649636 - 183.68069983267682*I}, 
 {31/1000, -133.70135912889674 - 183.7992617153187*I}, 
 {4/125, -133.69069746002896 - 183.91703336795484*I}, 
 {33/1000, -133.6809576615796 - 184.03404388098164*I}, 
 {17/500, -133.67212174588838 - 184.15031982128565*I}, 
 {7/200, -133.6641728922748 - 184.26588548509721*I}, 
 {9/250, -133.65709532347287 - 184.38076311997554*I}, 
 {37/1000, -133.65087419780045 - 184.4949731203993*I}, 
 {19/500, -133.6454955147165 - 184.6085342006891*I}, 
 {39/1000, -133.6409460318187 - 184.72146354838137*I}, 
 {1/25, -133.63721319166143 - 184.83377696067805*I}, 
 {41/1000, -133.63428505703044 - 184.94548896618835*I}, 
 {21/500, -133.6321502535314 - 185.056612933846*I}, 
 {43/1000, -133.63079791852425 - 185.16716117060466*I}, 
 {11/250, -133.63021765558113 - 185.27714500928474*I}, 
 {9/200, -133.6303994937695 - 185.38657488774882*I}, 
 {23/500, -133.63133385116072 - 185.49546042042215*I}, 
 {47/1000, -133.63301150205126 - 185.60381046303524*I}, 
 {6/125, -133.6354235474544 - 185.71163317135145*I}, 
 {49/1000, -133.63856138847933 - 185.8189360545407*I}, 
 {1/20, -133.64241670226932 - 185.92572602377925*I}, 
 {51/1000, -133.64698142020788 - 186.03200943658058*I}, 
 {13/250, -133.65224770814552 - 186.1377921373015*I}, 
 {53/1000, -133.65820794842622 - 186.2430794942152*I}, 
 {27/500, -133.6648547235231 - 186.34787643349466*I}, 
 {11/200, -133.67218080111346 - 186.45218747041133*I}, 
 {7/125, -133.68017912044658 - 186.55601673802*I}, 
 {57/1000, -133.68884277987223 - 186.6593680135676*I}, 
 {29/500, -133.69816502541437 - 186.76224474284143*I}, 
 {59/1000, -133.70813924028894 - 186.86465006264504*I}, 
 {3/50, -133.71875893527258 - 186.96658682157312*I}, 
 {61/1000, -133.73001773984313 - 187.06805759923688*I}, 
 {31/500, -133.74190939401862 - 187.16906472407624*I}, 
 {63/1000, -133.7544277408315 - 187.2696102898817*I}, 
 {8/125, -133.76756671937846 - 187.36969617113633*I}, 
 {13/200, -133.7813203583968 - 187.46932403727646*I}, 
 {33/500, -133.79568277031854 - 187.56849536596204*I}, 
 {67/1000, -133.81064814576217 - 187.66721145543676*I}, 
 {17/250, -133.82621074842393 - 187.7654734360521*I}, 
 {69/1000, -133.84236491033454 - 187.86328228102178*I}, 
 {7/100, -133.85910502745105 - 187.96063881646697*I}, 
 {71/1000, -133.87642555555647 - 188.0575437308075*I}, 
 {9/125, -133.89432100644092 - 188.15399758354977*I}, 
 {73/1000, -133.91278594434337 - 188.25000081351564*I}, 
 {37/500, -133.93181498263192 - 188.34555374655565*I}, 
 {3/40, -133.95140278070363 - 188.44065660278346*I}, 
 {19/250, -133.9715440410889 - 188.5353095033678*I}, 
 {77/1000, -133.99223350674174 - 188.62951247691223*I}, 
 {39/500, -134.0134659585045 - 188.72326546545347*I}, 
 {79/1000, -134.03523621273234 - 188.8165683301046*I}, 
 {2/25, -134.05753911906638 - 188.909420856368*I}, 
 {81/1000, -134.08036955834388 - 189.00182275914113*I}, 
 {41/500, -134.10372244063686 - 189.0937736874355*I}, 
 {83/1000, -134.12759270340777 - 189.18527322882883*I}, 
 {21/250, -134.15197530977665 - 189.27632091366803*I}, 
 {17/200, -134.17686524688938 - 189.3669162190394*I}, 
 {43/500, -134.2022575243815 - 189.45705857252142*I}, 
 {87/1000, -134.2281471729304 - 189.54674735573434*I}, 
 {11/125, -134.25452924289064 - 189.63598190769957*I}, 
 {89/1000, -134.28139880300535 - 189.72476152802074*I}, 
 {9/100, -134.30875093918974 - 189.81308547989852*I}, 
 {1/11, -134.3340311600226 - 189.89298391921747*I}, 
 {91/1000, -134.33658075338212 - 189.90095299298835*I}, 
 {23/250, -134.36488336245668 - 189.9883632661122*I}, 
 {93/1000, -134.3936538971956 - 190.07531546983202*I}, 
 {47/500, -134.42288750131522 - 190.16180874889466*I}, 
 {19/200, -134.45257933054407 - 190.24784222455517*I}, 
 {12/125, -134.4827245517485 - 190.33341499678554*I}, 
 {97/1000, -134.51331834210333 - 190.41852614637716*I}, 
 {49/500, -134.5443558883046 - 190.50317473694156*I}, 
 {99/1000, -134.5758323858223 - 190.58735981681647*I}, 
 {1/10, -134.60774303818934 - 190.67108042088262*I}, 
 {101/1000, -134.6400830563263 - 190.75433557229618*I}, 
 {51/500, -134.67284765789807 - 190.83712428414185*I}, 
 {103/1000, -134.70603206670177 - 190.91944556101126*I}, 
 {13/125, -134.7396315120833 - 191.00129840051093*I}, 
 {21/200, -134.77364122838128 - 191.08268179470346*I}, 
 {53/500, -134.80805645439605 - 191.16359473148643*I}, 
 {107/1000, -134.84287243288347 - 191.24403619591152*I}, 
 {27/250, -134.87808441007087 - 191.32400517144862*I}, 
 {109/1000, -134.91368763519426 - 191.40350064119605*I}, 
 {11/100, -134.94967736005592 - 191.48252158904222*I}, 
 {111/1000, -134.98604883860068 - 191.56106700077896*I}, 
 {14/125, -135.0227973265104 - 191.6391358651719*I}, 
 {113/1000, -135.05991808081473 - 191.71672717498754*I}, 
 {57/500, -135.09740635951806 - 191.79383992798125*I}, 
 {23/200, -135.1352574212414 - 191.87047312784821*I}, 
 {29/250, -135.1734665248783 - 191.94662578513825*I}, 
 {117/1000, -135.21202892926414 - 192.02229691813793*I}, 
 {59/500, -135.25093989285756 - 192.09748555372042*I}, 
 {119/1000, -135.29019467343443 - 192.1721907281662*I}, 
 {3/25, -135.32978852779232 - 192.24641148795533*I}, 
 {121/1000, -135.36971671146594 - 192.3201468905331*I}, 
 {61/500, -135.40997447845214 - 192.3933960050509*I}, 
 {123/1000, -135.45055708094455 - 192.4661579130832*I}, 
 {31/250, -135.4914597690768 - 192.53843170932223*I}, 
 {1/8, -135.53267779067423 - 192.61021650225192*I}, 
 {63/500, -135.57420639101343 - 192.68151141480203*I}, 
 {127/1000, -135.61604081258892 - 192.7523155849834*I}, 
 {16/125, -135.658176294887 - 192.82262816650578*I}, 
 {129/1000, -135.70060807416624 - 192.89244832937973*I}, 
 {13/100, -135.74333138324366 - 192.9617752605025*I}, 
 {131/1000, -135.78634145128686 - 193.03060816422962*I}, 
 {33/250, -135.82963350361211 - 193.09894626293325*I}, 
 {133/1000, -135.87320276148628 - 193.1667887975476*I}, 
 {67/500, -135.91704444193482 - 193.23413502810283*I}, 
 {27/200, -135.9611537575536 - 193.30098423424786*I}, 
 {17/125, -136.0055259163245 - 193.367335715763*I}, 
 {137/1000, -136.05015612143575 - 193.43318879306338*I}, 
 {69/500, -136.0950395711047 - 193.49854280769364*I}, 
 {139/1000, -136.14017145840538 - 193.56339712281465*I}, 
 {7/50, -136.18554697109792 - 193.62775112368283*I}, 
 {141/1000, -136.23116129146075 - 193.69160421812325*I}, 
 {71/500, -136.27700959612685 - 193.75495583699688*I}, 
 {143/1000, -136.3230870559207 - 193.81780543466166*I}, 
 {18/125, -136.3693888356981 - 193.88015248942975*I}, 
 {29/200, -136.41591009418812 - 193.94199650402078*I}, 
 {73/500, -136.4626459838366 - 194.00333700601055*I}, 
 {147/1000, -136.50959165065112 - 194.06417354827806*I}, 
 {37/250, -136.55674223404708 - 194.12450570944915*I}, 
 {149/1000, -136.6040928666958 - 194.18433309433922*I}, 
 {3/20, -136.65163867437246 - 194.24365533439362*I}, 
 {151/1000, -136.69937477580626 - 194.3024720881284*I}, 
 {19/125, -136.7472962825288 - 194.36078304157004*I}, 
 {153/1000, -136.79539829872638 - 194.41858790869594*I}, 
 {77/500, -136.843675921089 - 194.47588643187567*I}, 
 {31/200, -136.892124238662 - 194.53267838231346*I}, 
 {39/250, -136.94073833269647 - 194.58896356049257*I}, 
 {157/1000, -136.9895132764995 - 194.6447417966229*I}, 
 {79/500, -137.03844413528444 - 194.70001295109012*I}, 
 {159/1000, -137.08752596602002 - 194.7547769149094*I}, 
 {4/25, -137.13675381727913 - 194.8090336101829*I}, 
 {161/1000, -137.18612272908686 - 194.8627829905617*I}, 
 {81/500, -137.2356277327663 - 194.91602504171314*I}, 
 {163/1000, -137.28526385078493 - 194.96875978179338*I}, 
 {41/250, -137.33502609659783 - 195.02098726192676*I}, 
 {33/200, -137.38490947449037 - 195.07270756669155*I}, 
 {83/500, -137.43490897941862 - 195.1239208146138*I}, 
 {167/1000, -137.48501959684762 - 195.17462715866816*I}, 
 {21/125, -137.5352363025882 - 195.22482678678878*I}, 
 {169/1000, -137.58555406263085 - 195.27451992238855*I}, 
 {17/100, -137.63596783297697 - 195.32370682488832*I}, 
 {171/1000, -137.68647255946763 - 195.3723877902579*I}, 
 {43/250, -137.7370631776092 - 195.42056315156725*I}, 
 {173/1000, -137.78773461239626 - 195.4682332795506*I}, 
 {87/500, -137.83848177813005 - 195.51539858318333*I}, 
 {7/40, -137.8892995782344 - 195.5620595102728*I}, 
 {22/125, -137.940182905067 - 195.6082165480635*I}, 
 {177/1000, -137.99112663972667 - 195.65387022385798*I}, 
 {89/500, -138.04212565185676 - 195.69902110565442*I}, 
 {179/1000, -138.09317479944295 - 195.7436698028012*I}, 
 {9/50, -138.14426892860664 - 195.7878169666703*I}, 
 {181/1000, -138.1954028733927 - 195.83146329135013*I}, 
 {91/500, -138.24657145555256 - 195.87460951435932*I}, 
 {183/1000, -138.29776948431953 - 195.917256417382*I}, 
 {23/125, -138.34899175617946 - 195.95940482702673*I}, 
 {37/200, -138.40023305463393 - 196.00105561561008*I}, 
 {93/500, -138.45148814995667 - 196.04220970196562*I}, 
 {187/1000, -138.50275179894166 - 196.08286805228104*I}, 
 {47/250, -138.5540187446445 - 196.12303168096486*I}, 
 {189/1000, -138.6052837161142 - 196.1627016515426*I}, 
 {19/100, -138.65654142811627 - 196.20187907758793*I}, 
 {191/1000, -138.7077865808468 - 196.24056512368665*I}, 
 {24/125, -138.75901385963587 - 196.27876100643869*I}, 
 {193/1000, -138.8102179346398 - 196.31646799549955*I}, 
 {97/500, -138.86139346052306 - 196.3536874146626*I}, 
 {39/200, -138.91253507612691 - 196.39042064298656*I}, 
 {49/250, -138.96363740412576 - 196.42666911596973*I}, 
 {197/1000, -139.01469505066927 - 196.4624343267748*I}, 
 {99/500, -139.06570260501022 - 196.49771782750736*I}, 
 {199/1000, -139.11665463911615 - 196.53252123055105*I}, 
 {1/5, -139.16754570726422 - 196.56684620996504*I}, 
 {201/1000, -139.21837034561867 - 196.60069450294577*I}, 
 {101/500, -139.26912307178827 - 196.63406791135964*I}, 
 {203/1000, -139.31979838436396 - 196.66696830335022*I}, 
 {51/250, -139.3703907624336 - 196.69939761502638*I}, 
 {41/200, -139.42089466507366 - 196.731357852237*I}, 
 {103/500, -139.47130453081456 - 196.76285109243912*I}, 
 {207/1000, -139.52161477707944 - 196.79387948666647*I}, 
 {26/125, -139.57181979959216 - 196.8244452616066*I}, 
 {209/1000, -139.621913971754 - 196.85455072179548*I}, 
 {21/100, -139.671891643985 - 196.8841982519393*I}, 
 {211/1000, -139.72174714302784 - 196.91339031937466*I}, 
 {53/250, -139.7714747712108 - 196.94212947667805*I}, 
 {213/1000, -139.82106880566528 - 196.9704183644399*I}, 
 {107/500, -139.87052349749578 - 196.99825971421689*I}, 
 {43/200, -139.91983307089532 - 197.02565635167943*I}, 
 {27/125, -139.96899172220327 - 197.0526111999742*I}, 
 {217/1000, -140.01799361889837 - 197.07912728332238*I}, 
 {109/500, -140.06683289852157 - 197.10520773087805*I}, 
 {219/1000, -140.11550366751922 - 197.13085578087438*I}, 
 {11/50, -140.1640000000014 - 197.15607478508883*I}, 
 {221/1000, -140.21231593640186 - 197.18086821366373*I}, 
 {111/500, -140.26044548203194 - 197.20523966032377*I}, 
 {223/1000, -140.3083826055124 - 197.229192848037*I}, 
 {28/125, -140.35612123707088 - 197.2527316351773*I}, 
 {9/40, -140.40365526668566 - 197.27586002225055*I}, 
 {113/500, -140.45097854205582 - 197.2985821592634*I}, 
 {227/1000, -140.49808486637417 - 197.32090235382177*I}, 
 {57/250, -140.54496799587315 - 197.34282508006908*I}, 
 {229/1000, -140.5916216371098 - 197.36435498858998*I}, 
 {23/100, -140.63803944394854 - 197.38549691743538*I}, 
 {231/1000, -140.68421501419107 - 197.40625590445623*I}, 
 {29/125, -140.73014188579143 - 197.4266372011777*I}, 
 {233/1000, -140.77581353257926 - 197.44664628849873*I}, 
 {117/500, -140.82122335939673 - 197.46628889457608*I}, 
 {47/200, -140.866364696525 - 197.48557101534925*I}, 
 {59/250, -140.91123079324598 - 197.50449893828946*I}, 
 {237/1000, -140.95581481033344 - 197.52307927013868*I}, 
 {119/500, -141.00010981120394 - 197.54131896965356*I}, 
 {239/1000, -141.0441087513588 - 197.55922538672968*I}, 
 {6/25, -141.08780446561036 - 197.57680630981295*I}, 
 {241/1000, -141.13118965237013 - 197.59407002430646*I}, 
 {121/500, -141.17425685393923 - 197.61102538595114*I}, 
 {243/1000, -141.21699843119256 - 197.62768191522767*I}, 
 {61/250, -141.25940653009627 - 197.64404992241*I}, 
 {49/200, -141.30147303574802 - 197.6601406794889*I}, 
 {123/500, -141.34318950614488 - 197.67596666832912*I}, 
 {247/1000, -141.38454707011402 - 197.6915419637246*I}, 
 {31/125, -141.42553625360233 - 197.7068828863989*I}, 
 {249/1000, -141.46614663054137 - 197.72200931774853*I}, 
 {251/1000, -141.54619426029168 - 197.75175164707875*I}, 
 {13/50, -141.89078998737708 - 197.88068876125917*I}, 
 {27/100, -142.25025700542713 - 198.0164512479059*I}, 
 {7/25, -142.58995752576826 - 198.1456459250382*I}, 
 {29/100, -142.9130081190274 - 198.2691469170992*I}, 
 {3/10, -143.22162302860565 - 198.38759424024383*I}, 
 {31/100, -143.5174912480239 - 198.50148998082108*I}, 
 {8/25, -143.80195667190685 - 198.6112441572135*I}, 
 {33/100, -144.0761197259635 - 198.71720066103552*I}, 
 {17/50, -144.34090065747938 - 198.8196535117476*I}, 
 {7/20, -144.59708167037144 - 198.91885777404607*I}, 
 {9/25, -144.8453363703429 - 199.01503727063874*I}, 
 {37/100, -145.0862511181874 - 199.10839024511736*I}, 
 {19/50, -145.3203409753637 - 199.19909364795802*I}, 
 {39/100, -145.5480618984537 - 199.28730646103895*I}, 
 {2/5, -145.76982025142982 - 199.3731723291029*I}, 
 {41/100, -145.98598035100233 - 199.45682167829466*I}, 
 {21/50, -146.19687053842233 - 199.53837344653587*I}, 
 {43/100, -146.40278812692807 - 199.61793651450182*I}, 
 {11/25, -146.60400347750934 - 199.69561090183282*I}, 
 {9/20, -146.8007633893687 - 199.77148877659778*I}, 
 {23/50, -146.99329394490746 - 199.8456553143152*I}, 
 {47/100, -147.18180291571505 - 199.91818943441848*I}, 
 {12/25, -147.36648181173794 - 199.98916443587825*I}, 
 {49/100, -147.54750763780902 - 200.05864854910504*I}, 
 {499/1000, -147.7074433110044 - 200.11996223087945*I}, 
 {501/1000, -147.74261214691444 - 200.13343493016131*I}, 
 {51/100, -147.89924445972 - 200.19339452162973*I}, 
 {13/25, -148.07024959551975 - 200.25877154902034*I}, 
 {53/100, -148.23819208656093 - 200.32288872679942*I}, 
 {27/50, -148.40319555172064 - 200.38579511333313*I}, 
 {11/20, -148.56537573462995 - 200.44753685983346*I}, 
 {14/25, -148.72484119182784 - 200.5081574441667*I}, 
 {57/100, -148.88169390450258 - 200.56769788069585*I}, 
 {29/50, -149.03602982409325 - 200.62619690916145*I}, 
 {59/100, -149.18793936040404 - 200.68369116515817*I}, 
 {3/5, -149.33750781956425 - 200.74021533439588*I}, 
 {61/100, -149.4848157980672 - 200.79580229262473*I}, 
 {31/50, -149.62993953821777 - 200.85048323284607*I}, 
 {63/100, -149.77295124955967 - 200.904287781215*I}, 
 {16/25, -149.91391940022064 - 200.95724410285453*I}, 
 {13/20, -150.05290898158026 - 201.00937899864886*I}, 
 {33/50, -150.18998174921254 - 201.06071799394772*I}, 
 {67/100, -150.3251964426762 - 201.11128542000105*I}, 
 {17/25, -150.45860898639563 - 201.1611044888456*I}, 
 {69/100, -150.59027267359986 - 201.2101973622807*I}, 
 {7/10, -150.7202383350453 - 201.25858521549728*I}, 
 {71/100, -150.84855449404438 - 201.30628829586107*I}, 
 {18/25, -150.975267509142 - 201.35332597729558*I}, 
 {73/100, -151.1004217056294 - 201.39971681066288*I}, 
 {37/50, -151.22405949695008 - 201.44547857049662*I}, 
 {3/4, -151.34622149693584 - 201.49062829840713*I}, 
 {19/25, -151.46694662371087 - 201.535182343443*I}, 
 {77/100, -151.58627219600925 - 201.57915639966683*I}, 
 {39/50, -151.70423402257495 - 201.62256554117658*I}, 
 {79/100, -151.82086648524586 - 201.665424254782*I}, 
 {4/5, -151.93620261625853 - 201.70774647052386*I}, 
 {81/100, -152.05027417026014 - 201.7495455902087*I}, 
 {41/50, -152.16311169146474 - 201.79083451411378*I}, 
 {83/100, -152.27474457634906 - 201.83162566600248*I}, 
 {21/25, -152.3852011322466 - 201.87193101657996*I}, 
 {17/20, -152.4945086321615 - 201.91176210550503*I}, 
 {43/50, -152.6026933660985 - 201.95113006206472*I}, 
 {87/100, -152.70978068917574 - 201.99004562461076*I}, 
 {22/25, -152.81579506676323 - 202.02851915884446*I}, 
 {89/100, -152.92076011687038 - 202.06656067503414*I}, 
 {9/10, -153.02469864998258 - 202.10417984423856*I}, 
 {91/100, -153.12763270653275 - 202.14138601360594*I}, 
 {23/25, -153.22958359218066 - 202.178188220811*I}, 
 {93/100, -153.33057191104854 - 202.21459520768929*I}, 
 {47/50, -153.4306175970608 - 202.25061543312097*I}, 
 {19/20, -153.52973994351714 - 202.2862570852152*I}, 
 {24/25, -153.62795763101803 - 202.32152809283912*I}, 
 {97/100, -153.72528875385296 - 202.35643613653468*I}, 
 {49/50, -153.82175084495762 - 202.3909886588619*I}, 
 {99/100, -153.91736089952644 - 202.42519287420447*I}, 
 {1, -154.01213539737682 - 202.45905577807184*I}}


==> anc/ancillary/amplitude/calF30fit.out <==
(-122.12129674319094 - 193.39417647041483*I) - 
 (6.222396478188609 - 16.795839626892192*I)*Sqrt[1 - 4*zc] - 
 (133.19637814465722 - 194.07066689312876*I)*zc - 
 (119.68325389842153 + 185.69599488439533*I)*Sqrt[1 - 4*zc]*zc + 
 (245.8314454796755 - 753.6650261445857*I)*zc^2 - 
 (5203.1938230295655 + 2461.9048235001696*I)*Sqrt[1 - 4*zc]*zc^2 - 
 (2609.9438328340334 + 4654.703951794372*I)*zc^3 - 
 (5.515604792396575 + 2.007173640647404*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (5.346281799997255 + 1.9806503147626362*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + 7.592655840136353*zc*Log[1 - Sqrt[1 - 4*zc]] - 
 (59.10887099643765 - 38.09636292651228*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 - Sqrt[1 - 4*zc]] - (1141.5571782067082 + 1699.5003659923807*I)*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] - (783.6486441636642 - 1656.2280336007439*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 - Sqrt[1 - 4*zc]] - 
 (1198.7624719069977 - 921.9017076130436*I)*zc^3*Log[1 - Sqrt[1 - 4*zc]] - 
 270.48388403417266*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 146.7252138114751*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 38.69243250189352*zc^2*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 40.486677519877226*zc^3*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 232.15459501136112*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - 242.92006511926337*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] - 
 (5.515604792396575 + 2.007173640647404*I)*Log[1 + Sqrt[1 - 4*zc]] - 
 (5.346281799997255 + 1.9806503147626362*I)*Sqrt[1 - 4*zc]*
  Log[1 + Sqrt[1 - 4*zc]] + 7.592655840136353*zc*Log[1 + Sqrt[1 - 4*zc]] + 
 (59.10887099643765 - 38.09636292651228*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] + (3711.3304743491603 + 688.4271321987687*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] + (783.6486441636642 - 1656.2280336007439*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (3879.1632289289028 - 1979.8604173317499*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] + 
 701.8850710545062*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 125.0710693840945*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 116.07729750568056*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 121.46003255963168*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (109.56658104801176 - 729.3351701848057*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 (315.10457205033083 + 763.1558919882319*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 232.15459501136112*zc^2*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 242.92006511926337*zc^3*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 116.07729750568056*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 121.46003255963168*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 38.69243250189352*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 40.486677519877226*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 464.30919002272225*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 485.84013023852674*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 232.15459501136112*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 242.92006511926337*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 (0. + 1458.6703403696115*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 1526.3117839764639*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 696.4637850340833*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 728.76019535779*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 464.30919002272225*zc^2*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 485.84013023852674*zc^3*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 464.30919002272225*zc^2*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 
 485.84013023852674*zc^3*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF31data.out <==
{{1/100, 216.9879866661289 - 125.28529438929154*I}, 
 {11/1000, 217.2117318701217 - 125.53988424279336*I}, 
 {3/250, 217.41653849434746 - 125.78944618081091*I}, 
 {13/1000, 217.6045506564393 - 126.03430512675305*I}, 
 {7/500, 217.77751433882193 - 126.27472865149844*I}, 
 {3/200, 217.9368756836685 - 126.51094018556718*I}, 
 {2/125, 218.08385007732068 - 126.74312856224175*I}, 
 {17/1000, 218.21947198309766 - 126.9714550713483*I}, 
 {9/500, 218.34463170156405 - 127.19605877772194*I}, 
 {19/1000, 218.46010302189373 - 127.41706060128621*I}, 
 {1/50, 218.56656438134596 - 127.63456649507616*I}, 
 {21/1000, 218.66461530505165 - 127.8486699542061*I}, 
 {11/500, 218.75478935334445 - 128.05945402056557*I}, 
 {23/1000, 218.83756444359125 - 128.26699290193994*I}, 
 {3/125, 218.91337116998886 - 128.4713532924776*I}, 
 {1/40, 218.98259957696655 - 128.67259545910656*I}, 
 {13/500, 219.04560472407488 - 128.87077414256927*I}, 
 {27/1000, 219.10271129626946 - 129.06593931018958*I}, 
 {7/250, 219.15421745272627 - 129.25813678899686*I}, 
 {29/1000, 219.20039806274633 - 129.44740880151105*I}, 
 {3/100, 219.24150744419882 - 129.63379442173382*I}, 
 {31/1000, 219.27778169508196 - 129.81732996527037*I}, 
 {4/125, 219.30944068989106 - 129.99804932471974*I}, 
 {33/1000, 219.33668979800427 - 130.17598425931595*I}, 
 {17/500, 219.35972137009412 - 130.3511646461083*I}, 
 {7/200, 219.37871602981915 - 130.5236186986399*I}, 
 {9/250, 219.39384380117846 - 130.69337315802215*I}, 
 {37/1000, 219.40526509645 - 130.86045346045753*I}, 
 {19/500, 219.4131315852845 - 131.0248838845786*I}, 
 {39/1000, 219.4175869620275 - 131.18668768141998*I}, 
 {1/25, 219.4187676255094 - 131.34588718938778*I}, 
 {41/1000, 219.41680328324875 - 131.50250393622164*I}, 
 {21/500, 219.41181749012554 - 131.6565587296406*I}, 
 {43/1000, 219.40392813003794 - 131.8080717381109*I}, 
 {11/250, 219.3932478477749 - 131.95706256296484*I}, 
 {9/200, 219.37988443727403 - 132.1035503029242*I}, 
 {23/500, 219.36394119155344 - 132.24755361193417*I}, 
 {47/1000, 219.34551721885515 - 132.38909075109066*I}, 
 {6/125, 219.3247077289231 - 132.5281796353385*I}, 
 {49/1000, 219.30160429280403 - 132.66483787552835*I}, 
 {1/20, 219.27629507911732 - 132.79908281634619*I}, 
 {51/1000, 219.24886506935601 - 132.93093157056202*I}, 
 {13/250, 219.21939625446 - 133.0604010499912*I}, 
 {53/1000, 219.18796781462174 - 133.18750799351238*I}, 
 {27/500, 219.15465628404772 - 133.31226899244507*I}, 
 {11/200, 219.1195357021915 - 133.43470051355501*I}, 
 {7/125, 219.08267775279725 - 133.55481891992343*I}, 
 {57/1000, 219.04415189193847 - 133.67264048989043*I}, 
 {29/500, 219.00402546610113 - 133.78818143425855*I}, 
 {59/1000, 218.9623638212469 - 133.90145791192188*I}, 
 {3/50, 218.91923040368428 - 134.01248604406902*I}, 
 {61/1000, 218.87468685349364 - 134.121281927092*I}, 
 {31/500, 218.8287930911666 - 134.22786164431818*I}, 
 {63/1000, 218.7816073980564 - 134.3322412766727*I}, 
 {8/125, 218.73318649117076 - 134.43443691236516*I}, 
 {13/200, 218.68358559279056 - 134.53446465568624*I}, 
 {33/500, 218.63285849534202 - 134.63234063499215*I}, 
 {67/1000, 218.58105762191718 - 134.7280810099449*I}, 
 {17/250, 218.5282340827926 - 134.82170197807278*I}, 
 {69/1000, 218.474437728265 - 134.91321978070596*I}, 
 {7/100, 218.4197171980952 - 135.0026507083405*I}, 
 {71/1000, 218.36411996782303 - 135.0900111054755*I}, 
 {9/125, 218.30769239218841 - 135.1753173749674*I}, 
 {73/1000, 218.25047974588276 - 135.25858598193844*I}, 
 {37/500, 218.1925262618214 - 135.33983345727583*I}, 
 {3/40, 218.13387516712498 - 135.41907640075178*I}, 
 {19/250, 218.07456871697124 - 135.49633148379488*I}, 
 {77/1000, 218.01464822646966 - 135.57161545193884*I}, 
 {39/500, 217.95415410069796 - 135.6449451269729*I}, 
 {79/1000, 217.89312586302896 - 135.7163374088162*I}, 
 {2/25, 217.83160218186265 - 135.78580927713654*I}, 
 {81/1000, 217.7696208958722 - 135.85337779273152*I}, 
 {41/500, 217.70721903786458 - 135.91906009869075*I}, 
 {83/1000, 217.64443285734362 - 135.98287342135265*I}, 
 {21/250, 217.5812978418624 - 136.04483507107201*I}, 
 {17/200, 217.5178487372421 - 136.10496244281111*I}, 
 {43/500, 217.4541195667292 - 136.1632730165661*I}, 
 {87/1000, 217.39014364915678 - 136.21978435764035*I}, 
 {11/125, 217.32595361617282 - 136.2745141167751*I}, 
 {89/1000, 217.2615814285915 - 136.32748003014683*I}, 
 {9/100, 217.1970583919213 - 136.3786999192404*I}, 
 {1/11, 217.13829599951356 - 136.4237633759938*I}, 
 {91/1000, 217.13241517111788 - 136.42819169060533*I}, 
 {23/250, 217.06768180460972 - 136.475973335504*I}, 
 {93/1000, 217.0028877176359 - 136.52206292945743*I}, 
 {47/500, 216.93806173493851 - 136.56647863169593*I}, 
 {19/200, 216.87323209284529 - 136.60923868451997*I}, 
 {12/125, 216.80842645077598 - 136.65036141257707*I}, 
 {97/1000, 216.74367190220647 - 136.68986522206*I}, 
 {49/500, 216.67899498511943 - 136.72776859982983*I}, 
 {99/1000, 216.6144216919691 - 136.76409011247011*I}, 
 {1/10, 216.54997747918722 - 136.79884840527416*I}, 
 {101/1000, 216.48568727625516 - 136.83206220117066*I}, 
 {51/500, 216.42157549436277 - 136.86375029958992*I}, 
 {103/1000, 216.35766603467835 - 136.89393157527527*I}, 
 {13/125, 216.29398229624755 - 136.92262497704093*I}, 
 {21/200, 216.2305471835424 - 136.9498495264806*I}, 
 {53/500, 216.1673831136747 - 136.97562431662794*I}, 
 {107/1000, 216.1045120232951 - 136.99996851057256*I}, 
 {27/250, 216.041955375189 - 137.0229013400327*I}, 
 {109/1000, 215.97973416458802 - 137.0444421038867*I}, 
 {11/100, 215.91786892520605 - 137.0646101666659*I}, 
 {111/1000, 215.85637973501935 - 137.08342495700947*I}, 
 {14/125, 215.79528622179612 - 137.10090596608373*I}, 
 {113/1000, 215.73460756839236 - 137.11707274596648*I}, 
 {57/500, 215.67436251782294 - 137.1319449079988*I}, 
 {23/200, 215.61456937811687 - 137.14554212110403*I}, 
 {29/250, 215.5552460269692 - 137.15788411007654*I}, 
 {117/1000, 215.4964099161964 - 137.1689906538402*I}, 
 {59/500, 215.43807807600524 - 137.17888158367768*I}, 
 {119/1000, 215.38026711908358 - 137.18757678143197*I}, 
 {3/25, 215.32299324451867 - 137.19509617768006*I}, 
 {121/1000, 215.26627224155257 - 137.20145974987977*I}, 
 {61/500, 215.21011949318176 - 137.20668752049065*I}, 
 {123/1000, 215.15454997960467 - 137.21079955506872*I}, 
 {31/250, 215.09957828152628 - 137.213815960336*I}, 
 {1/8, 215.04521858332527 - 137.2157568822256*I}, 
 {63/500, 214.99148467608669 - 137.21664250390126*I}, 
 {127/1000, 214.93838996050945 - 137.21649304375327*I}, 
 {16/125, 214.88594744969 - 137.21532875337013*I}, 
 {129/1000, 214.83416977178928 - 137.213169915486*I}, 
 {13/100, 214.7830691725865 - 137.21003684190418*I}, 
 {131/1000, 214.73265751792331 - 137.20594987139722*I}, 
 {33/250, 214.68294629604512 - 137.20092936758275*I}, 
 {133/1000, 214.63394661983938 - 137.19499571677537*I}, 
 {67/500, 214.5856692289782 - 137.18816932581484*I}, 
 {27/200, 214.53812449196556 - 137.1804706198701*I}, 
 {17/125, 214.4913224080968 - 137.1719200402187*I}, 
 {137/1000, 214.44527260932708 - 137.16253804200215*I}, 
 {69/500, 214.3999843620586 - 137.15234509195585*I}, 
 {139/1000, 214.35546656884395 - 137.14136166611476*I}, 
 {7/50, 214.31172777001177 - 137.12960824749283*I}, 
 {141/1000, 214.26877614521544 - 137.11710532373695*I}, 
 {71/500, 214.2266195149083 - 137.10387338475454*I}, 
 {143/1000, 214.18526534174646 - 137.08993292031462*I}, 
 {18/125, 214.14472073192113 - 137.07530441762125*I}, 
 {29/200, 214.10499243642658 - 137.06000835885925*I}, 
 {73/500, 214.0660868522588 - 137.04406521871155*I}, 
 {147/1000, 214.02801002355216 - 137.02749546184756*I}, 
 {37/250, 213.99076764265428 - 137.0103195403815*I}, 
 {149/1000, 213.95436505113977 - 136.99255789130018*I}, 
 {3/20, 213.91880724076478 - 136.97423093386033*I}, 
 {151/1000, 213.8840988543656 - 136.95535906695227*I}, 
 {19/125, 213.8502441866998 - 136.93596266643195*I}, 
 {153/1000, 213.8172471852329 - 136.91606208241853*I}, 
 {77/500, 213.7851114508727 - 136.89567763655683*I}, 
 {31/200, 213.7538402386492 - 136.8748296192444*I}, 
 {39/250, 213.72343645834485 - 136.85353828682088*I}, 
 {157/1000, 213.69390267507467 - 136.83182385871967*I}, 
 {79/500, 213.66524110981507 - 136.80970651458009*I}, 
 {159/1000, 213.63745363988622 - 136.78720639131853*I}, 
 {4/25, 213.610541799386 - 136.76434358015825*I}, 
 {161/1000, 213.58450677957595 - 136.74113812361503*I}, 
 {81/500, 213.5593494292229 - 136.71761001243848*I}, 
 {163/1000, 213.5350702548934 - 136.6937791825065*I}, 
 {41/250, 213.511669421203 - 136.66966551167175*I}, 
 {33/200, 213.48914675102134 - 136.6452888165587*I}, 
 {83/500, 213.4675017256331 - 136.62066884930817*I}, 
 {167/1000, 213.44673348485443 - 136.59582529426945*I}, 
 {21/125, 213.42684082710605 - 136.5707777646359*I}, 
 {169/1000, 213.40782220944297 - 136.54554579902333*I}, 
 {17/100, 213.3896757475411 - 136.52014885798863*I}, 
 {171/1000, 213.3723992156402 - 136.49460632048604*I}, 
 {43/250, 213.35599004644493 - 136.4689374802587*I}, 
 {173/1000, 213.34044533098103 - 136.44316154216315*I}, 
 {87/500, 213.32576181841037 - 136.4172976184235*I}, 
 {7/40, 213.31193591580083 - 136.39136472481312*I}, 
 {22/125, 213.29896368785455 - 136.36538177676016*I}, 
 {177/1000, 213.2868408565903 - 136.3393675853738*I}, 
 {89/500, 213.2755628009838 - 136.31334085338827*I}, 
 {179/1000, 213.26512455656172 - 136.28732017102053*I}, 
 {9/50, 213.2555208149518 - 136.26132401173788*I}, 
 {181/1000, 213.24674592338636 - 136.23537072793175*I}, 
 {91/500, 213.23879388416077 - 136.20947854649296*I}, 
 {183/1000, 213.23165835404285 - 136.18366556428458*I}, 
 {23/125, 213.22533264363562 - 136.15794974350644*I}, 
 {37/200, 213.21980971669217 - 136.1323489069477*I}, 
 {93/500, 213.21508218937777 - 136.10688073312016*I}, 
 {187/1000, 213.21114232948258 - 136.0815627512686*I}, 
 {47/250, 213.2079820555821 - 136.05641233624993*I}, 
 {189/1000, 213.20559293614338 - 136.03144670327623*I}, 
 {19/100, 213.2039661885747 - 136.0066829025132*I}, 
 {191/1000, 213.20309267821966 - 135.98213781352774*I}, 
 {24/125, 213.20296291729176 - 135.95782813957572*I}, 
 {193/1000, 213.20356706374793 - 135.9337704017215*I}, 
 {97/500, 213.20489492009776 - 135.90998093278*I}, 
 {39/200, 213.20693593214895 - 135.88647587107184*I}, 
 {49/250, 213.2096791876827 - 135.86327115397933*I}, 
 {197/1000, 213.21311341505952 - 135.84038251129365*I}, 
 {99/500, 213.2172269817486 - 135.81782545833923*I}, 
 {199/1000, 213.2220078927825 - 135.79561528886273*I}, 
 {1/5, 213.22744378912682 - 135.773767067672*I}, 
 {201/1000, 213.23352194596697 - 135.75229562300817*I}, 
 {101/500, 213.24022927090434 - 135.73121553863595*I}, 
 {203/1000, 213.24755230205741 - 135.71054114563066*I}, 
 {51/250, 213.25547720606272 - 135.69028651384446*I}, 
 {41/200, 213.2639897759706 - 135.67046544302744*I}, 
 {103/500, 213.27307542902707 - 135.65109145358107*I}, 
 {207/1000, 213.2827192043388 - 135.63217777691634*I}, 
 {26/125, 213.29290576040916 - 135.613737345388*I}, 
 {209/1000, 213.303619372539 - 135.5957827817729*I}, 
 {21/100, 213.31484393008333 - 135.57832638825744*I}, 
 {211/1000, 213.32656293355151 - 135.56138013489425*I}, 
 {53/250, 213.33875949154196 - 135.54495564748598*I}, 
 {213/1000, 213.35141631749522 - 135.5290641948478*I}, 
 {107/500, 213.36451572625387 - 135.51371667539465*I}, 
 {43/200, 213.37803963041284 - 135.49892360299518*I}, 
 {27/125, 213.39196953644085 - 135.48469509202326*I}, 
 {217/1000, 213.40628654055277 - 135.47104084153403*I}, 
 {109/500, 213.42097132431223 - 135.45797011847867*I}, 
 {219/1000, 213.43600414993594 - 135.44549173986184*I}, 
 {11/50, 213.45136485527308 - 135.43361405373355*I}, 
 {221/1000, 213.46703284842252 - 135.42234491889042*I}, 
 {111/500, 213.48298710195388 - 135.41169168314437*I}, 
 {223/1000, 213.49920614668588 - 135.40166115999463*I}, 
 {28/125, 213.5156680649687 - 135.3922596035132*I}, 
 {9/40, 213.53235048341764 - 135.38349268122377*I}, 
 {113/500, 213.5492305650218 - 135.375365444716*I}, 
 {227/1000, 213.56628500054785 - 135.36788229769218*I}, 
 {57/250, 213.58348999914796 - 135.36104696108728*I}, 
 {229/1000, 213.60082127804816 - 135.35486243483476*I}, 
 {23/100, 213.61825405118512 - 135.3493309557637*I}, 
 {231/1000, 213.6357630166229 - 135.34445395100497*I}, 
 {29/125, 213.65332234254518 - 135.34023198614557*I}, 
 {233/1000, 213.67090565156974 - 135.33666470719157*I}, 
 {117/500, 213.6884860030735 - 135.33375077516646*I}, 
 {47/200, 213.70603587313173 - 135.33148779186516*I}, 
 {59/250, 213.72352713155857 - 135.3298722148652*I}, 
 {237/1000, 213.74093101539927 - 135.3288992593295*I}, 
 {119/500, 213.75821809799245 - 135.32856278333927*I}, 
 {239/1000, 213.775358252434 - 135.3288551523572*I}, 
 {6/25, 213.79232060782368 - 135.32976707675226*I}, 
 {241/1000, 213.80907349600113 - 135.33128741379608*I}, 
 {121/500, 213.82558438543163 - 135.3334029215829*I}, 
 {243/1000, 213.84181979718403 - 135.3360979458712*I}, 
 {61/250, 213.85774519498844 - 135.33935400973007*I}, 
 {49/200, 213.8733248359607 - 135.3431492555119*I}, 
 {123/500, 213.88852155783147 - 135.3474576481671*I}, 
 {247/1000, 213.90329645468051 - 135.3522477590097*I}, 
 {31/125, 213.91760833130596 - 135.35748071555125*I}, 
 {249/1000, 213.93141261941767 - 135.36310612147275*I}, 
 {251/1000, 213.9573323141504 - 135.37516629029105*I}, 
 {13/50, 214.0549771869221 - 135.43300621134966*I}, 
 {27/100, 214.1409338109606 - 135.50017141539996*I}, 
 {7/25, 214.21150563641626 - 135.56843801165817*I}, 
 {29/100, 214.27105872496722 - 135.6368677723284*I}, 
 {3/10, 214.32225239099785 - 135.70494269134284*I}, 
 {31/100, 214.36686977480127 - 135.77235385275014*I}, 
 {8/25, 214.4061782340979 - 135.83891105275853*I}, 
 {33/100, 214.44111558068766 - 135.90449679032486*I}, 
 {17/50, 214.47239695187596 - 135.96904031561334*I}, 
 {7/20, 214.50058068436283 - 136.03250195057743*I}, 
 {9/25, 214.52611110944937 - 136.09486313636376*I}, 
 {37/100, 214.54934750731653 - 136.15611987760255*I}, 
 {19/50, 214.57058434416504 - 136.21627829921647*I}, 
 {39/100, 214.5900657999846 - 136.27535156693824*I}, 
 {2/5, 214.60799643467155 - 136.33335771505708*I}, 
 {41/100, 214.6245491708214 - 136.3903180928159*I}, 
 {21/50, 214.6398713685378 - 136.4462562414312*I}, 
 {43/100, 214.65408951630184 - 136.50119707606848*I}, 
 {11/25, 214.66731290034517 - 136.55516628693857*I}, 
 {9/20, 214.67963650834378 - 136.60818989978475*I}, 
 {23/50, 214.69114335125084 - 136.66029395351305*I}, 
 {47/100, 214.70190633743653 - 136.71150426466468*I}, 
 {12/25, 214.7119897985279 - 136.76184625671982*I}, 
 {49/100, 214.7214507414779 - 136.8113448380769*I}, 
 {499/1000, 214.72947537050712 - 136.85519254910827*I}, 
 {501/1000, 214.73119913515023 - 136.86484813039664*I}, 
 {51/100, 214.73870251295867 - 136.9079083426841*I}, 
 {13/25, 214.74657921079154 - 136.9550198713964*I}, 
 {53/100, 214.7540064571948 - 137.00138114308743*I}, 
 {27/50, 214.7610171458623 - 137.0470136740806*I}, 
 {11/20, 214.76764102132057 - 137.09193825716204*I}, 
 {14/25, 214.77390505286058 - 137.13617496868366*I}, 
 {57/100, 214.77983375563295 - 137.1797431806442*I}, 
 {29/50, 214.78544946753487 - 137.22266157638975*I}, 
 {59/100, 214.7907725889306 - 137.26494816888075*I}, 
 {3/5, 214.79582179093376 - 137.30662032071288*I}, 
 {61/100, 214.80061419704856 - 137.3476947652653*I}, 
 {31/50, 214.8051655420915 - 137.38818762849257*I}, 
 {63/100, 214.80949031168547 - 137.42811445098837*I}, 
 {16/25, 214.8136018650629 - 137.46749021004007*I}, 
 {13/20, 214.81751254349265 - 137.50632934145838*I}, 
 {33/50, 214.82123376628374 - 137.54464576102333*I}, 
 {67/100, 214.82477611599967 - 137.5824528854293*I}, 
 {17/25, 214.82814941429436 - 137.61976365264292*I}, 
 {69/100, 214.83136278955865 - 137.6565905416192*I}, 
 {7/10, 214.8344247374113 - 137.69294559133397*I}, 
 {71/100, 214.83734317489873 - 137.7288404191141*I}, 
 {18/25, 214.84012548916317 - 137.76428623825473*I}, 
 {73/100, 214.84277858123804 - 137.79929387492143*I}, 
 {37/50, 214.84530890553663 - 137.83387378434827*I}, 
 {3/4, 214.84772250551183 - 137.86803606634123*I}, 
 {19/25, 214.8500250459314 - 137.90179048010356*I}, 
 {77/100, 214.852221842131 - 137.93514645840554*I}, 
 {39/50, 214.85431788658337 - 137.96811312111572*I}, 
 {79/100, 214.85631787305468 - 138.00069928812093*I}, 
 {4/5, 214.85822621860981 - 138.03291349165488*I}, 
 {81/100, 214.86004708369532 - 138.0647639880629*I}, 
 {41/50, 214.86178439047643 - 138.09625876902328*I}, 
 {83/100, 214.8634418396263 - 138.1274055722521*I}, 
 {21/25, 214.86502292569998 - 138.15821189171288*I}, 
 {17/20, 214.8665309512329 - 138.18868498735537*I}, 
 {43/50, 214.867969039708 - 138.2188318944049*I}, 
 {87/100, 214.86934014747686 - 138.24865943222278*I}, 
 {22/25, 214.87064707471285 - 138.2781742127608*I}, 
 {89/100, 214.8718924755479 - 138.3073826486277*I}, 
 {9/10, 214.87307886740683 - 138.33629096078653*I}, 
 {91/100, 214.87420863963217 - 138.36490518590313*I}, 
 {23/25, 214.87528406145321 - 138.3932311833612*I}, 
 {93/100, 214.87630728940127 - 138.4212746419591*I}, 
 {47/50, 214.8772803741329 - 138.44904108630885*I}, 
 {19/20, 214.87820526680412 - 138.47653588294787*I}, 
 {24/25, 214.87908382495704 - 138.50376424617883*I}, 
 {97/100, 214.87991781802043 - 138.53073124365187*I}, 
 {49/50, 214.88070893239825 - 138.55744180170234*I}, 
 {99/100, 214.88145877622696 - 138.5839007104537*I}, 
 {1, 214.88216888382271 - 138.61011262870056*I}}


==> anc/ancillary/amplitude/calF31fit.out <==
(223.47741530445856 - 124.08419371701282*I) - 
 (6.5493126382150235 - 2.658913471210958*I)*Sqrt[1 - 4*zc] - 
 (660.0530120400258 + 78.40932262979051*I)*zc + 
 (191.54023384389274 - 523.2348402521266*I)*Sqrt[1 - 4*zc]*zc - 
 (1401.000148340343 - 21145.336983158628*I)*zc^2 - 
 (47652.257183780646 + 43855.38073955035*I)*Sqrt[1 - 4*zc]*zc^2 - 
 (2643.595981759907 + 124852.38041120576*I)*zc^3 - 
 (212104.07785849107 + 110511.76388598575*I)*Sqrt[1 - 4*zc]*zc^3 - 
 (101416.08061826811 + 133370.31189868785*I)*zc^4 - 
 (0.20639789432006198 + 2.444058543410843*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (0.8463584443937078 + 2.084710960452286*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] - (166.5508224480483 + 60.969150034466146*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 - Sqrt[1 - 4*zc]] - 
 (5421.249162268842 + 19595.348499773576*I)*zc^2*Log[1 - Sqrt[1 - 4*zc]] - 
 (13959.601251753078 - 15168.18456056994*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] - (69745.1966357694 + 79528.81213982984*I)*zc^3*
  Log[1 - Sqrt[1 - 4*zc]] - (35176.98698451807 - 67514.82488225416*I)*
  Sqrt[1 - 4*zc]*zc^3*Log[1 - Sqrt[1 - 4*zc]] - 
 (34347.90406144849 - 43370.71945176519*I)*zc^4*Log[1 - Sqrt[1 - 4*zc]] - 
 3118.6965753473205*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 12657.403570280654*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 6902.664386200247*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 183.0957939803704*zc^2*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 2355.5552921679164*zc^3*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 1160.056765046474*zc^4*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 1098.5747638822224*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - 14133.3317530075*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] - 
 6960.3405902788445*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - (0.20639789432006198 + 2.444058543410843*I)*
  Log[1 + Sqrt[1 - 4*zc]] - (0.8463584443937078 + 2.084710960452286*I)*
  Sqrt[1 - 4*zc]*Log[1 + Sqrt[1 - 4*zc]] + 
 (166.5508224480483 + 60.969150034466146*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] + (17543.016984574453 + 14810.866249796592*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] + (13959.601251753078 - 15168.18456056994*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (225693.58694845976 + 17975.718869839133*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] + 
 (35176.98698451807 - 67514.82488225416*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 + Sqrt[1 - 4*zc]] + (111148.89692366497 - 73684.20115809873*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]] + 6998.867150913911*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] + 35111.286197076806*zc^3*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] - 8980.788316511767*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] + 549.2873819411112*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] + 7066.66587650375*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] + 3480.1702951394223*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] - (2357.2225751280503 - 3451.2744076315316*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]^2 - (2860.924513765156 - 44401.17120599571*I)*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]^2 + (11727.204842088973 + 21866.55486490286*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 1098.5747638822224*zc^2*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 14133.3317530075*zc^3*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 6960.3405902788445*zc^4*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 549.2873819411112*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 7066.66587650375*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 3480.1702951394223*zc^4*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 183.0957939803704*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 2355.5552921679164*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 1160.056765046474*zc^4*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 2197.149527764445*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 28266.663506015*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 13920.681180557689*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 1098.5747638822224*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 14133.3317530075*zc^3*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 6960.3405902788445*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 (0. + 6902.548815263063*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 88802.34241199143*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 43733.10972980572*I)*zc^4*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 3295.7242916466676*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 42399.9952590225*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 20881.021770836534*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 2197.149527764445*zc^2*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 28266.663506015*zc^3*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 13920.681180557689*zc^4*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 2197.149527764445*zc^2*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 28266.663506015*zc^3*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 13920.681180557689*zc^4*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF32data.out <==
{{1/100, -123.68395203738042 - 120.37133427554718*I}, 
 {11/1000, -123.71947116104336 - 120.66800808718307*I}, 
 {3/250, -123.76704172372041 - 120.95441239547091*I}, 
 {13/1000, -123.82545326682602 - 121.23093450778744*I}, 
 {7/500, -123.89366443240867 - 121.49791160720063*I}, 
 {3/200, -123.97076732090494 - 121.75564225812967*I}, 
 {2/125, -124.05596141107513 - 122.00439469769262*I}, 
 {17/1000, -124.14853402282537 - 122.24441295237575*I}, 
 {9/500, -124.24784538176564 - 122.47592144229858*I}, 
 {19/1000, -124.35331699816898 - 122.69912850826046*I}, 
 {1/50, -124.46442248325711 - 122.91422915535374*I}, 
 {21/1000, -124.58068019099333 - 123.12140721621739*I}, 
 {11/500, -124.70164724958119 - 123.32083707727546*I}, 
 {23/1000, -124.82691466641548 - 123.51268507104434*I}, 
 {3/125, -124.95610327314374 - 123.69711060989897*I}, 
 {1/40, -125.08886033604578 - 123.87426711726442*I}, 
 {13/500, -125.22485669901639 - 124.04430279836217*I}, 
 {27/1000, -125.36378435712226 - 124.20736128261461*I}, 
 {7/250, -125.5053543813975 - 124.36358216245888*I}, 
 {29/1000, -125.6492951325406 - 124.51310144785*I}, 
 {3/100, -125.79535071407754 - 124.65605195161815*I}, 
 {31/1000, -125.94327962540746 - 124.79256361771708*I}, 
 {4/125, -126.09285358279948 - 124.92276380199395*I}, 
 {33/1000, -126.24385648238447 - 125.04677751324957*I}, 
 {17/500, -126.39608348386727 - 125.16472762089661*I}, 
 {7/200, -126.54934019742744 - 125.276735034376*I}, 
 {9/250, -126.7034419592843 - 125.38291885857556*I}, 
 {37/1000, -126.8582131837658 - 125.48339652876636*I}, 
 {19/500, -127.0134867817257 - 125.57828392797948*I}, 
 {39/1000, -127.1691036367029 - 125.6676954892726*I}, 
 {1/25, -127.32491213155889 - 125.75174428494165*I}, 
 {41/1000, -127.48076771939273 - 125.83054210441726*I}, 
 {21/500, -127.63653253343561 - 125.90419952231942*I}, 
 {43/1000, -127.79207503137303 - 125.97282595792751*I}, 
 {11/250, -127.94726967018678 - 126.03652972713914*I}, 
 {9/200, -128.10199660809266 - 126.09541808784147*I}, 
 {23/500, -128.2561414306659 - 126.14959727948882*I}, 
 {47/1000, -128.4095948985523 - 126.19917255757373*I}, 
 {6/125, -128.56225271454318 - 126.24424822358881*I}, 
 {49/1000, -128.71401530803163 - 126.28492765099507*I}, 
 {1/20, -128.86478763512932 - 126.32131330765142*I}, 
 {51/1000, -129.01447899290932 - 126.35350677510013*I}, 
 {13/250, -129.16300284643162 - 126.38160876505526*I}, 
 {53/1000, -129.31027666734784 - 126.40571913339936*I}, 
 {27/500, -129.45622178302654 - 126.42593689195773*I}, 
 {11/200, -129.60076323525266 - 126.44236021828868*I}, 
 {7/125, -129.74382964764405 - 126.45508646369936*I}, 
 {57/1000, -129.88535310104345 - 126.46421215967446*I}, 
 {29/500, -130.025269016193 - 126.46983302288513*I}, 
 {59/1000, -130.1635160430875 - 126.47204395892476*I}, 
 {3/50, -130.30003595645798 - 126.47093906490517*I}, 
 {61/1000, -130.43477355688034 - 126.46661163103067*I}, 
 {31/500, -130.5676765770791 - 126.45915414125695*I}, 
 {63/1000, -130.69869559299508 - 126.44865827312906*I}, 
 {8/125, -130.82778393927347 - 126.435214896885*I}, 
 {13/200, -130.95489762881942 - 126.41891407390122*I}, 
 {33/500, -131.07999527613026 - 126.39984505454991*I}, 
 {67/1000, -131.2030380241196 - 126.37809627553092*I}, 
 {17/250, -131.32398947417545 - 126.35375535673472*I}, 
 {69/1000, -131.44281561923995 - 126.32690909768836*I}, 
 {7/100, -131.5594847796727 - 126.29764347363034*I}, 
 {71/1000, -131.67396754172728 - 126.26604363125762*I}, 
 {9/125, -131.78623669844558 - 126.23219388418225*I}, 
 {73/1000, -131.89626719281878 - 126.19617770813363*I}, 
 {37/500, -132.0040360630532 - 126.15807773593762*I}, 
 {3/40, -132.10952238981474 - 126.1179757523017*I}, 
 {19/250, -132.21270724530774 - 126.07595268843379*I}, 
 {77/1000, -132.31357364408856 - 126.03208861651729*I}, 
 {39/500, -132.4121064954854 - 125.9864627440662*I}, 
 {79/1000, -132.5082925575446 - 125.93915340817983*I}, 
 {2/25, -132.60212039238638 - 125.89023806971629*I}, 
 {81/1000, -132.69358032290094 - 125.83979330740175*I}, 
 {41/500, -132.78266439069853 - 125.78789481189105*I}, 
 {83/1000, -132.8693663152338 - 125.73461737979515*I}, 
 {21/250, -132.95368145404285 - 125.68003490768697*I}, 
 {17/200, -133.0356067640211 - 125.62422038610062*I}, 
 {43/500, -133.115140763687 - 125.56724589353257*I}, 
 {87/1000, -133.19228349636757 - 125.50918259045767*I}, 
 {11/125, -133.26703649426463 - 125.45010071336804*I}, 
 {89/1000, -133.33940274333926 - 125.39006956884529*I}, 
 {9/100, -133.40938664897928 - 125.32915752767303*I}, 
 {1/11, -133.47094590570237 - 125.27307528821461*I}, 
 {91/1000, -133.4769940023984 - 125.26743201899876*I}, 
 {23/250, -133.54223194773556 - 125.20495952455137*I}, 
 {93/1000, -133.6051089498042 - 125.14180557292137*I}, 
 {47/500, -133.66563476246876 - 125.07803473391043*I}, 
 {19/200, -133.72382039760834 - 125.01371061295488*I}, 
 {12/125, -133.7796780946359 - 124.94889584563064*I}, 
 {97/1000, -133.83322129054415 - 124.88365209224243*I}, 
 {49/500, -133.88446459045284 - 124.81804003250342*I}, 
 {99/1000, -133.9334237386295 - 124.7521193603099*I}, 
 {1/10, -133.9801155899563 - 124.68594877861405*I}, 
 {101/1000, -134.02455808182594 - 124.61958599439976*I}, 
 {51/500, -134.0667702064375 - 124.55308771376522*I}, 
 {103/1000, -134.1067719834791 - 124.48650963711516*I}, 
 {13/125, -134.14458443317068 - 124.4199064544665*I}, 
 {21/200, -134.18022954965127 - 124.35333184087075*I}, 
 {53/500, -134.21373027469724 - 124.28683845195584*I}, 
 {107/1000, -134.24511047174673 - 124.2204779195903*I}, 
 {27/250, -134.27439490022178 - 124.15430084767291*I}, 
 {109/1000, -134.30160919012883 - 124.08835680804974*I}, 
 {11/100, -134.32677981692737 - 124.02269433656193*I}, 
 {111/1000, -134.34993407664714 - 123.95736092922618*I}, 
 {14/125, -134.37110006124806 - 123.89240303855009*I}, 
 {113/1000, -134.39030663420695 - 123.82786606998512*I}, 
 {57/500, -134.40758340631913 - 123.76379437851931*I}, 
 {23/200, -134.42296071170688 - 123.70023126541136*I}, 
 {29/250, -134.43646958401794 - 123.63721897506888*I}, 
 {117/1000, -134.44814173281537 - 123.57479869207252*I}, 
 {59/500, -134.45800952013553 - 123.51301053834774*I}, 
 {119/1000, -134.46610593721576 - 123.45189357048706*I}, 
 {3/25, -134.47246458137792 - 123.3914857772235*I}, 
 {121/1000, -134.47711963306062 - 123.33182407705846*I}, 
 {61/500, -134.48010583299256 - 123.272944316045*I}, 
 {123/1000, -134.4814584594983 - 123.21488126572878*I}, 
 {31/250, -134.481213305932 - 123.15766862124904*I}, 
 {1/8, -134.47940665822682 - 123.10133899960039*I}, 
 {63/500, -134.47607527256068 - 123.04592393805875*I}, 
 {127/1000, -134.47125635312216 - 122.99145389277227*I}, 
 {16/125, -134.4649875299818 - 122.93795823751952*I}, 
 {129/1000, -134.4573068370541 - 122.88546526263762*I}, 
 {13/100, -134.4482526901469 - 122.83400217412095*I}, 
 {131/1000, -134.43786386509342 - 122.78359509289358*I}, 
 {33/250, -134.42617947596398 - 122.73426905425724*I}, 
 {133/1000, -134.4132389533456 - 122.68604800751638*I}, 
 {67/500, -134.39908202269186 - 122.63895481578334*I}, 
 {27/200, -134.38374868273098 - 122.59301125596498*I}, 
 {17/125, -134.36727918393726 - 122.54823801893372*I}, 
 {137/1000, -134.34971400704998 - 122.50465470988448*I}, 
 {69/500, -134.33109384164302 - 122.46227984888074*I}, 
 {139/1000, -134.3114595647413 - 122.42113087159147*I}, 
 {7/50, -134.2908522194712 - 122.38122413022148*I}, 
 {141/1000, -134.26931299375516 - 122.34257489463799*I}, 
 {71/500, -134.24688319903356 - 122.30519735369619*I}, 
 {143/1000, -134.22360424901603 - 122.26910461676542*I}, 
 {18/125, -134.19951763845788 - 122.23430871546016*I}, 
 {29/200, -134.17466492195916 - 122.20082060557773*I}, 
 {73/500, -134.14908769278003 - 122.16865016924594*I}, 
 {147/1000, -134.12282756167053 - 122.13780621728385*I}, 
 {37/250, -134.09592613571115 - 122.10829649177846*I}, 
 {149/1000, -134.06842499716254 - 122.08012766888098*I}, 
 {3/20, -134.04036568231638 - 122.05330536182579*I}, 
 {151/1000, -134.01178966035056 - 122.02783412417566*I}, 
 {19/125, -133.98273831217912 - 122.00371745329683*I}, 
 {153/1000, -133.95325290930003 - 121.98095779406779*I}, 
 {77/500, -133.9233745926306 - 121.95955654282561*I}, 
 {31/200, -133.89314435133565 - 121.93951405155337*I}, 
 {39/250, -133.86260300163676 - 121.92082963231445*I}, 
 {157/1000, -133.83179116560592 - 121.90350156193568*I}, 
 {79/500, -133.8007492499403 - 121.88752708694601*I}, 
 {159/1000, -133.76951742470783 - 121.87290242877424*I}, 
 {4/25, -133.73813560207176 - 121.8596227892109*I}, 
 {161/1000, -133.70664341498033 - 121.84768235614003*I}, 
 {81/500, -133.6750801958276 - 121.83707430954509*I}, 
 {163/1000, -133.64348495507585 - 121.82779082779557*I}, 
 {41/250, -133.61189635983766 - 121.81982309421944*I}, 
 {33/200, -133.58035271242002 - 121.81316130396763*I}, 
 {83/500, -133.548891928818 - 121.80779467117723*I}, 
 {167/1000, -133.51755151716338 - 121.80371143643924*I}, 
 {21/125, -133.4863685561196 - 121.80089887457855*I}, 
 {169/1000, -133.45537967322412 - 121.79934330275256*I}, 
 {17/100, -133.42462102316753 - 121.79903008887655*I}, 
 {171/1000, -133.39412826601577 - 121.79994366038365*I}, 
 {43/250, -133.3639365453647 - 121.80206751332696*I}, 
 {173/1000, -133.33408046642757 - 121.8053842218335*I}, 
 {87/500, -133.30459407404658 - 121.8098754479182*I}, 
 {7/40, -133.2755108306319 - 121.81552195166758*I}, 
 {22/125, -133.24686359401912 - 121.82230360180378*I}, 
 {177/1000, -133.21868459524455 - 121.83019938663833*I}, 
 {89/500, -133.19100541622802 - 121.83918742542744*I}, 
 {179/1000, -133.16385696737015 - 121.84924498014027*I}, 
 {9/50, -133.1372694650471 - 121.86034846765222*I}, 
 {181/1000, -133.1112724090073 - 121.87247347237619*I}, 
 {91/500, -133.08589455966492 - 121.88559475934524*I}, 
 {183/1000, -133.06116391527587 - 121.89968628776128*I}, 
 {23/125, -133.03710768900729 - 121.91472122502456*I}, 
 {37/200, -133.013752285877 - 121.93067196125996*I}, 
 {93/500, -132.9911232795746 - 121.94751012435749*I}, 
 {187/1000, -132.96924538914763 - 121.96520659554386*I}, 
 {47/250, -132.94814245554565 - 121.98373152550525*I}, 
 {189/1000, -132.92783741802697 - 122.00305435108065*I}, 
 {19/100, -132.90835229041159 - 122.02314381254746*I}, 
 {191/1000, -132.889708137171 - 122.04396797152168*I}, 
 {24/125, -132.87192504936078 - 122.0654942294979*I}, 
 {193/1000, -132.85502212037701 - 122.08768934705307*I}, 
 {97/500, -132.83901742152483 - 122.11051946374391*I}, 
 {39/200, -132.82392797740707 - 122.13395011872497*I}, 
 {49/250, -132.8097697411058 - 122.15794627212045*I}, 
 {197/1000, -132.79655756915693 - 122.1824723271827*I}, 
 {99/500, -132.78430519630223 - 122.20749215327334*I}, 
 {199/1000, -132.77302521001556 - 122.23296910970622*I}, 
 {1/5, -132.76272902477763 - 122.25886607049368*I}, 
 {201/1000, -132.7534268561003 - 122.28514545004055*I}, 
 {101/500, -132.7451276942766 - 122.31176922983472*I}, 
 {203/1000, -132.73783927784882 - 122.3386989861869*I}, 
 {51/250, -132.7315680667716 - 122.36589591907497*I}, 
 {41/200, -132.7263192152572 - 122.3933208821557*I}, 
 {103/500, -132.7220965442853 - 122.42093441400917*I}, 
 {207/1000, -132.71890251374867 - 122.44869677068957*I}, 
 {26/125, -132.71673819422534 - 122.47656795966068*I}, 
 {209/1000, -132.71560323834078 - 122.50450777520274*I}, 
 {21/100, -132.7154958517022 - 122.53247583538574*I}, 
 {211/1000, -132.7164127633684 - 122.56043162071255*I}, 
 {53/250, -132.71834919583188 - 122.58833451454694*I}, 
 {213/1000, -132.7212988344733 - 122.61614384545234*I}, 
 {107/500, -132.72525379644554 - 122.6438189315814*I}, 
 {43/200, -132.73020459895673 - 122.67131912727166*I}, 
 {27/125, -132.73614012689126 - 122.69860387201919*I}, 
 {217/1000, -132.74304759972296 - 122.72563274202415*I}, 
 {109/500, -132.7509125376612 - 122.7523655045236*I}, 
 {219/1000, -132.7597187269606 - 122.77876217515384*I}, 
 {11/50, -132.76944818432298 - 122.8047830786183*I}, 
 {221/1000, -132.7800811203015 - 122.8303889129691*I}, 
 {111/500, -132.79159590161507 - 122.85554081785857*I}, 
 {223/1000, -132.80396901226305 - 122.88020044716174*I}, 
 {28/125, -132.8171750133103 - 122.90433004643704*I}, 
 {9/40, -132.83118650120127 - 122.92789253575916*I}, 
 {113/500, -132.8459740644297 - 122.9508515985474*I}, 
 {227/1000, -132.86150623837432 - 122.97317177711736*I}, 
 {57/250, -132.87774945806083 - 122.9948185758093*I}, 
 {229/1000, -132.89466800858173 - 123.01575857270716*I}, 
 {23/100, -132.91222397284844 - 123.03595954115565*I}, 
 {231/1000, -132.9303771762804 - 123.05539058252734*I}, 
 {29/125, -132.94908512796212 - 123.074022272006*I}, 
 {233/1000, -132.96830295768007 - 123.09182681954559*I}, 
 {117/500, -132.98798334812403 - 123.10877824868726*I}, 
 {47/200, -133.00807646135013 - 123.12485259659661*I}, 
 {59/250, -133.02852985835725 - 123.14002813959667*I}, 
 {237/1000, -133.04928841029866 - 123.15428564971873*I}, 
 {119/500, -133.07029419939136 - 123.16760868952221*I}, 
 {239/1000, -133.09148640692277 - 123.17998395489542*I}, 
 {6/25, -133.11280118480659 - 123.1914016791406*I}, 
 {241/1000, -133.13417150569347 - 123.20185611704729*I}, 
 {121/500, -133.15552698440862 - 123.21134613606982*I}, 
 {243/1000, -133.17679365985748 - 123.21987595540261*I}, 
 {61/250, -133.19789372031488 - 123.22745609713328*I}, 
 {49/200, -133.21874514370006 - 123.23410465628234*I}, 
 {123/500, -133.23926120207204 - 123.23984908086862*I}, 
 {247/1000, -133.25934973022407 - 123.24472883921572*I}, 
 {31/125, -133.27891193095843 - 123.24879983213066*I}, 
 {249/1000, -133.29784006651772 - 123.25214300538852*I}, 
 {251/1000, -133.33337555041652 - 123.25731869155001*I}, 
 {13/50, -133.46935273241567 - 123.27422486145196*I}, 
 {27/100, -133.5956399638587 - 123.28721727274795*I}, 
 {7/25, -133.70651959031548 - 123.29684936675775*I}, 
 {29/100, -133.8068455367101 - 123.30434193096218*I}, 
 {3/10, -133.89930068159399 - 123.31035623601277*I}, 
 {31/100, -133.98556203906148 - 123.3152957489886*I}, 
 {8/25, -134.06676148419987 - 123.31942513567283*I}, 
 {33/100, -134.14370574941344 - 123.32292696695215*I}, 
 {17/50, -134.2169942146436 - 123.32593201069596*I}, 
 {7/20, -134.28708717804753 - 123.32853673683346*I}, 
 {9/25, -134.35434783904537 - 123.33081403987482*I}, 
 {37/100, -134.41906934457057 - 123.33282011124213*I}, 
 {19/50, -134.48149288492897 - 123.33459900758078*I}, 
 {39/100, -134.5418201906852 - 123.3361857804896*I}, 
 {2/5, -134.60022239950024 - 123.33760867595997*I}, 
 {41/100, -134.6568464968645 - 123.33889071416752*I}, 
 {21/50, -134.71182009223355 - 123.3400508459381*I}, 
 {43/100, -134.76525502647155 - 123.34110481357486*I}, 
 {11/25, -134.81725014187293 - 123.34206580119172*I}, 
 {9/20, -134.86789344107422 - 123.34294493258274*I}, 
 {23/50, -134.91726379259217 - 123.3437516569565*I}, 
 {47/100, -134.96543229495097 - 123.34449405104925*I}, 
 {12/25, -135.01246338014153 - 123.34517905809541*I}, 
 {49/100, -135.05841571556493 - 123.34581267857303*I}, 
 {499/1000, -135.0988949191751 - 123.34634332281162*I}, 
 {501/1000, -135.10778122215027 - 123.3464565088229*I}, 
 {51/100, -135.14729432504623 - 123.34694594010924*I}, 
 {13/25, -135.19031521183217 - 123.34745411127489*I}, 
 {53/100, -135.23244753446954 - 123.34792814146545*I}, 
 {27/50, -135.2737301530707 - 123.34837112481497*I}, 
 {11/20, -135.31419918340976 - 123.34878580296143*I}, 
 {14/25, -135.35388827407598 - 123.34917461325429*I}, 
 {57/100, -135.39282884689896 - 123.3495397292989*I}, 
 {29/50, -135.43105030662923 - 123.34988309522163*I}, 
 {59/100, -135.46858022468632 - 123.35020645476024*I}, 
 {3/5, -135.50544450094435 - 123.35051137606362*I}, 
 {61/100, -135.5416675067795 - 123.35079927292387*I}, 
 {31/50, -135.57727221207506 - 123.35107142302064*I}, 
 {63/100, -135.6122802983889 - 123.3513289836564*I}, 
 {16/25, -135.64671226017163 - 123.35157300537588*I}, 
 {13/20, -135.68058749558259 - 123.35180444379176*I}, 
 {33/50, -135.7139243882375 - 123.3520241698846*I}, 
 {67/100, -135.74674038099874 - 123.35223297900473*I}, 
 {17/25, -135.77905204278272 - 123.35243159875557*I}, 
 {69/100, -135.8108751291952 - 123.35262069592477*I}, 
 {7/10, -135.84222463769765 - 123.35280088258548*I}, 
 {71/100, -135.87311485792725 - 123.35297272148773*I}, 
 {18/25, -135.90355941768757 - 123.3531367308301*I}, 
 {73/100, -135.9335713250648 - 123.35329338849397*I}, 
 {37/50, -135.96316300710714 - 123.35344313580879*I}, 
 {3/4, -135.99234634536015 - 123.35358638090918*I}, 
 {19/25, -136.02113270861992 - 123.35372350173009*I}, 
 {77/100, -136.04953298316377 - 123.35385484869067*I}, 
 {39/50, -136.07755760066175 - 123.35398074709809*I}, 
 {79/100, -136.10521656405126 - 123.3541014993067*I}, 
 {4/5, -136.13251947149774 - 123.3542173866631*I}, 
 {81/100, -136.15947553865817 - 123.35432867125542*I}, 
 {41/50, -136.18609361935796 - 123.35443559749808*I}, 
 {83/100, -136.21238222487318 - 123.35453839355921*I}, 
 {21/25, -136.2383495418635 - 123.35463727265801*I}, 
 {17/20, -136.26400344912963 - 123.35473243423826*I}, 
 {43/50, -136.28935153327893 - 123.35482406503888*I}, 
 {87/100, -136.31440110334643 - 123.35491234006088*I}, 
 {22/25, -136.3391592045191 - 123.35499742345576*I}, 
 {89/100, -136.36363263096064 - 123.35507946933126*I}, 
 {9/10, -136.38782793789414 - 123.3551586224869*I}, 
 {91/100, -136.41175145289253 - 123.35523501909063*I}, 
 {23/25, -136.43540928654056 - 123.3553087872956*I}, 
 {93/100, -136.4588073424311 - 123.3553800478038*I}, 
 {47/50, -136.48195132660567 - 123.35544891438792*I}, 
 {19/20, -136.50484675640382 - 123.35551549436752*I}, 
 {24/25, -136.52749896889418 - 123.35557988904782*I}, 
 {97/100, -136.54991312873972 - 123.3556421941231*I}, 
 {49/50, -136.57209423568202 - 123.35570250005173*I}, 
 {99/100, -136.59404713160984 - 123.35576089239657*I}, 
 {1, -136.61577650721847 - 123.35581745214472*I}}


==> anc/ancillary/amplitude/calF32fit.out <==
(-121.86668030198757 - 123.52712803935822*I) + 
 (0.06539790020390672 + 6.76303383607139*I)*Sqrt[1 - 4*zc] - 
 (486.6513175996968 - 235.9405095758385*I)*zc - 
 (119.66012436682516 + 453.05597056976455*I)*Sqrt[1 - 4*zc]*zc + 
 (2255.132504151734 + 22423.11471376958*I)*zc^2 - 
 (47519.522606436716 + 29812.49067896629*I)*Sqrt[1 - 4*zc]*zc^2 + 
 (13713.180825087446 - 42290.21667790844*I)*zc^3 - 
 (530207.6001536981 + 241039.76963742182*I)*Sqrt[1 - 4*zc]*zc^3 - 
 (401911.95865836664 + 802220.0222540029*I)*zc^4 - 
 (576011.6203647158 + 134750.13796992286*I)*Sqrt[1 - 4*zc]*zc^4 - 
 (151973.47262484842 + 178240.6514518223*I)*zc^5 - 
 (2.150927977959073 + 0.004176018626744581*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (2.1527405306170095 - 0.020816798170564452*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] - (144.21219442694857 - 38.08900056794236*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 - Sqrt[1 - 4*zc]] - 
 (5557.079050744448 + 15041.273357458524*I)*zc^2*Log[1 - Sqrt[1 - 4*zc]] - 
 (9489.61051487708 - 15125.93383236294*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] - (115251.3686338908 + 150278.6555122612*I)*zc^3*
  Log[1 - Sqrt[1 - 4*zc]] - (76725.34163905487 - 168770.32085870445*I)*
  Sqrt[1 - 4*zc]*zc^3*Log[1 - Sqrt[1 - 4*zc]] - 
 (304804.2972989683 - 23081.729127765244*I)*zc^4*Log[1 - Sqrt[1 - 4*zc]] - 
 (42892.30108045624 - 183350.19331883354*I)*Sqrt[1 - 4*zc]*zc^4*
  Log[1 - Sqrt[1 - 4*zc]] - (45903.715067922145 - 68426.58382313444*I)*zc^5*
  Log[1 - Sqrt[1 - 4*zc]] - 2393.893005235953*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2 - 23917.590865980477*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 3673.5712857920207*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 10890.429054343767*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]^2 - 187.68327567182212*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^3 - 3892.4683621284057*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^3 - 10294.377393867495*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^3 - 1550.339581420829*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]^3 - 1126.0996540309327*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] - 
 23354.810172770434*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - 61766.26436320497*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] - 
 9302.037488524975*zc^5*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - (2.150927977959073 + 0.004176018626744581*I)*
  Log[1 + Sqrt[1 - 4*zc]] - (2.1527405306170095 - 0.020816798170564452*I)*
  Sqrt[1 - 4*zc]*Log[1 + Sqrt[1 - 4*zc]] + 
 (144.21219442694857 - 38.08900056794236*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] + (17982.558863063423 + 10136.915471631608*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] + (9489.61051487708 - 15125.93383236294*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (372950.33984264097 + 48564.43596444928*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] + 
 (76725.34163905487 - 168770.32085870445*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 + Sqrt[1 - 4*zc]] + (986338.5364581242 - 292084.4453824257*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]] + (42892.30108045624 - 183350.19331883354*I)*
  Sqrt[1 - 4*zc]*zc^4*Log[1 + Sqrt[1 - 4*zc]] + 
 (148543.19161279858 - 108938.55871612372*I)*zc^5*Log[1 + Sqrt[1 - 4*zc]] + 
 5568.338810692976*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 64023.50255572951*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 35465.96942549171*zc^4*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 15333.177050053535*zc^5*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 563.0498270154663*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 11677.405086385217*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 30883.132181602487*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 4651.018744262487*zc^5*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (1613.340205014882 - 3537.746400313586*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (7729.2700422119215 - 73371.30006475977*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 (46486.68328286777 + 194044.44236312978*I)*zc^4*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 (17338.110112977767 + 29223.21263736691*I)*zc^5*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 1126.0996540309327*zc^2*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 23354.810172770434*zc^3*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 61766.26436320497*zc^4*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 9302.037488524975*zc^5*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 563.0498270154663*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 11677.405086385217*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 30883.132181602487*zc^4*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 4651.018744262487*zc^5*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 187.68327567182212*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 3892.4683621284057*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 10294.377393867495*zc^4*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 1550.339581420829*zc^5*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 2252.1993080618654*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 46709.62034554087*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 123532.52872640995*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 18604.07497704995*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 1126.0996540309327*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 23354.810172770434*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 61766.26436320497*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 9302.037488524975*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 (0. + 7075.492800627172*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 146742.60012951953*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 388088.88472625957*I)*zc^4*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 58446.42527473382*I)*zc^5*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 3378.2989620927983*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 70064.4305183113*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 185298.79308961492*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 27906.112465574923*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 2252.1993080618654*zc^2*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 46709.62034554087*zc^3*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 123532.52872640995*zc^4*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 18604.07497704995*zc^5*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 2252.1993080618654*zc^2*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 
 46709.62034554087*zc^3*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 
 123532.52872640995*zc^4*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 
 18604.07497704995*zc^5*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF40data.out <==
{{1/100, 1.0792727580854078 - 30.59612914546503*I}, 
 {11/1000, 0.9081880414261178 - 30.618681645903994*I}, 
 {3/250, 0.7332932091010722 - 30.63545842610485*I}, 
 {13/1000, 0.5550998646730226 - 30.64646772227101*I}, 
 {7/500, 0.37406284912754567 - 30.651737407118716*I}, 
 {3/200, 0.19059005194989084 - 30.65131013940662*I}, 
 {2/125, 0.005049932759452536 - 30.645239848523136*I}, 
 {17/1000, -0.1822225949495827 - 30.63358912729934*I}, 
 {9/500, -0.3709214787805572 - 30.616427270686636*I}, 
 {19/1000, -0.5607657438926007 - 30.593828771596954*I}, 
 {1/50, -0.7514963914598484 - 30.565872161531896*I}, 
 {21/1000, -0.9428738303506977 - 30.53263909569753*I}, 
 {11/500, -1.1346757263639444 - 30.49421363234871*I}, 
 {23/1000, -1.326695184149785 - 30.4506816566209*I}, 
 {3/125, -1.5187391979704583 - 30.40213041714078*I}, 
 {1/40, -1.7106273213303131 - 30.348648150456707*I}, 
 {13/500, -1.9021905160075143 - 30.290323776911137*I}, 
 {27/1000, -2.093270151026139 - 30.227246649083657*I}, 
 {7/250, -2.2837171254888236 - 30.15950634665771*I}, 
 {29/1000, -2.4733910939062596 - 30.087192507448332*I}, 
 {3/100, -2.6621597949771303 - 30.010394687341744*I}, 
 {31/1000, -2.849898438751679 - 29.92920224299738*I}, 
 {4/125, -3.0364891524642696 - 29.84370423717435*I}, 
 {33/1000, -3.2218205172855643 - 29.753989357436147*I}, 
 {17/500, -3.4057871217978977 - 29.66014584989455*I}, 
 {7/200, -3.588289170841363 - 29.562261463907316*I}, 
 {9/250, -3.7692321294067184 - 29.460423406245667*I}, 
 {37/1000, -3.94852639736466 - 29.354718303172067*I}, 
 {19/500, -4.126087024764418 - 29.24523216918811*I}, 
 {39/1000, -4.3018334288867495 - 29.13205038141134*I}, 
 {1/25, -4.47568915918752 - 29.015257658719925*I}, 
 {41/1000, -4.647581669140585 - 28.89493804528833*I}, 
 {21/500, -4.817442100502752 - 28.7711748957047*I}, 
 {43/1000, -4.985205107579604 - 28.64405086670749*I}, 
 {11/250, -5.150808670109404 - 28.513647907097067*I}, 
 {9/200, -5.314193931160191 - 28.380047254510345*I}, 
 {23/500, -5.47530504694012 - 28.24332942783152*I}, 
 {47/1000, -5.634089046211971 - 28.1035742269216*I}, 
 {6/125, -5.790495698399426 - 27.96086073074962*I}, 
 {49/1000, -5.944477391631661 - 27.815267297212124*I}, 
 {1/20, -6.095989019403387 - 27.666871563880683*I}, 
 {51/1000, -6.244987873721112 - 27.51575044955686*I}, 
 {13/250, -6.391433545453739 - 27.361980156620977*I}, 
 {53/1000, -6.535287850790819 - 27.20563617328962*I}, 
 {27/500, -6.676514665113291 - 27.046793277666218*I}, 
 {11/200, -6.815079956235546 - 26.885525540858968*I}, 
 {7/125, -6.950951630822486 - 26.72190633109108*I}, 
 {57/1000, -7.084099456355984 - 26.556008317942624*I}, 
 {29/500, -7.21449508742612 - 26.387903476801167*I}, 
 {59/1000, -7.342111857842374 - 26.2176630934898*I}, 
 {3/50, -7.466924814162808 - 26.045357769018775*I}, 
 {61/1000, -7.588910634828627 - 25.871057424438874*I}, 
 {31/500, -7.708047572546334 - 25.694831305761824*I}, 
 {63/1000, -7.824315403007193 - 25.516747988925335*I}, 
 {8/125, -7.937695375758205 - 25.336875384776643*I}, 
 {13/200, -8.048170167843063 - 25.15528074406122*I}, 
 {33/500, -8.155723838048557 - 24.972030662397085*I}, 
 {67/1000, -8.260341783727794 - 24.78719108522358*I}, 
 {17/250, -8.362010700867563 - 24.600827312706055*I}, 
 {69/1000, -8.460718546446714 - 24.41300400459555*I}, 
 {7/100, -8.556454499396077 - 24.223785185024997*I}, 
 {71/1000, -8.64920892721063 - 24.033234247242692*I}, 
 {9/125, -8.738973351688555 - 23.841413958272575*I}, 
 {73/1000, -8.825740417011144 - 23.648386463490766*I}, 
 {37/500, -8.909503858050796 - 23.45421329112646*I}, 
 {3/40, -8.990258472607154 - 23.258955356671823*I}, 
 {19/250, -9.068000092161277 - 23.062672967201678*I}, 
 {77/1000, -9.142725555555595 - 22.8654258256013*I}, 
 {39/500, -9.214432682038087 - 22.66727303470205*I}, 
 {79/1000, -9.2831202476853 - 22.468273101313724*I}, 
 {2/25, -9.348787961336345 - 22.268483940168625*I}, 
 {81/1000, -9.411436441085167 - 22.06796287775727*I}, 
 {41/500, -9.471067192318431 - 21.866766656073885*I}, 
 {83/1000, -9.527682587497875 - 21.664951436255883*I}, 
 {21/250, -9.581285844743492 - 21.462572802125116*I}, 
 {17/200, -9.631881009987323 - 21.25968576363295*I}, 
 {43/500, -9.67947293526639 - 21.056344760199774*I}, 
 {87/1000, -9.724067263353984 - 20.852603663959727*I}, 
 {11/125, -9.765670408295247 - 20.64851578290593*I}, 
 {89/1000, -9.804289537911039 - 20.444133863935264*I}, 
 {9/100, -9.83993256396812 - 20.239510095797968*I}, 
 {1/11, -9.869760095388612 - 20.053322078003255*I}, 
 {91/1000, -9.872608115865688 - 20.034696111948687*I}, 
 {23/250, -9.902325534631727 - 19.82974299377951*I}, 
 {93/1000, -9.929094849356929 - 19.62470127136865*I}, 
 {47/500, -9.952926772848828 - 19.419620928912323*I}, 
 {19/200, -9.973832681446456 - 19.214551405284492*I}, 
 {12/125, -9.991824603840206 - 19.00954159689263*I}, 
 {97/1000, -10.006915207310197 - 18.80463985996353*I}, 
 {49/500, -10.019117785902965 - 18.599894012738417*I}, 
 {99/1000, -10.02844624814098 - 18.39535133757661*I}, 
 {1/10, -10.034915105400383 - 18.191058582969692*I}, 
 {101/1000, -10.038539460049023 - 17.987061965466836*I}, 
 {51/500, -10.039334995539914 - 17.783407171512746*I}, 
 {103/1000, -10.037317964533957 - 17.580139359198018*I}, 
 {13/125, -10.032505179221571 - 17.377303159922317*I}, 
 {21/200, -10.024914001082186 - 17.17494267997318*I}, 
 {53/500, -10.014562330833874 - 16.9731015020179*I}, 
 {107/1000, -10.001468599325932 - 16.771822686513907*I}, 
 {27/250, -9.985651758352398 - 16.57114877303182*I}, 
 {109/1000, -9.967131270973873 - 16.371121781499394*I}, 
 {11/100, -9.945927103413347 - 16.171783213359365*I}, 
 {111/1000, -9.922059716340241 - 15.973174052648078*I}, 
 {14/125, -9.895550056427254 - 15.775334766991067*I}, 
 {113/1000, -9.866419548342835 - 15.57830530851844*I}, 
 {57/500, -9.834690087282794 - 15.382125114699614*I}, 
 {23/200, -9.800384035386356 - 15.186833109258039*I}, 
 {29/250, -9.763524190344818 - 14.992467702204054*I}, 
 {117/1000, -9.724133823200692 - 14.799066791393855*I}, 
 {59/500, -9.682236636647598 - 14.6066677624025*I}, 
 {119/1000, -9.637856761368816 - 14.415307489121588*I}, 
 {3/25, -9.591018761204293 - 14.225022334117744*I}, 
 {121/1000, -9.541747610892667 - 14.035848148911585*I}, 
 {61/500, -9.490068708103218 - 13.847820273778872*I}, 
 {123/1000, -9.436007854494306 - 13.660973539908298*I}, 
 {31/250, -9.379591253265387 - 13.475342265301109*I}, 
 {1/8, -9.320845501642713 - 13.29096025888975*I}, 
 {63/500, -9.259797586912478 - 13.107860818584838*I}, 
 {127/1000, -9.19647487865847 - 12.92607673091035*I}, 
 {16/125, -9.130905126023222 - 12.745640271801806*I}, 
 {129/1000, -9.063116443093776 - 12.56658320410018*I}, 
 {13/100, -8.993137320536771 - 12.38893677994774*I}, 
 {131/1000, -8.920996603175137 - 12.212731738436585*I}, 
 {33/250, -8.846723501850587 - 12.037998305472927*I}, 
 {133/1000, -8.770347543348972 - 11.864766193103131*I}, 
 {67/500, -8.691898651322942 - 11.69306459875707*I}, 
 {27/200, -8.611407055698244 - 11.522922204408218*I}, 
 {17/125, -8.528903330258355 - 11.354367175562084*I}, 
 {137/1000, -8.444418379554676 - 11.187427160609577*I}, 
 {69/500, -8.35798343370708 - 11.022129289193979*I}, 
 {139/1000, -8.269630044362362 - 10.858500171395283*I}, 
 {7/50, -8.179390078727117 - 10.696565896374883*I}, 
 {141/1000, -8.087295717038792 - 10.536352031023734*I}, 
 {71/500, -7.993379446528589 - 10.377883618520483*I}, 
 {143/1000, -7.897674057363611 - 10.221185176800343*I}, 
 {18/125, -7.8002126191215435 - 10.066280696968919*I}, 
 {29/200, -7.701028673432377 - 9.913193641433592*I}, 
 {73/500, -7.600155534491826 - 9.761946942321316*I}, 
 {147/1000, -7.497627481826641 - 9.61256299941784*I}, 
 {37/250, -7.393478655807669 - 9.46506367820083*I}, 
 {149/1000, -7.287743574737181 - 9.319470307734578*I}, 
 {3/20, -7.180457030364749 - 9.175803678463065*I}, 
 {151/1000, -7.071654082768662 - 9.034084039899387*I}, 
 {19/125, -6.961370060341169 - 8.894331098209271*I}, 
 {153/1000, -6.849640549731765 - 8.75656401368607*I}, 
 {77/500, -6.736501396472239 - 8.620801398116242*I}, 
 {31/200, -6.621988698597288 - 8.487061312030077*I}, 
 {39/250, -6.5061388053631735 - 8.35536126183801*I}, 
 {157/1000, -6.3889883089985435 - 8.225718196847614*I}, 
 {79/500, -6.270574048672891 - 8.098148506158845*I}, 
 {159/1000, -6.150933094715466 - 7.972668015435074*I}, 
 {4/25, -6.030102751071746 - 7.849291983544961*I}, 
 {161/1000, -5.908120566122974 - 7.728035099073194*I}, 
 {81/500, -5.785024298272418 - 7.6089114766956705*I}, 
 {163/1000, -5.660851940774542 - 7.4919346534151465*I}, 
 {41/250, -5.5356416873803544 - 7.377117584653359*I}, 
 {33/200, -5.409431964608665 - 7.264472640195165*I}, 
 {83/500, -5.282261404121619 - 7.154011599979566*I}, 
 {167/1000, -5.154168844852581 - 7.045745649734385*I}, 
 {21/125, -5.025193329067478 - 6.9396853764462065*I}, 
 {169/1000, -4.895374097256246 - 6.8358407636337235*I}, 
 {17/100, -4.764750587124314 - 6.7342211865994575*I}, 
 {171/1000, -4.633362427311096 - 6.634835407192696*I}, 
 {43/250, -4.501249434192168 - 6.537691568695981*I}, 
 {173/1000, -4.368451606644784 - 6.442797190362258*I}, 
 {87/500, -4.235009124518804 - 6.350159161782587*I}, 
 {7/40, -4.1009623424326405 - 6.259783737045607*I}, 
 {22/125, -3.9663517864054842 - 6.171676528679634*I}, 
 {177/1000, -3.8312181496273148 - 6.085842501561425*I}, 
 {89/500, -3.6956022881915196 - 6.00228596563894*I}, 
 {179/1000, -3.5595452165600676 - 5.9210105703013225*I}, 
 {9/50, -3.423088103572735 - 5.842019297029809*I}, 
 {181/1000, -3.2862722683106345 - 5.765314450635051*I}, 
 {91/500, -3.1491391732948184 - 5.690897654173361*I}, 
 {183/1000, -3.011730424092497 - 5.6187698395209935*I}, 
 {23/125, -2.8740877639959796 - 5.548931239527235*I}, 
 {37/200, -2.7362530550228668 - 5.4813813795381945*I}, 
 {93/500, -2.59826829599953 - 5.4161190687362994*I}, 
 {187/1000, -2.4601756198565834 - 5.353142390795391*I}, 
 {47/250, -2.322017243645317 - 5.292448694531614*I}, 
 {189/1000, -2.183835518868702 - 5.23403458390138*I}, 
 {19/100, -2.045672891324924 - 5.1778959077141575*I}, 
 {191/1000, -1.9075719108334912 - 5.124027748906169*I}, 
 {24/125, -1.7695752155707982 - 5.072424413341054*I}, 
 {193/1000, -1.631725542268609 - 5.023079418019838*I}, 
 {97/500, -1.4940656978075522 - 4.975985479477464*I}, 
 {39/200, -1.3566385653951842 - 4.931134500164273*I}, 
 {49/250, -1.2194870986747626 - 4.888517556023704*I}, 
 {197/1000, -1.0826543108188789 - 4.848124882407685*I}, 
 {99/500, -0.946183269220195 - 4.8099458568132345*I}, 
 {199/1000, -0.8101170861707354 - 4.773968993878803*I}, 
 {1/5, -0.6744989128992174 - 4.740181914886476*I}, 
 {201/1000, -0.5393719306140863 - 4.708571340779612*I}, 
 {101/500, -0.40477934022650786 - 4.679123072726899*I}, 
 {203/1000, -0.2707643575494618 - 4.651821972389955*I}, 
 {51/250, -0.13737019821217888 - 4.626651944743873*I}, 
 {41/200, -0.004640071087021802 - 4.603595917092036*I}, 
 {103/500, 0.12738283293511632 - 4.5826358172052375*I}, 
 {207/1000, 0.25865535307369303 - 4.563752551639994*I}, 
 {26/125, 0.3891343691935152 - 4.546925981874397*I}, 
 {209/1000, 0.5187768151743741 - 4.532134899546789*I}, 
 {21/100, 0.6475396922853385 - 4.519356999973526*I}, 
 {211/1000, 0.7753800830104698 - 4.5085688544595826*I}, 
 {53/250, 0.9022551669705425 - 4.499745880536068*I}, 
 {213/1000, 1.02812223636258 - 4.492862310749356*I}, 
 {107/500, 1.152938713577968 - 4.4878911593638975*I}, 
 {43/200, 1.2766621708024557 - 4.484804187285748*I}, 
 {27/125, 1.3992503479826883 - 4.483571862317621*I}, 
 {217/1000, 1.5206611762506794 - 4.484163321062241*I}, 
 {109/500, 1.6408528043800157 - 4.486546326422818*I}, 
 {219/1000, 1.759783617145132 - 4.490687217595736*I}, 
 {11/50, 1.877412267579861 - 4.496550863823756*I}, 
 {221/1000, 1.9936977077883533 - 4.504100606580831*I}, 
 {111/500, 2.108599220637303 - 4.513298210461892*I}, 
 {223/1000, 2.222076457241501 - 4.524103789070187*I}, 
 {28/125, 2.3340894757944417 - 4.536475744467529*I}, 
 {9/40, 2.4445987878869833 - 4.550370692061765*I}, 
 {113/500, 2.55356540613667 - 4.565743376863393*I}, 
 {227/1000, 2.660950903310326 - 4.582546590924592*I}, 
 {57/250, 2.7667174689210805 - 4.600731070714289*I}, 
 {229/1000, 2.8708279835466106 - 4.620245392163255*I}, 
 {23/100, 2.973246094355569 - 4.6410358550708*I}, 
 {231/1000, 3.073936310291841 - 4.663046339547465*I}, 
 {29/125, 3.172864095325969 - 4.686218169535637*I}, 
 {233/1000, 3.2699960160351935 - 4.710489951324213*I}, 
 {117/500, 3.3652998396728435 - 4.735797365349887*I}, 
 {47/200, 3.4587447350750544 - 4.762072965521401*I}, 
 {59/250, 3.550301443478375 - 4.789245928669619*I}, 
 {237/1000, 3.639942526146001 - 4.81724177014024*I}, 
 {119/500, 3.7276426359977197 - 4.8459819986803305*I}, 
 {239/1000, 3.813378884602459 - 4.875383734104793*I}, 
 {6/25, 3.8971312487628023 - 4.905359221530437*I}, 
 {241/1000, 3.978883161227536 - 4.935815253713224*I}, 
 {121/500, 4.058622213469921 - 4.966652452478784*I}, 
 {243/1000, 4.136341136712465 - 4.997764358266232*I}, 
 {61/250, 4.2120391512498365 - 5.029036245972504*I}, 
 {49/200, 4.2857239024848734 - 5.060343532561752*I}, 
 {123/500, 4.357414450609211 - 5.091549540591201*I}, 
 {247/1000, 4.427146185869898 - 5.122502169153229*I}, 
 {31/125, 4.494979920052961 - 5.153028490291322*I}, 
 {249/1000, 4.561022386113107 - 5.182924693623722*I}, 
 {251/1000, 4.688968683988392 - 5.2400842353304204*I}, 
 {13/50, 5.21940474442359 - 5.474237797418147*I}, 
 {27/100, 5.738759403632274 - 5.705248250013534*I}, 
 {7/25, 6.201669725216767 - 5.913919655980443*I}, 
 {29/100, 6.619478456828334 - 6.105033341850629*I}, 
 {3/10, 7.000051677917902 - 6.281739221124058*I}, 
 {31/100, 7.349193146136663 - 6.446301048179487*I}, 
 {8/25, 7.671362210447347 - 6.600431805755981*I}, 
 {33/100, 7.97008648766522 - 6.745473919586569*I}, 
 {17/50, 8.248219001358713 - 6.8825068473418405*I}, 
 {7/20, 8.508108148189805 - 7.012416049059878*I}, 
 {9/25, 8.75171496430185 - 7.135939553505244*I}, 
 {37/100, 8.980696872702136 - 7.2537006704216385*I}, 
 {19/50, 9.196469167013106 - 7.366231705107289*I}, 
 {39/100, 9.400251192264456 - 7.47399159694962*I}, 
 {2/5, 9.593101705340473 - 7.57737932213092*I}, 
 {41/100, 9.775946403740292 - 7.676744263972562*I}, 
 {21/50, 9.949599651791964 - 7.772394363073541*I}, 
 {43/100, 10.114781875626758 - 7.864602610134387*I}, 
 {11/25, 10.27213361489446 - 7.953612280653971*I}, 
 {9/20, 10.422226988225582 - 8.039641200306622*I}, 
 {23/50, 10.565575180026627 - 8.12288525364973*I}, 
 {47/100, 10.702640267593104 - 8.203521295196055*I}, 
 {12/25, 10.833839817868501 - 8.281709583455573*I}, 
 {49/100, 10.959552415900426 - 8.357595830560747*I}, 
 {499/1000, 11.06828763528879 - 8.424035292148446*I}, 
 {501/1000, 11.091908882205978 - 8.438570119297452*I}, 
 {51/100, 11.195863747350245 - 8.50298248471335*I}, 
 {13/25, 11.307063698470927 - 8.572715982834147*I}, 
 {53/100, 11.413985553669058 - 8.64061598584125*I}, 
 {27/50, 11.516871302756059 - 8.70677702885338*I}, 
 {11/20, 11.61594383101476 - 8.771286453837824*I}, 
 {14/25, 11.711408879175508 - 8.834225128991719*I}, 
 {57/100, 11.803456699080812 - 8.895668079383192*I}, 
 {29/50, 11.892263609112128 - 8.955685041814796*I}, 
 {59/100, 11.977993272867991 - 9.01434095470168*I}, 
 {3/5, 12.060797857934219 - 9.071696391975607*I}, 
 {61/100, 12.140819112881985 - 9.127807948595787*I}, 
 {31/50, 12.218189246385393 - 9.182728584058111*I}, 
 {63/100, 12.293031768945816 - 9.236507929326947*I}, 
 {16/25, 12.365462223962602 - 9.289192561802793*I}, 
 {13/20, 12.435588850543269 - 9.340826252268798*I}, 
 {33/50, 12.5035131702831 - 9.391450187203688*I}, 
 {67/100, 12.569330529272264 - 9.44110316936856*I}, 
 {17/25, 12.63313057277314 - 9.489821799186359*I}, 
 {69/100, 12.69499769433203 - 9.537640639094406*I}, 
 {7/10, 12.755011411748526 - 9.584592362760176*I}, 
 {71/100, 12.813246745445142 - 9.630707890820275*I}, 
 {18/25, 12.869774533754182 - 9.676016514576915*I}, 
 {73/100, 12.92466173847916 - 9.720546008924458*I}, 
 {37/50, 12.977971709930287 - 9.764322735615721*I}, 
 {3/4, 13.029764445102657 - 9.807371737847717*I}, 
 {19/25, 13.080096801915857 - 9.84971682703187*I}, 
 {77/100, 13.129022727554997 - 9.89138066251553*I}, 
 {39/50, 13.176593431407866 - 9.932384824933166*I}, 
 {79/100, 13.222857571161043 - 9.972749883789277*I}, 
 {4/5, 13.267861418300868 - 10.012495459815568*I}, 
 {81/100, 13.311648999324888 - 10.051640282576784*I}, 
 {41/50, 13.354262243464262 - 10.090202243757375*I}, 
 {83/100, 13.395741105609474 - 10.128198446512869*I}, 
 {21/25, 13.436123686444063 - 10.16564525122834*I}, 
 {17/20, 13.475446341837468 - 10.202558318002303*I}, 
 {43/50, 13.513743786007907 - 10.238952646118719*I}, 
 {87/100, 13.551049184994454 - 10.274842610781548*I}, 
 {22/25, 13.587394247390776 - 10.31024199731516*I}, 
 {89/100, 13.622809299287994 - 10.345164033054687*I}, 
 {9/10, 13.657323370795979 - 10.379621417105255*I}, 
 {91/100, 13.690964260903797 - 10.413626348137399*I}, 
 {23/25, 13.723758601907974 - 10.447190550374728*I}, 
 {93/100, 13.755731933512266 - 10.480325297912714*I}, 
 {47/50, 13.786908738896756 - 10.513041437502125*I}, 
 {19/20, 13.817312521443625 - 10.545349409896005*I}, 
 {24/25, 13.84696584876312 - 10.57725926988735*I}, 
 {97/100, 13.875890393270993 - 10.608780705119216*I}, 
 {49/50, 13.90410698124603 - 10.639923053762288*I}, 
 {99/100, 13.931635637535862 - 10.670695321140443*I}, 
 {1, 13.958495609421306 - 10.701106195374905*I}}


==> anc/ancillary/amplitude/calF40fit.out <==
(2.1549513116169834 - 1.8977197617109955*I) - 
 (9.140542953996203 + 22.990555995635763*I)*Sqrt[1 - 4*zc] - 
 (214.23462455991637 - 161.9291860752539*I)*zc - 
 (118.46814353804794 + 186.86355582711764*I)*Sqrt[1 - 4*zc]*zc + 
 (3396.899724972679 - 1294.2563740289597*I)*zc^2 - 
 (664.3796336953228 - 5856.830928097728*I)*Sqrt[1 - 4*zc]*zc^2 - 
 (10559.569722154769 - 1424.4263205731988*I)*zc^3 + 
 (7.508541420369472 - 2.7049597135837353*I)*Log[1 - Sqrt[1 - 4*zc]] - 
 (7.318121262272887 - 2.909525187344581*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + 7.543093979934295*zc*Log[1 - Sqrt[1 - 4*zc]] - 
 (59.48051718722823 - 37.70958128600102*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 - Sqrt[1 - 4*zc]] - (411.07650339506307 - 633.9861285941821*I)*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] + (1864.287186120493 + 211.47860558438674*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 - Sqrt[1 - 4*zc]] + 
 (366.84369935953987 + 6948.774566358842*I)*zc^3*Log[1 - Sqrt[1 - 4*zc]] + 
 100.9020262174581*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 1105.9318206672513*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 13.91979523403787*zc^2*Log[1 - Sqrt[1 - 4*zc]]^3 + 
 12.389679276947497*zc^3*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 83.51877140422722*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] + 74.33807566168498*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 (7.508541420369472 - 2.7049597135837353*I)*Log[1 + Sqrt[1 - 4*zc]] + 
 (7.318121262272887 - 2.909525187344581*I)*Sqrt[1 - 4*zc]*
  Log[1 + Sqrt[1 - 4*zc]] + 7.543093979934295*zc*Log[1 + Sqrt[1 - 4*zc]] + 
 (59.48051718722823 - 37.70958128600102*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] + (1334.773991118628 - 997.7247583723649*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] - (1864.287186120493 + 211.47860558438674*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (1187.0963786979305 + 6625.019447277198*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] - 
 143.91325151224552*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 2263.3908688876513*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 41.75938570211361*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 37.16903783084249*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (158.7928271401288 + 262.3819586803655*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 (1054.4045931141025 - 233.53995238075174*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 83.51877140422722*zc^2*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 74.33807566168498*zc^3*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 41.75938570211361*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 37.16903783084249*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 13.91979523403787*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 + 
 12.389679276947497*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 167.03754280845445*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 148.67615132336996*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 83.51877140422722*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 74.33807566168498*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 (0. + 524.763917360731*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 467.0799047615035*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 250.55631421268168*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 223.01422698505496*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 167.03754280845445*zc^2*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 148.67615132336996*zc^3*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 167.03754280845445*zc^2*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 148.67615132336996*zc^3*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF41data.out <==
{{1/100, -72.20683198161899 + 13.408801132415638*I}, 
 {11/1000, -72.5106183244367 + 13.461934460522489*I}, 
 {3/250, -72.81242317414456 + 13.53229068502514*I}, 
 {13/1000, -73.11128300790804 + 13.619145394789356*I}, 
 {7/500, -73.40634312216723 + 13.721782237741545*I}, 
 {3/200, -73.6968438930676 + 13.839496553444418*I}, 
 {2/125, -73.98210913577473 + 13.971597606689375*I}, 
 {17/1000, -74.26153627158573 + 14.1174099179286*I}, 
 {9/500, -74.53458796221835 + 14.276274003083989*I}, 
 {19/1000, -74.8007849935427 + 14.447546720323245*I}, 
 {1/50, -75.05970017358982 + 14.630601357912195*I}, 
 {21/1000, -75.31095306904672 + 14.82482754263727*I}, 
 {11/500, -75.55420545692027 + 15.029631036760472*I}, 
 {23/1000, -75.7891573536666 + 15.24443345703869*I}, 
 {3/125, -76.01554354314693 + 15.46867194598596*I}, 
 {1/40, -76.23313052273342 + 15.70179881437524*I}, 
 {13/500, -76.44171380101375 + 15.94328116833963*I}, 
 {27/1000, -76.64111550077622 + 16.192600530233143*I}, 
 {7/250, -76.83118222852612 + 16.449252459179945*I}, 
 {29/1000, -77.01178315387833 + 16.712746180579597*I}, 
 {3/100, -77.18280832570892 + 16.98260421495852*I}, 
 {31/1000, -77.34416699950033 + 17.258362025077563*I}, 
 {4/125, -77.4957864250313 + 17.53956766993988*I}, 
 {33/1000, -77.63761046071816 + 17.825781471193174*I}, 
 {17/500, -77.76959840611809 + 18.116575691829294*I}, 
 {7/200, -77.89172400144686 + 18.411534226796103*I}, 
 {9/250, -78.0039744280192 + 18.710252305776297*I}, 
 {37/1000, -78.10634943042292 + 19.012336207633375*I}, 
 {19/500, -78.1988604913586 + 19.317402986545193*I}, 
 {39/1000, -78.28153010095939 + 19.62508020765473*I}, 
 {1/25, -78.3543910445247 + 19.935005696470995*I}, 
 {41/1000, -78.41748575628543 + 20.246827294999555*I}, 
 {21/500, -78.47086574067283 + 20.560202629334906*I}, 
 {43/1000, -78.514590996539 + 20.87479888601365*I}, 
 {11/250, -78.54872951682086 + 21.190292597174416*I}, 
 {9/200, -78.5733567983132 + 21.506369434013088*I}, 
 {23/500, -78.5885553857194 + 21.8227240086342*I}, 
 {47/1000, -78.5944144654628 + 22.13905968080208*I}, 
 {6/125, -78.59102944693538 + 22.455088376992517*I}, 
 {49/1000, -78.57850163659973 + 22.770530411009165*I}, 
 {1/20, -78.55693780892545 + 23.085114313755344*I}, 
 {51/1000, -78.52644995436857 + 23.398576666600796*I}, 
 {13/250, -78.48715493557204 + 23.71066194714765*I}, 
 {53/1000, -78.43917419238873 + 24.021122369298197*I}, 
 {27/500, -78.38263337366944 + 24.32971773858464*I}, 
 {11/200, -78.31766257089565 + 24.636215307645504*I}, 
 {7/125, -78.24439506645604 + 24.940389637317455*I}, 
 {57/1000, -78.16296810024762 + 25.242022462904963*I}, 
 {29/500, -78.07352215327761 + 25.54090256091869*I}, 
 {59/1000, -77.97620081970896 + 25.836825625346158*I}, 
 {3/50, -77.87115061509246 + 26.129594149455315*I}, 
 {61/1000, -77.7585207774257 + 26.41901729694312*I}, 
 {31/500, -77.63846308566315 + 26.70491079387968*I}, 
 {63/1000, -77.51113168127652 + 26.9870968136886*I}, 
 {8/125, -77.3766829010194 + 27.2654038694623*I}, 
 {13/200, -77.23527511857263 + 27.539666708294035*I}, 
 {33/500, -77.08706858421326 + 27.809726205669566*I}, 
 {67/1000, -76.93222528205696 + 28.07542926817357*I}, 
 {17/250, -76.7709087863688 + 28.336628732256475*I}, 
 {69/1000, -76.6032841283185 + 28.593183271148032*I}, 
 {7/100, -76.42951765920095 + 28.844957300019384*I}, 
 {71/1000, -76.24977693032707 + 29.091820887074206*I}, 
 {9/125, -76.06423058539085 + 29.333649663313604*I}, 
 {73/1000, -75.87304817748557 + 29.570324736224926*I}, 
 {37/500, -75.6764001858218 + 29.80173260566079*I}, 
 {3/40, -75.47445778017725 + 30.027765078648862*I}, 
 {19/250, -75.2673927795289 + 30.248319191593215*I}, 
 {77/1000, -75.05537754339184 + 30.46329712898675*I}, 
 {39/500, -74.83858486604517 + 30.672606145159126*I}, 
 {79/1000, -74.61718789504039 + 30.876158490755085*I}, 
 {2/25, -74.39136001995726 + 31.07387133364795*I}, 
 {81/1000, -74.16127480962768 + 31.265666690304194*I}, 
 {41/500, -73.92710591136638 + 31.451471351474282*I}, 
 {83/1000, -73.68902696730012 + 31.631216811966375*I}, 
 {21/250, -73.44721155152615 + 31.804839200562938*I}, 
 {17/200, -73.20183306912742 + 31.972279213805926*I}, 
 {43/500, -72.95306469523607 + 32.13348204766341*I}, 
 {87/1000, -72.70107929963952 + 32.288397332142516*I}, 
 {11/125, -72.44604937399609 + 32.43697906630923*I}, 
 {89/1000, -72.18814694068107 + 32.57918555500964*I}, 
 {9/100, -71.9275436039977 + 32.71497934544364*I}, 
 {1/11, -71.68843201882328 + 32.83283543127091*I}, 
 {91/1000, -71.66441024666427 + 32.84432716574831*I}, 
 {23/250, -71.39891720381115 + 32.96719986393305*I}, 
 {93/1000, -71.13123408388795 + 33.083572347779175*I}, 
 {47/500, -70.86152973111828 + 33.19342352556645*I}, 
 {19/200, -70.5899721639326 + 33.296736247570195*I}, 
 {12/125, -70.31672852393524 + 33.393497248317104*I}, 
 {97/1000, -70.04196501356569 + 33.48369709052082*I}, 
 {49/500, -69.76584684515021 + 33.56733010474943*I}, 
 {99/1000, -69.48853819312453 + 33.64439433993275*I}, 
 {1/10, -69.21020208579797 + 33.7148915040363*I}, 
 {101/1000, -68.93100050644432 + 33.77882691082051*I}, 
 {51/500, -68.65109414736958 + 33.836209425436934*I}, 
 {103/1000, -68.37064249190855 + 33.88705141177464*I}, 
 {13/125, -68.08980372450029 + 33.93136867970759*I}, 
 {21/200, -67.80873468701161 + 33.96918043185889*I}, 
 {53/500, -67.52759083276021 + 34.0005092124943*I}, 
 {107/1000, -67.24652621419858 + 34.02538085592801*I}, 
 {27/250, -66.96569334705012 + 34.04382443553397*I}, 
 {109/1000, -66.68524328067798 + 34.05587221349283*I}, 
 {11/100, -66.4053254865752 + 34.06155958938457*I}, 
 {111/1000, -66.1260878347783 + 34.06092505210003*I}, 
 {14/125, -65.84767655211128 + 34.054010128782*I}, 
 {113/1000, -65.57023617812106 + 34.040859337809195*I}, 
 {57/500, -65.29390956557475 + 34.021520137002305*I}, 
 {23/200, -65.01883775027244 + 33.99604287689895*I}, 
 {29/250, -64.74516001124744 + 33.96448075253881*I}, 
 {117/1000, -64.47301377615753 + 33.92688975448719*I}, 
 {59/500, -64.20253461019036 + 33.88332862157296*I}, 
 {119/1000, -63.93385616640258 + 33.833858793132045*I}, 
 {3/25, -63.66711015630132 + 33.778544361382345*I}, 
 {121/1000, -63.40242631384686 + 33.71745202484423*I}, 
 {61/500, -63.13993236261594 + 33.65065104019686*I}, 
 {123/1000, -62.87975398004339 + 33.57821317607207*I}, 
 {31/250, -62.622014765153736 + 33.500212666266705*I}, 
 {1/8, -62.36683621023185 + 33.41672616155735*I}, 
 {63/500, -62.11433765398381 + 33.32783268636318*I}, 
 {127/1000, -61.86463626921301 + 33.233613588493725*I}, 
 {16/125, -61.617847020362746 + 33.13415249493325*I}, 
 {129/1000, -61.37408263327576 + 33.02953526475351*I}, 
 {13/100, -61.133453568848 + 32.91984994283703*I}, 
 {131/1000, -60.89606799041363 + 32.805186713334265*I}, 
 {33/250, -60.662034591680126 + 32.68563785335388*I}, 
 {133/1000, -60.43144826984435 + 32.56129768690024*I}, 
 {67/500, -60.20441870378143 + 32.43226253825479*I}, 
 {27/200, -59.98104171136164 + 32.298630684515*I}, 
 {17/125, -59.76141352153934 + 32.16050231069542*I}, 
 {137/1000, -59.545627923416646 + 32.01797946359417*I}, 
 {69/500, -59.33377618030367 + 31.871166001746825*I}, 
 {139/1000, -59.125947040639886 + 31.720167552417735*I}, 
 {7/50, -58.92222670301034 + 31.565091462801064*I}, 
 {141/1000, -58.72269878906387 + 31.406046753296646*I}, 
 {71/500, -58.527444333458334 + 31.243144070448484*I}, 
 {143/1000, -58.33654169160825 + 31.076495639443788*I}, 
 {18/125, -58.150066618962526 + 30.90621521668617*I}, 
 {29/200, -57.96809216107589 + 30.732418041980026*I}, 
 {73/500, -57.79068867182279 + 30.55522079058526*I}, 
 {147/1000, -57.6179237355591 + 30.374741526120207*I}, 
 {37/250, -57.449862326143304 + 30.191099647675493*I}, 
 {149/1000, -57.2865664330391 + 30.004415847798885*I}, 
 {3/20, -57.128095356856406 + 29.814812058820845*I}, 
 {151/1000, -56.97450556392826 + 29.622411404921525*I}, 
 {19/125, -56.82585062469636 + 29.427338152332748*I}, 
 {153/1000, -56.682181391543494 + 29.229717659346928*I}, 
 {77/500, -56.543545607534185 + 29.029676325981853*I}, 
 {31/200, -56.40998822173472 + 28.82734154320569*I}, 
 {39/250, -56.28155121676251 + 28.622841641787527*I}, 
 {157/1000, -56.15827361111943 + 28.4163058406827*I}, 
 {79/500, -56.04019143894878 + 28.2078641946139*I}, 
 {159/1000, -55.92733772198413 + 27.997647543085865*I}, 
 {4/25, -55.819742467037386 + 27.78578745523025*I}, 
 {161/1000, -55.717432616580126 + 27.572416177441237*I}, 
 {81/500, -55.62043204639133 + 27.357666579179956*I}, 
 {163/1000, -55.52876154006738 + 27.141672098200555*I}, 
 {41/250, -55.4424387674308 + 26.924566685180018*I}, 
 {33/200, -55.36147826441528 + 26.706484748414*I}, 
 {83/500, -55.285891411896245 + 26.487561096281546*I}, 
 {167/1000, -55.21568641843088 + 26.267930880655577*I}, 
 {21/125, -55.150868300674304 + 26.047729538773186*I}, 
 {169/1000, -55.09143884728849 + 25.82709273449022*I}, 
 {17/100, -55.037396627487624 + 25.606156298756048*I}, 
 {171/1000, -54.988736952418236 + 25.385056168890063*I}, 
 {43/250, -54.94545186096616 + 25.163928328854507*I}, 
 {173/1000, -54.907530100255116 + 24.94290874490631*I}, 
 {87/500, -54.87495710833116 + 24.72213330400786*I}, 
 {7/40, -54.84771498275842 + 24.501737749403542*I}, 
 {22/125, -54.82578250760412 + 24.28185761524511*I}, 
 {177/1000, -54.80913506740703 + 24.062628161515327*I}, 
 {89/500, -54.79774468038704 + 23.844184305112243*I}, 
 {179/1000, -54.791579957395555 + 23.62666055211281*I}, 
 {9/50, -54.790606096777424 + 23.410190931823298*I}, 
 {181/1000, -54.79478485934402 + 23.1949089124462*I}, 
 {91/500, -54.804074564896325 + 22.980947347190213*I}, 
 {183/1000, -54.81843003190019 + 22.768438388585185*I}, 
 {23/125, -54.837802648616304 + 22.557513416012533*I}, 
 {37/200, -54.86214023862871 + 22.34830295886016*I}, 
 {93/500, -54.89138715679013 + 22.140936617934138*I}, 
 {187/1000, -54.9254842118072 + 21.935542985159103*I}, 
 {47/250, -54.964368664725185 + 21.732249560335575*I}, 
 {189/1000, -55.007974215390874 + 21.531182671902748*I}, 
 {19/100, -55.05623098695807 + 21.332467383612777*I}, 
 {191/1000, -55.10906551297904 + 21.13622741126345*I}, 
 {24/125, -55.16640072382302 + 20.942585031273026*I}, 
 {193/1000, -55.228155928536495 + 20.75166098712736*I}, 
 {97/500, -55.29424680946417 + 20.56357439566309*I}, 
 {39/200, -55.36458540966561 + 20.37844264713522*I}, 
 {49/250, -55.43908011288562 + 20.19638130662411*I}, 
 {197/1000, -55.517635638930386 + 20.017504009169375*I}, 
 {99/500, -55.60015303238487 + 19.841922353560047*I}, 
 {199/1000, -55.686529649719944 + 19.669745792016272*I}, 
 {1/5, -55.77665915330786 + 19.50108151687405*I}, 
 {201/1000, -55.87043149784486 + 19.336034344299794*I}, 
 {101/500, -55.96773292826538 + 19.174706589303177*I}, 
 {203/1000, -56.06844596953374 + 19.017197945762188*I}, 
 {51/250, -56.17244942191604 + 18.863605352829154*I}, 
 {41/200, -56.27961832271984 + 18.714022861578037*I}, 
 {103/500, -56.38982404012552 + 18.568541494429113*I}, 
 {207/1000, -56.50293414749481 + 18.427249100036164*I}, 
 {26/125, -56.6188124937714 + 18.290230202031182*I}, 
 {209/1000, -56.73731918587407 + 18.157565841347434*I}, 
 {21/100, -56.85831058943006 + 18.02933341166382*I}, 
 {211/1000, -56.98163933301885 + 17.9056064870096*I}, 
 {53/250, -57.1071543087393 + 17.786454644099955*I}, 
 {213/1000, -57.234700683977906 + 17.671943270658232*I}, 
 {107/500, -57.36411990795003 + 17.562133369540945*I}, 
 {43/200, -57.495249721190675 + 17.45708135150302*I}, 
 {27/125, -57.62792416871238 + 17.356838811997036*I}, 
 {217/1000, -57.76197362483538 + 17.261452305666502*I}, 
 {109/500, -57.89722480625673 + 17.170963098274378*I}, 
 {219/1000, -58.03350096232714 + 17.08540690830646*I}, 
 {11/50, -58.170621254790035 + 17.00481363191186*I}, 
 {221/1000, -58.30840160337843 + 16.92920703583912*I}, 
 {111/500, -58.446654529415866 + 16.858604501531204*I}, 
 {223/1000, -58.58518936971012 + 16.793016605358467*I}, 
 {28/125, -58.723811032269055 + 16.732446816524742*I}, 
 {9/40, -58.86232184130316 + 16.676891095801253*I}, 
 {113/500, -59.00052062158707 + 16.626337479378968*I}, 
 {227/1000, -59.13820307592897 + 16.58076562288465*I}, 
 {57/250, -59.275161689740656 + 16.540146315156804*I}, 
 {229/1000, -59.41118604563431 + 16.504440932181396*I}, 
 {23/100, -59.54606285513049 + 16.473600852789126*I}, 
 {231/1000, -59.67957616418241 + 16.447566803900173*I}, 
 {29/125, -59.81150750178088 + 16.426268089918004*I}, 
 {233/1000, -59.941636154736784 + 16.409621978361933*I}, 
 {117/500, -60.069739395893066 + 16.397532509310366*I}, 
 {47/200, -60.19559283731007 + 16.38988965871218*I}, 
 {59/250, -60.318970774200096 + 16.38656812347258*I}, 
 {237/1000, -60.43964674134787 + 16.38742597560956*I}, 
 {119/500, -60.55739404764512 + 16.392303098757736*I}, 
 {239/1000, -60.67198658677091 + 16.4010193431251*I}, 
 {6/25, -60.7831995959948 + 16.41337233814187*I}, 
 {241/1000, -60.89081115967008 + 16.429134812666668*I}, 
 {121/500, -60.99460362705622 + 16.448051310361727*I}, 
 {243/1000, -61.09436593935135 + 16.469834021281528*I}, 
 {61/250, -61.18989662916232 + 16.49415736191135*I}, 
 {49/200, -61.281008497233074 + 16.520650667854838*I}, 
 {123/500, -61.36753558552073 + 16.548887871800538*I}, 
 {247/1000, -61.44934511910242 + 16.57837196215894*I}, 
 {31/125, -61.52635985257683 + 16.60850928623252*I}, 
 {249/1000, -61.59860943843364 + 16.638559952129505*I}, 
 {251/1000, -61.73127637265026 + 16.694785092985533*I}, 
 {13/50, -62.22567738125599 + 16.90637726832645*I}, 
 {27/100, -62.6488529407427 + 17.09668875302591*I}, 
 {7/25, -62.987303329640554 + 17.25703554337175*I}, 
 {29/100, -63.26647308324016 + 17.396017098400648*I}, 
 {3/10, -63.50164587187851 + 17.518762430348986*I}, 
 {31/100, -63.70289998609087 + 17.62867254342285*I}, 
 {8/25, -63.87728054736391 + 17.728150531905953*I}, 
 {33/100, -64.02991839628254 + 17.818970034865615*I}, 
 {17/50, -64.1646673959707 + 17.9024830663501*I}, 
 {7/20, -64.28449347861692 + 17.979746481458008*I}, 
 {9/25, -64.39172496870742 + 18.051603339935767*I}, 
 {37/100, -64.4882199681648 + 18.118737551027237*I}, 
 {19/50, -64.57548234447358 + 18.18171185620922*I}, 
 {39/100, -64.65474436272643 + 18.24099498557915*I}, 
 {2/5, -64.72702614457103 + 18.296981538435986*I}, 
 {41/100, -64.79317993106656 + 18.350006833984907*I}, 
 {21/50, -64.85392614995976 + 18.400358200008014*I}, 
 {43/100, -64.90987363797524 + 18.44828368592323*I}, 
 {11/25, -64.96154490850154 + 18.493998879272*I}, 
 {9/20, -65.00938917792416 + 18.537692303029473*I}, 
 {23/50, -65.05379494048213 + 18.579529735651448*I}, 
 {47/100, -65.09510029801527 + 18.619657702830693*I}, 
 {12/25, -65.1336008969231 + 18.65820632496704*I}, 
 {49/100, -65.16955610568994 + 18.69529165816607*I}, 
 {499/1000, -65.19992912006273 + 18.72750346849699*I}, 
 {501/1000, -65.20643912332503 + 18.734519146194998*I}, 
 {51/100, -65.23471913748608 + 18.765477672954205*I}, 
 {13/25, -65.26430930080437 + 18.79875604914315*I}, 
 {53/100, -65.29212549300132 + 18.830929028887795*I}, 
 {27/50, -65.31831102217143 + 18.862065847302063*I}, 
 {11/20, -65.3429944504453 + 18.8922295377526*I}, 
 {14/25, -65.36629138938792 + 18.92147764370918*I}, 
 {57/100, -65.3883062970051 + 18.949862831891096*I}, 
 {29/50, -65.40913326802911 + 18.977433422631407*I}, 
 {59/100, -65.42885784734858 + 19.004233850497485*I}, 
 {3/5, -65.44755759750387 + 19.030305065836785*I}, 
 {61/100, -65.46530319085173 + 19.055684886094127*I}, 
 {31/50, -65.4821591167356 + 19.08040830421743*I}, 
 {63/100, -65.49818435227235 + 19.104507760285287*I}, 
 {16/25, -65.51343277498518 + 19.12801338144982*I}, 
 {13/20, -65.52795391808877 + 19.15095319453917*I}, 
 {33/50, -65.54179327170573 + 19.173353314927795*I}, 
 {67/100, -65.55499278469892 + 19.19523811481156*I}, 
 {17/25, -65.5675910764071 + 19.216630373462863*I}, 
 {69/100, -65.57962374748331 + 19.23755141175957*I}, 
 {7/10, -65.5911237720602 + 19.2580212129169*I}, 
 {71/100, -65.60212180323015 + 19.27805853102825*I}, 
 {18/25, -65.61264605057795 + 19.297680988926686*I}, 
 {73/100, -65.62272286771304 + 19.31690516653987*I}, 
 {37/50, -65.63237670716126 + 19.33574668085214*I}, 
 {3/4, -65.64163033425484 + 19.354220258396936*I}, 
 {19/25, -65.65050492228511 + 19.372339801085445*I}, 
 {77/100, -65.659020339775 + 19.390118446133556*I}, 
 {39/50, -65.6671950615364 + 19.407568620641996*I}, 
 {79/100, -65.67504634496663 + 19.424702091450854*I}, 
 {4/5, -65.68259034770608 + 19.441530010702763*I}, 
 {81/100, -65.68984226418661 + 19.458062957590982*I}, 
 {41/50, -65.69681629969637 + 19.474310976617744*I}, 
 {83/100, -65.70352580916233 + 19.490283612745543*I}, 
 {21/25, -65.70998314655844 + 19.505989943735813*I}, 
 {17/20, -65.71620060138775 + 19.52143860990668*I}, 
 {43/50, -65.722188821298 + 19.536637841579477*I}, 
 {87/100, -65.7279583389427 + 19.551595484441805*I}, 
 {22/25, -65.73351904819356 + 19.566319022945436*I}, 
 {89/100, -65.73888026554414 + 19.58081560200344*I}, 
 {9/10, -65.74405066955933 + 19.595092047073194*I}, 
 {91/100, -65.74903874056326 + 19.609154882796247*I}, 
 {23/25, -65.7538523486246 + 19.62301035028713*I}, 
 {93/100, -65.75849840565479 + 19.6366644232171*I}, 
 {47/50, -65.76298447777572 + 19.65012282277212*I}, 
 {19/20, -65.76731707485669 + 19.66339103161772*I}, 
 {24/25, -65.77150238007198 + 19.676474306853834*I}, 
 {97/100, -65.77554648199475 + 19.68937769217473*I}, 
 {49/50, -65.77945511037433 + 19.70210602917632*I}, 
 {99/100, -65.78323348827416 + 19.714663967939032*I}, 
 {1, -65.78688698641417 + 19.72705597695449*I}}


==> anc/ancillary/amplitude/calF41fit.out <==
(-75.0935486552636 + 13.497038126424053*I) + 
 (4.117227476043339 - 1.8768832285307442*I)*Sqrt[1 - 4*zc] + 
 (48.39104118526168 - 731.7901626665846*I)*zc + 
 (244.52214758080322 + 153.80231437259843*I)*Sqrt[1 - 4*zc]*zc + 
 (1404.7534460396855 - 91103.12356397462*I)*zc^2 + 
 (213152.15192407908 + 140876.6935012885*I)*Sqrt[1 - 4*zc]*zc^2 + 
 (17036.252010120195 + 561796.947064*I)*zc^3 + 
 (1.0037517705277565*^6 + 258595.24827491742*I)*Sqrt[1 - 4*zc]*zc^3 + 
 (719883.6875642006 + 637377.8039024373*I)*zc^4 + 
 (0.4581028324062545 + 1.2376227052331692*I)*Log[1 - Sqrt[1 - 4*zc]] - 
 (0.5974304868538868 + 1.310554209292131*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + (48.956797182745404 - 77.83381696586154*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 - Sqrt[1 - 4*zc]] + 
 (25346.519988394648 + 63791.08582030852*I)*zc^2*Log[1 - Sqrt[1 - 4*zc]] + 
 (44842.44427434391 - 67848.43721878367*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] + (322709.20143156336 + 246310.74470821777*I)*zc^3*
  Log[1 - Sqrt[1 - 4*zc]] + (82313.42404605806 - 319504.11183346855*I)*
  Sqrt[1 - 4*zc]*zc^3*Log[1 - Sqrt[1 - 4*zc]] + 
 (164148.91251036385 - 357011.8041927114*I)*zc^4*Log[1 - Sqrt[1 - 4*zc]] + 
 10152.666633501414*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 39201.57255695876*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 56820.193379425866*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 856.0464688127731*zc^2*Log[1 - Sqrt[1 - 4*zc]]^3 + 
 10899.0927537732*zc^3*Log[1 - Sqrt[1 - 4*zc]]^3 + 
 5543.9207030508705*zc^4*Log[1 - Sqrt[1 - 4*zc]]^3 + 
 5136.278812876639*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] + 65394.55652263921*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 33263.524218305225*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] + (0.4581028324062545 + 1.2376227052331692*I)*
  Log[1 + Sqrt[1 - 4*zc]] + (0.5974304868538868 + 1.310554209292131*I)*
  Sqrt[1 - 4*zc]*Log[1 + Sqrt[1 - 4*zc]] - 
 (48.956797182745404 - 77.83381696586154*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] - (82020.6593253447 + 41421.70722262599*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] - (44842.44427434391 - 67848.43721878367*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (1.044278326330065*^6 - 38493.80862232586*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] - 
 (82313.42404605806 - 319504.11183346855*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 + Sqrt[1 - 4*zc]] - (531181.481236987 - 501880.17949722835*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]] - 23865.530444718053*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] - 123731.19759155286*zc^3*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] + 90583.86873144601*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] - 2568.1394064383194*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] - 32697.278261319603*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] - 16631.762109152613*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] + (6592.469455786189 - 16136.095785322152*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]^2 - (6126.479920676589 + 205443.05835628582*I)*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]^2 - (79876.71140683159 + 104500.44331673386*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 5136.278812876639*zc^2*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 65394.55652263921*zc^3*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 33263.524218305225*zc^4*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 2568.1394064383194*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 32697.278261319603*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 16631.762109152613*zc^4*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 856.0464688127731*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 + 
 10899.0927537732*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 + 
 5543.9207030508705*zc^4*Log[1 + Sqrt[1 - 4*zc]]^3 + 
 10272.557625753278*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 130789.11304527841*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 66527.04843661045*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 5136.278812876639*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 65394.55652263921*zc^3*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 33263.524218305225*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 (0. + 32272.191570644303*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 410886.11671257165*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 209000.88663346772*I)*zc^4*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 15408.836438629916*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 196183.66956791762*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 99790.57265491568*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 10272.557625753278*zc^2*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 130789.11304527841*zc^3*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 66527.04843661045*zc^4*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 10272.557625753278*zc^2*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 130789.11304527841*zc^3*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 66527.04843661045*zc^4*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF42data.out <==
{{1/100, 9.516110797400584 + 13.903095624876418*I}, 
 {11/1000, 9.240148842172358 + 14.13607835803264*I}, 
 {3/250, 8.980076968361747 + 14.3939746510837*I}, 
 {13/1000, 8.737365866826208 + 14.674375521606438*I}, 
 {7/500, 8.51318486844893 + 14.974998912716194*I}, 
 {3/200, 8.308453538765336 + 15.293683074253988*I}, 
 {2/125, 8.12388189870601 + 15.628379994457427*I}, 
 {17/1000, 7.960002366380334 + 15.977149115972942*I}, 
 {9/500, 7.817195544275703 + 16.338151412747724*I}, 
 {19/1000, 7.695711352846787 + 16.70964389479514*I}, 
 {1/50, 7.595686518290417 + 17.089974492120124*I}, 
 {21/1000, 7.517159262340766 + 17.477577333530352*I}, 
 {11/500, 7.4600817172629394 + 17.870968379791982*I}, 
 {23/1000, 7.424330526764599 + 18.268741376729974*I}, 
 {3/125, 7.409715981609032 + 18.669564114926494*I}, 
 {1/40, 7.415989912640696 + 19.072174951513542*I}, 
 {13/500, 7.442852602022843 + 19.47537957847556*I}, 
 {27/1000, 7.489958828260383 + 19.878048012707428*I}, 
 {7/250, 7.556923203596525 + 20.279111783679195*I}, 
 {29/1000, 7.643324905400885 + 20.677561301201717*I}, 
 {3/100, 7.748712003243823 + 21.072443391758412*I}, 
 {31/1000, 7.8726047589817085 + 21.462858978978648*I}, 
 {4/125, 8.014499705844203 + 21.847960901714462*I}, 
 {33/1000, 8.173872223528468 + 22.226951856371187*I}, 
 {17/500, 8.350179399930063 + 22.599082451265115*I}, 
 {7/200, 8.542862523650111 + 22.963649365328656*I}, 
 {9/250, 8.751349348188075 + 23.319993601487067*I}, 
 {37/1000, 8.975056143179337 + 23.667498827115075*I}, 
 {19/500, 9.213389587895318 + 24.00558979551272*I}, 
 {39/1000, 9.465748490932441 + 24.333730841359362*I}, 
 {1/25, 9.731525357825893 + 24.651424444740496*I}, 
 {41/1000, 10.010107848528596 + 24.958209859084434*I}, 
 {21/500, 10.300880109945355 + 25.253661797916987*I}, 
 {43/1000, 10.603223998431636 + 25.537389176788828*I}, 
 {11/250, 10.916520221111377 + 25.80903390614209*I}, 
 {9/200, 11.240149374974813 + 26.068269731976738*I}, 
 {23/500, 11.573492924076183 + 26.31480112115125*I}, 
 {47/1000, 11.915934081803718 + 26.54836218638505*I}, 
 {6/125, 12.266858658097117 + 26.768715660710804*I}, 
 {49/1000, 12.625655815097469 + 26.975651887825162*I}, 
 {1/20, 12.9917187914323 + 27.168987868008653*I}, 
 {51/1000, 13.36444555978496 + 27.348566325885773*I}, 
 {13/250, 13.743239446998853 + 27.51425481108468*I}, 
 {53/1000, 14.127509701887021 + 27.665944827896787*I}, 
 {27/500, 14.516672032391245 + 27.803550992054475*I}, 
 {11/200, 14.910149102453715 + 27.927010213948144*I}, 
 {7/125, 15.30737097586359 + 28.036280904944242*I}, 
 {57/1000, 15.707775562639323 + 28.131342209539934*I}, 
 {29/500, 16.11080900471621 + 28.212193257170313*I}, 
 {59/1000, 16.515926047100734 + 28.278852436056468*I}, 
 {3/50, 16.92259038002673 + 28.331356687270016*I}, 
 {61/1000, 17.330274955807287 + 28.369760817471814*I}, 
 {31/500, 17.738462271685954 + 28.394136830016887*I}, 
 {63/1000, 18.14664466667125 + 28.40457327340057*I}, 
 {8/125, 18.554324546604327 + 28.401174606372408*I}, 
 {13/200, 18.961014624246452 + 28.384060578897007*I}, 
 {33/500, 19.366238137411827 + 28.353365628607733*I}, 
 {67/1000, 19.769529041280165 + 28.309238290633125*I}, 
 {17/250, 20.170432178840663 + 28.251840623814754*I}, 
 {69/1000, 20.56850346101941 + 28.181347648065977*I}, 
 {7/100, 20.96330999829793 + 28.097946795827575*I}, 
 {71/1000, 21.354430253563955 + 28.001837375679028*I}, 
 {9/125, 21.74145414750991 + 27.893230047948155*I}, 
 {73/1000, 22.123983169811986 + 27.77234631197647*I}, 
 {37/500, 22.501630483057646 + 27.63941800461586*I}, 
 {3/40, 22.874021014669605 + 27.49468680823067*I}, 
 {19/250, 23.240791506285284 + 27.338403772014455*I}, 
 {77/1000, 23.601590595419236 + 27.170828840176284*I}, 
 {39/500, 23.95607891201679 + 26.992230391492498*I}, 
 {79/1000, 24.30392891668811 + 26.802884788411*I}, 
 {2/25, 24.644825333579703 + 26.60307593339768*I}, 
 {81/1000, 24.978464764218177 + 26.393094837638998*I}, 
 {41/500, 25.30455596857951 + 26.173239194767326*I}, 
 {83/1000, 25.62281975788465 + 25.943812964949153*I}, 
 {21/250, 25.93298898872448 + 25.705125966505534*I}, 
 {17/200, 26.23480864760475 + 25.45749347539242*I}, 
 {43/500, 26.52803576400568 + 25.201235832497026*I}, 
 {87/1000, 26.812439415562206 + 24.936678058302356*I}, 
 {11/125, 27.087800697650728 + 24.66414947484993*I}, 
 {89/1000, 27.35391269504854 + 24.383983335488303*I}, 
 {9/100, 27.610580430892558 + 24.09651645865828*I}, 
 {1/11, 27.835564683041866 + 23.82913365349432*I}, 
 {91/1000, 27.857620833145496 + 23.802088874278013*I}, 
 {23/250, 28.094862686090146 + 23.50104346779452*I}, 
 {93/1000, 28.32214656103701 + 23.193725643470366*I}, 
 {47/500, 28.53932476431744 + 22.880482979507587*I}, 
 {19/200, 28.74626126640734 + 22.561664900957588*I}, 
 {12/125, 28.942831630693487 + 22.237622352039985*I}, 
 {97/1000, 29.12892293476692 + 21.908707476715644*I}, 
 {49/500, 29.30443369133025 + 21.575273306306944*I}, 
 {99/1000, 29.469273756550955 + 21.23767344952762*I}, 
 {1/10, 29.62336423765344 + 20.89626179102111*I}, 
 {101/1000, 29.766637414250795 + 20.551392194488592*I}, 
 {51/500, 29.899036631110064 + 20.203418211157498*I}, 
 {103/1000, 30.020516100873753 + 19.85269279268204*I}, 
 {13/125, 30.131040979370532 + 19.499568013443294*I}, 
 {21/200, 30.230587179040022 + 19.144394791860446*I}, 
 {53/500, 30.319141175046852 + 18.787522617061484*I}, 
 {107/1000, 30.396699858192633 + 18.429299290445098*I}, 
 {27/250, 30.463270608429035 + 18.070070660380168*I}, 
 {109/1000, 30.51887100740373 + 17.710180367640564*I}, 
 {11/100, 30.563528749390954 + 17.349969593494585*I}, 
 {111/1000, 30.59728150869203 + 16.989776815827597*I}, 
 {14/125, 30.620176794241388 + 16.629937565070414*I}, 
 {113/1000, 30.632271810584403 + 16.270784189572595*I}, 
 {57/500, 30.633633319169537 + 15.912645624574532*I}, 
 {23/200, 30.624337487694113 + 15.555847160374004*I}, 
 {29/250, 30.604469738585593 + 15.200710222418273*I}, 
 {117/1000, 30.574124511954075 + 14.84755215278715*I}, 
 {59/500, 30.53340536784676 + 14.496685996779409*I}, 
 {119/1000, 30.48242447244924 + 14.148420292068774*I}, 
 {3/25, 30.42130268887717 + 13.803058864595311*I}, 
 {121/1000, 30.350169320570238 + 13.460900625498951*I}, 
 {61/500, 30.26916193001466 + 13.122239378216646*I}, 
 {123/1000, 30.178426209845256 + 12.787363624383083*I}, 
 {31/250, 30.07811577550233 + 12.45655637587235*I}, 
 {1/8, 29.968392159381185 + 12.130094972510085*I}, 
 {63/500, 29.849423863831184 + 11.808250901084095*I}, 
 {127/1000, 29.72138766271336 + 11.49128962187733*I}, 
 {16/125, 29.584466979741023 + 11.179470399579081*I}, 
 {129/1000, 29.438852365779844 + 10.873046131871527*I}, 
 {13/100, 29.284741100631216 + 10.572263191259808*I}, 
 {131/1000, 29.122337576699486 + 10.277361265809358*I}, 
 {33/250, 28.9518519039881 + 9.988573205069237*I}, 
 {133/1000, 28.77350090784487 + 9.706124870701128*I}, 
 {67/500, 28.587507348435132 + 9.430234991349401*I}, 
 {27/200, 28.39409980933751 + 9.161115021058588*I}, 
 {17/125, 28.19351251581242 + 8.898969002462739*I}, 
 {137/1000, 27.985985101068028 + 8.643993433844113*I}, 
 {69/500, 27.77176238442052 + 8.39637714124014*I}, 
 {139/1000, 27.551094337027727 + 8.156301153260017*I}, 
 {7/50, 27.324235548089735 + 7.9239385821589075*I}, 
 {141/1000, 27.091445330557143 + 7.699454507367697*I}, 
 {71/500, 26.852986820951507 + 7.483005864304975*I}, 
 {143/1000, 26.609128230338023 + 7.274741337471156*I}, 
 {18/125, 26.360140948269198 + 7.074801257693505*I}, 
 {29/200, 26.10630026828229 + 6.8833175036101935*I}, 
 {73/500, 25.847884927315995 + 6.700413408085133*I}, 
 {147/1000, 25.585176875456348 + 6.526203667105591*I}, 
 {37/250, 25.318461044561 + 6.36079425791992*I}, 
 {149/1000, 25.04802512904188 + 6.204282355164459*I}, 
 {3/20, 24.774159389272413 + 6.056756256310003*I}, 
 {151/1000, 24.49715626343573 + 5.918295309945215*I}, 
 {19/125, 24.217310291685457 + 5.788969849227541*I}, 
 {153/1000, 23.934917809200442 + 5.668841129086161*I}, 
 {77/500, 23.650276683466693 + 5.5579612687111535*I}, 
 {31/200, 23.363686089999035 + 5.456373199269748*I}, 
 {39/250, 23.07544620402045 + 5.364110615652656*I}, 
 {157/1000, 22.785858172321653 + 5.281197933409587*I}, 
 {79/500, 22.495223573436732 + 5.2076502501468696*I}, 
 {159/1000, 22.203844175931593 + 5.143473313312434*I}, 
 {4/25, 21.912021935595178 + 5.088663491230498*I}, 
 {161/1000, 21.62005855415144 + 5.043207750554487*I}, 
 {81/500, 21.32825528681049 + 5.007083638212784*I}, 
 {163/1000, 21.03691245291691 + 4.980259269403064*I}, 
 {41/250, 20.746329506229912 + 4.9626933191664335*I}, 
 {33/200, 20.456804743859372 + 4.9543350225544955*I}, 
 {83/500, 20.168634704318364 + 4.9551241773251675*I}, 
 {167/1000, 19.882114180322226 + 4.964991153687286*I}, 
 {21/125, 19.59753586848825 + 4.9838569096423555*I}, 
 {169/1000, 19.315190083472835 + 5.011633012044072*I}, 
 {17/100, 19.035364524862636 + 5.048221663777603*I}, 
 {171/1000, 18.75834394853382 + 5.093515736817466*I}, 
 {43/250, 18.484409883950242 + 5.147398811613186*I}, 
 {173/1000, 18.21384039503417 + 5.209745223081299*I}, 
 {87/500, 17.946909763176706 + 5.280420112153351*I}, 
 {7/40, 17.683888208737613 + 5.359279485656174*I}, 
 {22/125, 17.425041598768004 + 5.446170281095412*I}, 
 {177/1000, 17.170631161082447 + 5.540930439261565*I}, 
 {89/500, 16.920913191189328 + 5.643388984341328*I}, 
 {179/1000, 16.676138746482664 + 5.753366110513795*I}, 
 {9/50, 16.43655336196022 + 5.870673265941612*I}, 
 {181/1000, 16.202396766305768 + 5.995113296922014*I}, 
 {91/500, 15.97390254244921 + 6.126480495729567*I}, 
 {183/1000, 15.751297864102384 + 6.264560758996723*I}, 
 {23/125, 15.534803145047334 + 6.40913170506375*I}, 
 {37/200, 15.324631792598481 + 6.55996280864278*I}, 
 {93/500, 15.120989778498071 + 6.716815544727055*I}, 
 {187/1000, 14.92407566267768 + 6.879443541769177*I}, 
 {47/250, 14.734079884225252 + 7.047592744453723*I}, 
 {189/1000, 14.551184347150823 + 7.2210015854624885*I}, 
 {19/100, 14.375562861806387 + 7.399401168255281*I}, 
 {191/1000, 14.20737999670422 + 7.582515459818055*I}, 
 {24/125, 14.04679117971807 + 7.770061494258783*I}, 
 {193/1000, 13.893942266354145 + 7.961749587961819*I}, 
 {97/500, 13.748968957712066 + 8.157283565790266*I}, 
 {39/200, 13.61199797085311 + 8.356361000028187*I}, 
 {49/250, 13.483143675777328 + 8.558673461505066*I}, 
 {197/1000, 13.36251080571445 + 8.763906784528956*I}, 
 {99/500, 13.25019261578538 + 8.97174134429801*I}, 
 {199/1000, 13.146270850369262 + 9.181852350038824*I}, 
 {1/5, 13.050815407754612 + 9.393910152188141*I}, 
 {201/1000, 12.96388403219099 + 9.607580565628155*I}, 
 {101/500, 12.885521939035357 + 9.822525209054646*I}, 
 {203/1000, 12.815761501209266 + 10.038401862015192*I}, 
 {51/250, 12.754621926758063 + 10.254864839991669*I}, 
 {41/200, 12.702108860838024 + 10.471565387686368*I}, 
 {103/500, 12.658214204771951 + 10.688152094360333*I}, 
 {207/1000, 12.622915410699989 + 10.904271328580194*I}, 
 {26/125, 12.59617562212324 + 11.11956769632846*I}, 
 {209/1000, 12.577943019539248 + 11.333684522922681*I}, 
 {21/100, 12.568150608252694 + 11.546264360234204*I}, 
 {211/1000, 12.566715615137468 + 11.756949520632844*I}, 
 {53/250, 12.573539613032864 + 11.96538264022702*I}, 
 {213/1000, 12.588507781133586 + 12.171207272317332*I}, 
 {107/500, 12.611488678700482 + 12.374068513957738*I}, 
 {43/200, 12.642334043331601 + 12.573613667868685*I}, 
 {27/125, 12.68087820948719 + 12.769492942343504*I}, 
 {217/1000, 12.726937926169143 + 12.961360192162559*I}, 
 {109/500, 12.780311984222493 + 13.148873703899781*I}, 
 {219/1000, 12.840780882808076 + 13.331697029412183*I}, 
 {11/50, 12.908106497374774 + 13.509499871752965*I}, 
 {221/1000, 12.9820317450623 + 13.681959083330554*I}, 
 {111/500, 13.062280301713315 + 13.84875945179978*I}, 
 {223/1000, 13.148556233757517 + 14.009595105450742*I}, 
 {28/125, 13.24054373918321 + 14.164170444026752*I}, 
 {9/40, 13.33790682832037 + 14.312201429741648*I}, 
 {113/500, 13.440289054542461 + 14.453416917396623*I}, 
 {227/1000, 13.547313044099866 + 14.587560090020716*I}, 
 {57/250, 13.658581266499993 + 14.714390013329677*I}, 
 {229/1000, 13.773673766779154 + 14.83368332465794*I}, 
 {23/100, 13.892150011881796 + 14.945236075098848*I}, 
 {231/1000, 14.013547721436737 + 15.048865747344024*I}, 
 {29/125, 14.13738286450075 + 15.14441363788842*I}, 
 {233/1000, 14.263149881499032 + 15.231746676864475*I}, 
 {117/500, 14.39032132045034 + 15.31076110743362*I}, 
 {47/200, 14.518347968297007 + 15.381384928374246*I}, 
 {59/250, 14.646659569686221 + 15.443581508071048*I}, 
 {237/1000, 14.774664176157444 + 15.497353525335797*I}, 
 {119/500, 14.901749554513628 + 15.542747502231066*I}, 
 {239/1000, 15.027284116384692 + 15.57985908098101*I}, 
 {6/25, 15.150616630977936 + 15.60883923100701*I}, 
 {241/1000, 15.271079446793976 + 15.629901715108787*I}, 
 {121/500, 15.387989821191297 + 15.643332167900013*I}, 
 {243/1000, 15.50065353070471 + 15.649499460798552*I}, 
 {61/250, 15.608369613054663 + 15.64887028712073*I}, 
 {49/200, 15.710437807608685 + 15.642028592654441*I}, 
 {123/500, 15.806170347482805 + 15.629702707346155*I}, 
 {247/1000, 15.89491263465169 + 15.612805765758395*I}, 
 {31/125, 15.976082257982114 + 15.59250197854999*I}, 
 {249/1000, 16.049261385384796 + 15.570334014573035*I}, 
 {251/1000, 16.174544086631386 + 15.52908141585138*I}, 
 {13/50, 16.586909353652345 + 15.395693119775132*I}, 
 {27/100, 16.893665109252026 + 15.29457839038227*I}, 
 {7/25, 17.115344728309367 + 15.22005904132871*I}, 
 {29/100, 17.284827461345344 + 15.16225780083073*I}, 
 {3/10, 17.419462310465633 + 15.115919684772336*I}, 
 {31/100, 17.529548981097832 + 15.07787351096897*I}, 
 {8/25, 17.621661448240957 + 15.046054668193108*I}, 
 {33/100, 17.700220929087664 + 15.019046766219901*I}, 
 {17/50, 17.768313690813784 + 14.995839554025281*I}, 
 {7/20, 17.82816237603697 + 14.975690215934492*I}, 
 {9/25, 17.881407666048744 + 14.958038972924442*I}, 
 {37/100, 17.929286072064087 + 14.942455274807685*I}, 
 {19/50, 17.97274616145546 + 14.928602185313252*I}, 
 {39/100, 18.012526728198054 + 14.9162120687904*I}, 
 {2/5, 18.04921176282005 + 14.905069554582042*I}, 
 {41/100, 18.08326756859924 + 14.894999331695658*I}, 
 {21/50, 18.115071136680854 + 14.885857233502293*I}, 
 {43/100, 18.144929662038066 + 14.877523614151187*I}, 
 {11/25, 18.17309642227883 + 14.86989835302711*I}, 
 {9/20, 18.199781560755582 + 14.862897036133973*I}, 
 {23/50, 18.225160761459847 + 14.856448001554327*I}, 
 {47/100, 18.24938198810196 + 14.85049002832875*I}, 
 {12/25, 18.272570683830963 + 14.844970510436042*I}, 
 {49/100, 18.294833804907285 + 14.839844000870016*I}, 
 {499/1000, 18.31415534590269 + 14.835533443877466*I}, 
 {501/1000, 18.318363238964594 + 14.834611825808679*I}, 
 {51/100, 18.33693757700803 + 14.830617211679964*I}, 
 {13/25, 18.356926079048208 + 14.826452359543964*I}, 
 {53/100, 18.376288177886636 + 14.822549960275865*I}, 
 {27/50, 18.395076184358913 + 14.818886592961917*I}, 
 {11/20, 18.413335870375704 + 14.815441502592876*I}, 
 {14/25, 18.431107648835678 + 14.812196234362546*I}, 
 {57/100, 18.448427751929557 + 14.809134326229014*I}, 
 {29/50, 18.465328020491143 + 14.80624104937533*I}, 
 {59/100, 18.481837532634017 + 14.803503187911701*I}, 
 {3/5, 18.49798068705968 + 14.800908851263557*I}, 
 {61/100, 18.51378080903669 + 14.798447313549332*I}, 
 {31/50, 18.52925865051111 + 14.79610887576473*I}, 
 {63/100, 18.54443276276288 + 14.793884746899494*I}, 
 {16/25, 18.559320582889995 + 14.791766941077185*I}, 
 {13/20, 18.573937053730333 + 14.789748188360136*I}, 
 {33/50, 18.588296249979976 + 14.787821857027666*I}, 
 {67/100, 18.6024088444683 + 14.785981885731417*I}, 
 {17/25, 18.616291043144884 + 14.78422272402804*I}, 
 {69/100, 18.62995372720252 + 14.782539280204219*I}, 
 {7/10, 18.643402452267765 + 14.780926875375371*I}, 
 {71/100, 18.656647974545194 + 14.77938120268118*I}, 
 {18/25, 18.669700921516778 + 14.77789829163703*I}, 
 {73/100, 18.68256687536268 + 14.776474476095245*I}, 
 {37/50, 18.69525426380642 + 14.775106365937972*I}, 
 {3/4, 18.707769546250347 + 14.773790821873263*I}, 
 {19/25, 18.72011939445656 + 14.772524932803208*I}, 
 {77/100, 18.732309481838456 + 14.771305995796865*I}, 
 {39/50, 18.744345604718546 + 14.770131497867624*I}, 
 {79/100, 18.756232909432583 + 14.768999099762368*I}, 
 {4/5, 18.76797602296574 + 14.767906621385919*I}, 
 {81/100, 18.779580143505882 + 14.766852028542417*I}, 
 {41/50, 18.79104952223861 + 14.765833421210118*I}, 
 {83/100, 18.802387974152225 + 14.764849022540147*I}, 
 {21/25, 18.813599587425415 + 14.76389716930862*I}, 
 {17/20, 18.824687330488814 + 14.762976303009054*I}, 
 {43/50, 18.835655926566687 + 14.762084961774235*I}, 
 {87/100, 18.846508628121228 + 14.761221773074794*I}, 
 {22/25, 18.85724745339394 + 14.76038544709445*I}, 
 {89/100, 18.867876012773195 + 14.759574770716426*I}, 
 {9/10, 18.878397096515982 + 14.75878860184821*I}, 
 {91/100, 18.888813432771713 + 14.758025864248339*I}, 
 {23/25, 18.89912765254121 + 14.75728554321904*I}, 
 {93/100, 18.909342143058893 + 14.756566680975084*I}, 
 {47/50, 18.91945943909377 + 14.755868372965779*I}, 
 {19/20, 18.929481688232045 + 14.755189764109673*I}, 
 {24/25, 18.939411396931973 + 14.754530045567662*I}, 
 {97/100, 18.949251209720387 + 14.75388845170528*I}, 
 {49/50, 18.95899935242778 + 14.75326425726962*I}, 
 {99/100, 18.968662282364676 + 14.752656774537172*I}, 
 {1, 18.978241860153503 + 14.752065351422061*I}}


==> anc/ancillary/amplitude/calF42fit.out <==
(10.959433738400437 + 15.212544682098864*I) - 
 (1.2487431873643178 + 2.1823806416615956*I)*Sqrt[1 - 4*zc] - 
 (232.82356209332931 + 1976.727591453575*I)*zc + 
 (855.9842215268953 + 128.7197534688725*I)*Sqrt[1 - 4*zc]*zc - 
 (62020.92497380929 + 254069.3029457736*I)*zc^2 + 
 (574819.671553123 + 272934.68828786036*I)*Sqrt[1 - 4*zc]*zc^2 - 
 (393004.087832642 - 3.303691331250101*^6*I)*zc^3 - 
 (505356.3423150136 + 3.373728840975457*^6*I)*Sqrt[1 - 4*zc]*zc^3 + 
 (4.181301645227192*^6 - 7.947636985550778*^6*I)*zc^4 - 
 (2.117019680552161*^7 + 1.0594946660192955*^7*I)*Sqrt[1 - 4*zc]*zc^4 - 
 (1.2473081684427101*^7 + 1.4635869663436633*^7*I)*zc^5 + 
 (0.4169899436120665 - 0.5130286146251732*I)*Log[1 - Sqrt[1 - 4*zc]] - 
 (0.6946733336570106 - 0.39748730184271996*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + (40.9727700762824 - 272.4682401293467*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 - Sqrt[1 - 4*zc]] + 
 (66802.04840863457 + 147593.10673773606*I)*zc^2*Log[1 - Sqrt[1 - 4*zc]] + 
 (86877.80956451721 - 182970.78422827853*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] + (553807.0273562223 - 970974.1844341086*I)*zc^3*
  Log[1 - Sqrt[1 - 4*zc]] - (1.0738912433858698*^6 - 160859.91980454873*I)*
  Sqrt[1 - 4*zc]*zc^3*Log[1 - Sqrt[1 - 4*zc]] - 
 (5.8267437782118395*^6 + 9.73894434518444*^6*I)*zc^4*
  Log[1 - Sqrt[1 - 4*zc]] - (3.3724762655293527*^6 - 6.738682935654033*^6*I)*
  Sqrt[1 - 4*zc]*zc^4*Log[1 - Sqrt[1 - 4*zc]] - 
 (3.7692904807590228*^6 - 5.614946574724589*^6*I)*zc^5*
  Log[1 - Sqrt[1 - 4*zc]] + 23490.172503600417*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2 - 154535.34106731004*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2 - 1.5500011330329655*^6*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 893646.5025643245*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 2256.154204831867*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 18704.127840392328*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^3 - 196790.85879635025*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^3 - 127302.99100076687*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 13536.925228991204*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 112224.76704235397*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - 1.1807451527781016*^6*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] - 
 763817.9460046012*zc^5*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] + (0.4169899436120665 - 0.5130286146251732*I)*
  Log[1 + Sqrt[1 - 4*zc]] + (0.6946733336570106 - 0.39748730184271996*I)*
  Sqrt[1 - 4*zc]*Log[1 + Sqrt[1 - 4*zc]] - 
 (40.9727700762824 - 272.4682401293467*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] - (216169.63816999443 + 88637.46656947376*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] - (86877.80956451721 - 182970.78422827853*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (1.7921046969589742*^6 - 1.4597323678320928*^6*I)*zc^3*
  Log[1 + Sqrt[1 - 4*zc]] + (1.0738912433858698*^6 - 160859.91980454873*I)*
  Sqrt[1 - 4*zc]*zc^3*Log[1 + Sqrt[1 - 4*zc]] + 
 (1.8855186693384584*^7 + 4.596595903418449*^6*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]] + (3.3724762655293527*^6 - 6.738682935654033*^6*I)*
  Sqrt[1 - 4*zc]*zc^4*Log[1 + Sqrt[1 - 4*zc]] + 
 (1.2197322968287354*^7 - 8.941505244212363*^6*I)*zc^5*
  Log[1 + Sqrt[1 - 4*zc]] - 56363.42656312688*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] + 231282.40127021575*zc^3*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] + 3.918432439673894*^6*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] - 1.2578547493944713*^6*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 6768.462614495602*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 56112.383521176984*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 590372.5763890508*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 381908.9730023006*zc^5*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (14107.090947674373 - 42527.50485159309*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (232323.62193171436 + 352564.50369108515*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (731570.9594250025 - 3.709420297729442*^6*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 
 (1.4230847582985023*^6 + 2.3996048478481006*^6*I)*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 13536.925228991204*zc^2*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 112224.76704235397*zc^3*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 1.1807451527781016*^6*zc^4*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 763817.9460046012*zc^5*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 6768.462614495602*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 56112.383521176984*zc^3*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 590372.5763890508*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 381908.9730023006*zc^5*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 2256.154204831867*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 18704.127840392328*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]^3 - 196790.85879635025*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^3 - 127302.99100076687*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 27073.850457982408*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 224449.53408470794*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 2.3614903055562032*^6*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 1.5276358920092024*^6*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 13536.925228991204*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 112224.76704235397*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 1.1807451527781016*^6*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 763817.9460046012*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 (0. + 85055.00970318618*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 705129.0073821703*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 7.418840595458884*^6*I)*zc^4*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 4.799209695696201*^6*I)*zc^5*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 40610.77568697361*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 336674.3011270619*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 3.542235458334305*^6*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 2.2914538380138036*^6*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 27073.850457982408*zc^2*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 224449.53408470794*zc^3*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 2.3614903055562032*^6*zc^4*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 1.5276358920092024*^6*zc^5*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 27073.850457982408*zc^2*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 224449.53408470794*zc^3*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 
 2.3614903055562032*^6*zc^4*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 
 1.5276358920092024*^6*zc^5*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF50data.out <==
{{1/100, -3789.5269952044873 - 3259.135414754428*I}, 
 {11/1000, -3788.6438544060456 - 3261.815963604378*I}, 
 {3/250, -3787.802061059364 - 3264.447403863393*I}, 
 {13/1000, -3786.997954207233 - 3267.0355960381135*I}, 
 {7/500, -3786.2285713530173 - 3269.5853689556693*I}, 
 {3/200, -3785.4914782922397 - 3272.100752959897*I}, 
 {2/125, -3784.7846483313256 - 3274.585148920788*I}, 
 {17/1000, -3784.106374479958 - 3277.0414535457903*I}, 
 {9/500, -3783.4552042562414 - 3279.4721541742274*I}, 
 {19/1000, -3782.8298904128883 - 3281.8794017160603*I}, 
 {1/50, -3782.2293530854295 - 3284.2650676421495*I}, 
 {21/1000, -3781.652650305204 - 3286.630789114756*I}, 
 {11/500, -3781.0989547349313 - 3288.978005156671*I}, 
 {23/1000, -3780.567535104836 - 3291.3079859574996*I}, 
 {3/125, -3780.057741246269 - 3293.621856846359*I}, 
 {1/40, -3779.5689919130255 - 3295.9206180802726*I}, 
 {13/500, -3779.1007647864362 - 3298.2051613095337*I}, 
 {27/1000, -3778.6525882085252 - 3300.476283379853*I}, 
 {7/250, -3778.2240342954833 - 3302.734697981254*I}, 
 {29/1000, -3777.8147131631104 - 3304.9810455412144*I}, 
 {3/100, -3777.424268029124 - 3307.2159016762453*I}, 
 {31/1000, -3777.052371182861 - 3309.439784447902*I}, 
 {4/125, -3776.6987203030703 - 3311.6531606314434*I}, 
 {33/1000, -3776.363035540932 - 3313.856451145278*I}, 
 {17/500, -3776.045056890641 - 3316.0500357864858*I}, 
 {7/200, -3775.7445419407422 - 3318.234257363437*I}, 
 {9/250, -3775.461263918152 - 3320.40942533676*I}, 
 {37/1000, -3775.19500998537 - 3322.57581901609*I}, 
 {19/500, -3774.9455797512587 - 3324.733690391602*I}, 
 {39/1000, -3774.712783963414 - 3326.8832666451235*I}, 
 {1/25, -3774.4964433569376 - 3329.024752383626*I}, 
 {41/1000, -3774.296387637836 - 3331.1583316323495*I}, 
 {21/500, -3774.112454582766 - 3333.2841696180926*I}, 
 {43/1000, -3773.944489239535 - 3335.402414368713*I}, 
 {11/250, -3773.792343215239 - 3337.5131981514664*I}, 
 {9/200, -3773.655874041136 - 3339.616638771518*I}, 
 {23/500, -3773.5349446042765 - 3341.712840740331*I}, 
 {47/1000, -3773.42942263822 - 3343.8018963377363*I}, 
 {6/125, -3773.339180264423 - 3345.883886574884*I}, 
 {49/1000, -3773.264093582809 - 3347.958882065629*I}, 
 {1/20, -3773.204042296691 - 3350.0269438279443*I}, 
 {51/1000, -3773.1589093791185 - 3352.0881240071267*I}, 
 {13/250, -3773.1285807683958 - 3354.142466540274*I}, 
 {53/1000, -3773.112945092492 - 3356.190007765393*I}, 
 {27/500, -3773.111893418713 - 3358.230776976471*I}, 
 {11/200, -3773.1253190260895 - 3360.2647969386207*I}, 
 {7/125, -3773.1531171979605 - 3362.2920843567213*I}, 
 {57/1000, -3773.19518503283 - 3364.3126503097233*I}, 
 {29/500, -3773.2514212715787 - 3366.326500649828*I}, 
 {59/1000, -3773.321726139469 - 3368.333636372861*I}, 
 {3/50, -3773.4060012016103 - 3370.3340539591095*I}, 
 {61/1000, -3773.5041492293913 - 3372.327745689416*I}, 
 {31/500, -3773.6160740800865 - 3374.31469993851*I}, 
 {63/1000, -3773.7416805839844 - 3376.294901447276*I}, 
 {8/125, -3773.8808744417406 - 3378.268331575059*I}, 
 {13/200, -3774.0335621295335 - 3380.2349685338954*I}, 
 {33/500, -3774.199650811724 - 3382.194787609271*I}, 
 {67/1000, -3774.379048260063 - 3384.1477613628836*I}, 
 {17/250, -3774.571662780042 - 3386.093859823209*I}, 
 {69/1000, -3774.777403140908 - 3388.0330506632704*I}, 
 {7/100, -3774.9961785128658 - 3389.9652993673153*I}, 
 {71/1000, -3775.2278984079603 - 3391.8905693846086*I}, 
 {9/125, -3775.472472625527 - 3393.808822278113*I}, 
 {73/1000, -3775.7298112016124 - 3395.72001785852*I}, 
 {37/500, -3775.9998243620416 - 3397.6241143134353*I}, 
 {3/40, -3776.282422478443 - 3399.521068327981*I}, 
 {19/250, -3776.577516029464 - 3401.410835196004*I}, 
 {77/1000, -3776.8850155606674 - 3403.2933689298466*I}, 
 {39/500, -3777.204831651172 - 3405.168622358199*I}, 
 {79/1000, -3777.5368748807464 - 3407.0365472201065*I}, 
 {2/25, -3777.881055799467 - 3408.8970942552974*I}, 
 {81/1000, -3778.237284899474 - 3410.7502132886016*I}, 
 {41/500, -3778.605472588833 - 3412.595853307664*I}, 
 {83/1000, -3778.9855291667373 - 3414.433962538849*I}, 
 {21/250, -3779.3773648008423 - 3416.264488518093*I}, 
 {17/200, -3779.7808895058397 - 3418.0873781583737*I}, 
 {43/500, -3780.196013123581 - 3419.9025778123946*I}, 
 {87/1000, -3780.6226453044555 - 3421.710033334867*I}, 
 {11/125, -3781.0606954900254 - 3423.509690137363*I}, 
 {89/1000, -3781.5100728967914 - 3425.3014932441324*I}, 
 {9/100, -3781.9706865010407 - 3427.085387343398*I}, 
 {1/11, -3782.3990997576225 - 3428.7001992834985*I}, 
 {91/1000, -3782.442445024677 - 3428.8613168364673*I}, 
 {23/250, -3782.925256921951 - 3430.629225884788*I}, 
 {93/1000, -3783.419030367398 - 3432.3890584525557*I}, 
 {47/500, -3783.923673242975 - 3434.140758353282*I}, 
 {19/200, -3784.4390931292096 - 3435.88426928608*I}, 
 {12/125, -3784.9651972936895 - 3437.619534875977*I}, 
 {97/1000, -3785.5018926819575 - 3439.3464987105913*I}, 
 {49/500, -3786.049085908639 - 3441.065104375892*I}, 
 {99/1000, -3786.606683249149 - 3442.7752954890425*I}, 
 {1/10, -3787.1745906319516 - 3444.4770157313906*I}, 
 {101/1000, -3787.752713631308 - 3446.1702088788184*I}, 
 {51/500, -3788.3409574604957 - 3447.8548188319937*I}, 
 {103/1000, -3788.939226965478 - 3449.530789644399*I}, 
 {13/125, -3789.5474266183496 - 3451.1980655505586*I}, 
 {21/200, -3790.165460514326 - 3452.856590989116*I}, 
 {53/500, -3790.7932323628356 - 3454.5063106328707*I}, 
 {107/1000, -3791.430645485175 - 3456.1471694096645*I}, 
 {27/250, -3792.0776028096534 - 3457.779112527575*I}, 
 {109/1000, -3792.7340068663907 - 3459.4020854960536*I}, 
 {11/100, -3793.3997597848743 - 3461.016034148749*I}, 
 {111/1000, -3794.074763289383 - 3462.6209046643503*I}, 
 {14/125, -3794.758918695816 - 3464.2166435864992*I}, 
 {113/1000, -3795.452126908656 - 3465.8031978438976*I}, 
 {57/500, -3796.1542884176147 - 3467.3805147701732*I}, 
 {23/200, -3796.865303295558 - 3468.9485421204836*I}, 
 {29/250, -3797.585071195561 - 3470.507228090856*I}, 
 {117/1000, -3798.313491349212 - 3472.0565213361892*I}, 
 {59/500, -3799.0504625623626 - 3473.5963709841126*I}, 
 {119/1000, -3799.7958832163413 - 3475.1267266552395*I}, 
 {3/25, -3800.5496512639183 - 3476.6475384779797*I}, 
 {121/1000, -3801.3116642282425 - 3478.158757102215*I}, 
 {61/500, -3802.081819201267 - 3479.6603337179736*I}, 
 {123/1000, -3802.86001284236 - 3481.1522200673344*I}, 
 {31/250, -3803.646141377013 - 3482.634368460524*I}, 
 {1/8, -3804.4401005956815 - 3484.1067317901284*I}, 
 {63/500, -3805.241785852739 - 3485.5692635440187*I}, 
 {127/1000, -3806.051092065533 - 3487.0219178209954*I}, 
 {16/125, -3806.8679137135005 - 3488.4646493424107*I}, 
 {129/1000, -3807.6921448375415 - 3489.8974134664363*I}, 
 {13/100, -3808.523679039188 - 3491.320166200592*I}, 
 {131/1000, -3809.362409480138 - 3492.7328642146254*I}, 
 {33/250, -3810.2082288817323 - 3494.13546485351*I}, 
 {133/1000, -3811.061029524526 - 3495.527926149243*I}, 
 {67/500, -3811.9207032479503 - 3496.9102068345387*I}, 
 {27/200, -3812.7871414500196 - 3498.282266352831*I}, 
 {17/125, -3813.6602350871144 - 3499.644064872306*I}, 
 {137/1000, -3814.539874673843 - 3500.995563296715*I}, 
 {69/500, -3815.4259502829022 - 3502.3367232773003*I}, 
 {139/1000, -3816.318351545064 - 3503.6675072260737*I}, 
 {7/50, -3817.216967649561 - 3504.9878783236177*I}, 
 {141/1000, -3818.1216873425706 - 3506.2978005370805*I}, 
 {71/500, -3819.0323989296517 - 3507.597238625031*I}, 
 {143/1000, -3819.948990274333 - 3508.8861581528745*I}, 
 {18/125, -3820.871348798683 - 3510.164525503416*I}, 
 {29/200, -3821.7993614835336 - 3511.4323078884045*I}, 
 {73/500, -3822.732914868721 - 3512.6894733599834*I}, 
 {147/1000, -3823.6718950533846 - 3513.9359908221973*I}, 
 {37/250, -3824.6161876962888 - 3515.171830042498*I}, 
 {149/1000, -3825.56567801617 - 3516.396961663177*I}, 
 {3/20, -3826.520250792112 - 3517.6113572136283*I}, 
 {151/1000, -3827.4797903639487 - 3518.814989120293*I}, 
 {19/125, -3828.4441806327027 - 3520.007830720576*I}, 
 {153/1000, -3829.4133050610244 - 3521.189856272469*I}, 
 {77/500, -3830.3870466736607 - 3522.3610409681137*I}, 
 {31/200, -3831.3652880579643 - 3523.5213609447765*I}, 
 {39/250, -3832.347911364374 - 3524.6707932969366*I}, 
 {157/1000, -3833.3347983069607 - 3525.809316088684*I}, 
 {79/500, -3834.3258301639517 - 3526.936908365849*I}, 
 {159/1000, -3835.320887778284 - 3528.053550168334*I}, 
 {4/25, -3836.3198515581726 - 3529.1592225427635*I}, 
 {161/1000, -3837.3226014776674 - 3530.253907555013*I}, 
 {81/500, -3838.3290170772466 - 3531.337588303661*I}, 
 {163/1000, -3839.3389774643956 - 3532.4102489313846*I}, 
 {41/250, -3840.352361314198 - 3533.471874640387*I}, 
 {33/200, -3841.369046869928 - 3534.52245170447*I}, 
 {83/500, -3842.388911943655 - 3535.561967482903*I}, 
 {167/1000, -3843.411833916823 - 3536.5904104343726*I}, 
 {21/125, -3844.4376897408383 - 3537.6077701313643*I}, 
 {169/1000, -3845.4663559377846 - 3538.61403727387*I}, 
 {17/100, -3846.497708600785 - 3539.6092037048384*I}, 
 {171/1000, -3847.531623394748 - 3540.5932624246075*I}, 
 {43/250, -3848.567975556891 - 3541.566207606348*I}, 
 {173/1000, -3849.606639897318 - 3542.5280346117584*I}, 
 {87/500, -3850.6474907995366 - 3543.478740006342*I}, 
 {7/40, -3851.6904022210283 - 3544.418321576596*I}, 
 {22/125, -3852.7352476937504 - 3545.346778346091*I}, 
 {177/1000, -3853.7819003246254 - 3546.264110592664*I}, 
 {89/500, -3854.8302327960314 - 3547.1703198658906*I}, 
 {179/1000, -3855.8801173662473 - 3548.065409004905*I}, 
 {9/50, -3856.9314258698882 - 3548.949382158055*I}, 
 {181/1000, -3857.9840297182823 - 3549.8222447972603*I}, 
 {91/500, -3859.0377998998492 - 3550.6840037438833*I}, 
 {183/1000, -3860.092606980421 - 3551.534667184554*I}, 
 {23/125, -3861.1483211035193 - 3552.374244692521*I}, 
 {37/200, -3862.2048119906085 - 3553.202747248899*I}, 
 {93/500, -3863.261948941282 - 3554.020187264289*I}, 
 {187/1000, -3864.319600833395 - 3554.826578601378*I}, 
 {47/250, -3865.3776361231667 - 3555.621936597901*I}, 
 {189/1000, -3866.4359228451876 - 3556.40627809118*I}, 
 {19/100, -3867.4943286123657 - 3557.1796214411847*I}, 
 {191/1000, -3868.5527206158167 - 3557.9419865581167*I}, 
 {24/125, -3869.6109656246626 - 3558.6933949275735*I}, 
 {193/1000, -3870.6689299857326 - 3559.433869638359*I}, 
 {97/500, -3871.7264796231807 - 3560.163435410774*I}, 
 {39/200, -3872.7834800380074 - 3560.882118626112*I}, 
 {49/250, -3873.8397963080743 - 3561.58994735703*I}, 
 {197/1000, -3874.8952930849146 - 3562.286951400257*I}, 
 {99/500, -3875.949834596522 - 3562.973162308427*I}, 
 {199/1000, -3877.0032846439763 - 3563.6486134252414*I}, 
 {1/5, -3878.0555066005163 - 3564.3133399213134*I}, 
 {201/1000, -3879.1063634115494 - 3564.9673788319537*I}, 
 {101/500, -3880.155717591141 - 3565.61076909571*I}, 
 {203/1000, -3881.2034312216306 - 3566.2435515958864*I}, 
 {51/250, -3882.2493659513584 - 3566.865769203116*I}, 
 {41/200, -3883.2933829924864 - 3567.4774668204814*I}, 
 {103/500, -3884.3353431185246 - 3568.0786914305313*I}, 
 {207/1000, -3885.3751066616196 - 3568.66949214506*I}, 
 {26/125, -3886.412533509482 - 3569.2499202569957*I}, 
 {209/1000, -3887.4474831019797 - 3569.8200292954234*I}, 
 {21/100, -3888.479814427343 - 3570.37987508377*I}, 
 {211/1000, -3889.509386017962 - 3570.9295158009754*I}, 
 {53/250, -3890.536055945685 - 3571.4690120458235*I}, 
 {213/1000, -3891.5596818166423 - 3571.9984269059573*I}, 
 {107/500, -3892.580120765467 - 3572.517826030887*I}, 
 {43/200, -3893.597229448912 - 3573.0272777093364*I}, 
 {27/125, -3894.6108640387406 - 3573.526852952077*I}, 
 {217/1000, -3895.6208802138535 - 3574.016625579849*I}, 
 {109/500, -3896.627133151561 - 3574.4966723179336*I}, 
 {219/1000, -3897.629477517825 - 3574.9670728974183*I}, 
 {11/50, -3898.627767456487 - 3575.427910163637*I}, 
 {221/1000, -3899.6218565780046 - 3575.8792701886623*I}, 
 {111/500, -3900.6115979428223 - 3576.3212424178655*I}, 
 {223/1000, -3901.596844051233 - 3576.7539197763576*I}, 
 {28/125, -3902.5774468233376 - 3577.1773988387627*I}, 
 {9/40, -3903.55325758105 - 3577.59177998602*I}, 
 {113/500, -3904.5241270270217 - 3577.997167582914*I}, 
 {227/1000, -3905.4899052207443 - 3578.393670173103*I}, 
 {57/250, -3906.4504415516885 - 3578.781400693297*I}, 
 {229/1000, -3907.4055847087848 - 3579.1604767115177*I}, 
 {23/100, -3908.355182645693 - 3579.531020690532*I}, 
 {231/1000, -3909.29908254113 - 3579.893160283346*I}, 
 {29/125, -3910.2371307491903 - 3580.2470286435955*I}, 
 {233/1000, -3911.169172762657 - 3580.592764884083*I}, 
 {117/500, -3912.0950531289946 - 3580.930514379521*I}, 
 {47/200, -3913.014615393807 - 3581.260429337656*I}, 
 {59/250, -3913.927702013322 - 3581.582669344906*I}, 
 {237/1000, -3914.8341542546505 - 3581.897402026953*I}, 
 {119/500, -3915.733812076193 - 3582.204803828129*I}, 
 {239/1000, -3916.626513966722 - 3582.5050609417704*I}, 
 {6/25, -3917.512096829226 - 3582.7983704403914*I}, 
 {241/1000, -3918.390395666249 - 3583.0849416613605*I}, 
 {121/500, -3919.261243356658 - 3583.364997954336*I}, 
 {243/1000, -3920.124470271425 - 3583.6387789258392*I}, 
 {61/250, -3920.9799037786456 - 3583.9065434137265*I}, 
 {49/200, -3921.8273675556516 - 3584.1685735773076*I}, 
 {123/500, -3922.666680585874 - 3584.4251808029503*I}, 
 {247/1000, -3923.497655595798 - 3584.676714823383*I}, 
 {31/125, -3924.320096366925 - 3584.923579273202*I}, 
 {249/1000, -3925.133792279417 - 3585.166263026432*I}, 
 {251/1000, -3926.734334366634 - 3585.6422821044243*I}, 
 {13/50, -3933.5873437672662 - 3587.7052759316825*I}, 
 {27/100, -3940.6856002030413 - 3589.8774757180695*I}, 
 {7/25, -3947.353635327781 - 3591.9445905522007*I}, 
 {29/100, -3953.662721045116 - 3593.920606425186*I}, 
 {3/10, -3959.6629825603977 - 3595.8157635955054*I}, 
 {31/100, -3965.39233648726 - 3597.638095444746*I}, 
 {8/25, -3970.8807362317416 - 3599.3941622670263*I}, 
 {33/100, -3976.15255365498 - 3601.0894663281824*I}, 
 {17/50, -3981.2280544141436 - 3602.7287119393745*I}, 
 {7/20, -3986.124375253853 - 3604.3159801361494*I}, 
 {9/25, -3990.8562037373517 - 3605.85485208163*I}, 
 {37/100, -3995.436268978082 - 3607.3484996732877*I}, 
 {19/50, -3999.875706543005 - 3608.799754118737*I}, 
 {39/100, -4004.1843363946073 - 3610.2111591280304*I}, 
 {2/5, -4008.370878871917 - 3611.5850130170525*I}, 
 {41/100, -4012.443125389635 - 3612.92340260412*I}, 
 {21/50, -4016.40807532502 - 3614.228230895979*I}, 
 {43/100, -4020.272047187167 - 3615.5012399834322*I}, 
 {11/25, -4024.0407699091074 - 3616.7440301807283*I}, 
 {9/20, -4027.719458558664 - 3617.9580761769657*I}, 
 {23/50, -4031.3128776833078 - 3619.1447407804444*I}, 
 {47/100, -4034.8253947296967 - 3620.305286702096*I}, 
 {12/25, -4038.2610254175866 - 3621.440886725453*I}, 
 {49/100, -4041.623472532329 - 3622.5526325370815*I}, 
 {499/1000, -4044.58993756817 - 3623.5336514454716*I}, 
 {501/1000, -4045.2417153243323 - 3623.7492146339814*I}, 
 {51/100, -4048.1422581945917 - 3624.708568097476*I}, 
 {13/25, -4051.304716096921 - 3625.754600535725*I}, 
 {53/100, -4054.406276130533 - 3626.78047538019*I}, 
 {27/50, -4057.4494968974755 - 3627.7869775647296*I}, 
 {11/20, -4060.4367693882723 - 3628.774845508735*I}, 
 {14/25, -4063.37033195198 - 3629.7447748580653*I}, 
 {57/100, -4066.2522835400355 - 3630.6974218425316*I}, 
 {29/50, -4069.0845955315353 - 3631.633406297981*I}, 
 {59/100, -4071.869122272947 - 3632.5533143939283*I}, 
 {3/5, -4074.607610524342 - 3633.457701101732*I}, 
 {61/100, -4077.30170793717 - 3634.3470924333924*I}, 
 {31/50, -4079.9529706926733 - 3635.2219874769344*I}, 
 {63/100, -4082.5628703945895 - 3636.0828602508363*I}, 
 {16/25, -4085.1328003094973 - 3636.9301613970683*I}, 
 {13/20, -4087.6640810204126 - 3637.7643197297784*I}, 
 {33/50, -4090.1579655711093 - 3638.58574365456*I}, 
 {67/100, -4092.615644148458 - 3639.3948224714127*I}, 
 {17/25, -4095.0382483562894 - 3640.1919275729247*I}, 
 {69/100, -4097.426855119838 - 3640.977413547887*I}, 
 {7/10, -4099.782490270563 - 3641.7516191993523*I}, 
 {71/100, -4102.106131822007 - 3642.5148684851724*I}, 
 {18/25, -4104.398712991421 - 3643.267471388125*I}, 
 {73/100, -4106.661124976501 - 3644.009724722001*I}, 
 {37/50, -4108.8942195157015 - 3644.741912879341*I}, 
 {3/4, -4111.098811250875 - 3645.4643085259095*I}, 
 {19/25, -4113.275679917401 - 3646.1771732464836*I}, 
 {77/100, -4115.425572358958 - 3646.880758146064*I}, 
 {39/50, -4117.549204411956 - 3647.575304410221*I}, 
 {79/100, -4119.647262640308 - 3648.261043827907*I}, 
 {4/5, -4121.720405957386 - 3648.9381992797767*I}, 
 {81/100, -4123.769267128868 - 3649.6069851947345*I}, 
 {41/50, -4125.7944541761 - 3650.2676079772154*I}, 
 {83/100, -4127.796551681435 - 3650.9202664074346*I}, 
 {21/25, -4129.776122011533 - 3651.565152016674*I}, 
 {17/20, -4131.7337064562635 - 3652.2024494394745*I}, 
 {43/50, -4133.669826295891 - 3652.83233674443*I}, 
 {87/100, -4135.584983799942 - 3653.4549857451675*I}, 
 {22/25, -4137.479663162556 - 3654.0705622929063*I}, 
 {89/100, -4139.354331383641 - 3654.67922655194*I}, 
 {9/10, -4141.209439089001 - 3655.281133259212*I}, 
 {91/100, -4143.045421308316 - 3655.87643196909*I}, 
 {23/25, -4144.862698201245 - 3656.465267284371*I}, 
 {93/100, -4146.6616757459005 - 3657.0477790744226*I}, 
 {47/50, -4148.442746383149 - 3657.6241026813304*I}, 
 {19/20, -4150.206289625397 - 3658.1943691148385*I}, 
 {24/25, -4151.952672633659 - 3658.7587052368212*I}, 
 {97/100, -4153.682250756288 - 3659.31723393595*I}, 
 {49/50, -4155.395368043917 - 3659.870074293184*I}, 
 {99/100, -4157.092357733444 - 3660.4173417386655*I}, 
 {1, -4158.773542688506 - 3660.959148200545*I}}


==> anc/ancillary/amplitude/calF50fit.out <==
(-3573.63038259167 - 3516.1022292448542*I) - 
 (99.75831722503568 - 333.0325135545265*I)*Sqrt[1 - 4*zc] - 
 (2234.941644991706 - 3135.527209419546*I)*zc - 
 (1940.4677725152976 + 3175.966292228477*I)*Sqrt[1 - 4*zc]*zc + 
 (639.639377742853 - 12186.754286508185*I)*zc^2 - 
 (83680.6079132028 + 47508.236056195215*I)*Sqrt[1 - 4*zc]*zc^2 - 
 (29855.62293715366 + 74836.65392991788*I)*zc^3 - 
 (109.3433799079449 + 31.718625914833414*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (106.00754148504305 + 31.75405860178759*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + 129.54838023792053*zc*Log[1 - Sqrt[1 - 4*zc]] - 
 (1010.9414690028021 - 617.6700758126582*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 - Sqrt[1 - 4*zc]] - (18368.87055251018 + 29237.394777056932*I)*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] - (15122.34121184016 - 26636.364780641994*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 - Sqrt[1 - 4*zc]] - 
 (19273.27133655696 - 7115.012040991629*I)*zc^3*Log[1 - Sqrt[1 - 4*zc]] - 
 4653.275901897774*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 1132.389336482173*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 622.8317671971357*zc^2*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 650.9302214932975*zc^3*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 3736.9906031828145*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - 3905.5813289597854*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] - 
 (109.3433799079449 + 31.718625914833414*I)*Log[1 + Sqrt[1 - 4*zc]] - 
 (106.00754148504305 + 31.75405860178759*I)*Sqrt[1 - 4*zc]*
  Log[1 + Sqrt[1 - 4*zc]] + 129.54838023792053*zc*Log[1 + Sqrt[1 - 4*zc]] + 
 (1010.9414690028021 - 617.6700758126582*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] + (59748.02200787912 + 12962.157262884604*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] + (15122.34121184016 - 26636.364780641994*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (62367.78946792183 - 24124.491193976195*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] + 
 11896.836304170725*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 442.36401365169377*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 1868.4953015914073*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 1952.7906644798927*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (2062.991401522597 - 11740.10222549322*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 (3839.5320230982124 + 12269.745611057522*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 3736.9906031828145*zc^2*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 3905.5813289597854*zc^3*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 1868.4953015914073*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 1952.7906644798927*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 622.8317671971357*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 650.9302214932975*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 7473.981206365629*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 7811.162657919571*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 3736.9906031828145*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 3905.5813289597854*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 (0. + 23480.20445098644*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 24539.491222115044*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 11210.971809548444*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 11716.743986879355*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 7473.981206365629*zc^2*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 7811.162657919571*zc^3*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 7473.981206365629*zc^2*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 
 7811.162657919571*zc^3*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF51data.out <==
{{1/100, 3160.135736711905 - 2313.3131421148896*I}, 
 {11/1000, 3163.9978540648344 - 2318.8547345391576*I}, 
 {3/250, 3167.517591474474 - 2324.302177745042*I}, 
 {13/1000, 3170.731900395846 - 2329.6612285706756*I}, 
 {7/500, 3173.6709623648767 - 2334.936620359489*I}, 
 {3/200, 3176.359848551267 - 2340.132296085428*I}, 
 {2/125, 3178.8196887258528 - 2345.2515772923293*I}, 
 {17/1000, 3181.0685162480786 - 2350.2972893693795*I}, 
 {9/500, 3183.121892638467 - 2355.2718563010585*I}, 
 {19/1000, 3184.993378279861 - 2360.177373576517*I}, 
 {1/50, 3186.6948932617156 - 2365.0156651667*I}, 
 {21/1000, 3188.2369982221107 - 2369.788328598134*I}, 
 {11/500, 3189.6291158896597 - 2374.4967711270024*I}, 
 {23/1000, 3190.8797079779283 - 2379.1422390013213*I}, 
 {3/125, 3191.9964179803965 - 2383.7258414063244*I}, 
 {1/40, 3192.986187588842 - 2388.248570222924*I}, 
 {13/500, 3193.8553524683084 - 2392.711316456536*I}, 
 {27/1000, 3194.609721703228 - 2397.114884004949*I}, 
 {7/250, 3195.2546442011776 - 2401.460001266563*I}, 
 {29/1000, 3195.7950645854744 - 2405.747330993161*I}, 
 {3/100, 3196.2355704555566 - 2409.977478697452*I}, 
 {31/1000, 3196.5804331018708 - 2414.1509998662955*I}, 
 {4/125, 3196.8336415463136 - 2418.268406178272*I}, 
 {33/1000, 3196.998932703242 - 2422.330170888527*I}, 
 {17/500, 3197.079817079934 - 2426.336733510139*I}, 
 {7/200, 3197.0796012071964 - 2430.288503902037*I}, 
 {9/250, 3197.0014072284966 - 2434.18586584936*I}, 
 {37/1000, 3196.8481900768847 - 2438.0291802114702*I}, 
 {19/500, 3196.6227525931663 - 2441.818787698014*I}, 
 {39/1000, 3196.327758880154 - 2445.555011324237*I}, 
 {1/25, 3195.965746137431 - 2449.2381585885237*I}, 
 {41/1000, 3195.5391351835947 - 2452.8685234088625*I}, 
 {21/500, 3195.050239839719 - 2456.4463878486954*I}, 
 {43/1000, 3194.501275320684 - 2459.972023658861*I}, 
 {11/250, 3193.8943657596737 - 2463.445693658038*I}, 
 {9/200, 3193.231550973421 - 2466.8676529703266*I}, 
 {23/500, 3192.5147925585034 - 2470.238150138404*I}, 
 {47/1000, 3191.7459793988273 - 2473.5574281246472*I}, 
 {6/125, 3190.9269326513863 - 2476.8257252139792*I}, 
 {49/1000, 3190.0594102694727 - 2480.04327582888*I}, 
 {1/20, 3189.145111115015 - 2483.2103112661594*I}, 
 {51/1000, 3188.185678703666 - 2486.327060364569*I}, 
 {13/250, 3187.1827046225962 - 2489.3937501072296*I}, 
 {53/1000, 3186.1377316546623 - 2492.4106061719053*I}, 
 {27/500, 3185.0522566389336 - 2495.3778534269104*I}, 
 {11/200, 3183.9277330944947 - 2498.2957163835704*I}, 
 {7/125, 3182.7655736301786 - 2501.16441960697*I}, 
 {57/1000, 3181.5671521616114 - 2503.984188089332*I}, 
 {29/500, 3180.3338059534904 - 2506.7552475900325*I}, 
 {59/1000, 3179.0668375036917 - 2509.477824944762*I}, 
 {3/50, 3177.7675162833793 - 2512.1521483470606*I}, 
 {61/1000, 3176.4370803465254 - 2514.7784476044653*I}, 
 {31/500, 3175.0767378203186 - 2517.3569543714893*I}, 
 {63/1000, 3173.6876682872226 - 2519.887902362783*I}, 
 {8/125, 3172.271024064566 - 2522.371527542299*I}, 
 {13/200, 3170.827931400271 - 2524.808068303612*I}, 
 {33/500, 3169.3594915774365 - 2527.197765625289*I}, 
 {67/1000, 3167.8667819466637 - 2529.5408632165313*I}, 
 {17/250, 3166.350856887058 - 2531.837607646861*I}, 
 {69/1000, 3164.8127487032893 - 2534.0882484654267*I}, 
 {7/100, 3163.2534684593375 - 2536.2930383041644*I}, 
 {71/1000, 3161.6740067643095 - 2538.452232977858*I}, 
 {9/125, 3160.075334500707 - 2540.5660915673684*I}, 
 {73/1000, 3158.4584035089088 - 2542.634876497075*I}, 
 {37/500, 3156.824147227518 - 2544.6588536031695*I}, 
 {3/40, 3155.173481293423 - 2546.6382921942154*I}, 
 {19/250, 3153.5073041044625 - 2548.573465104448*I}, 
 {77/1000, 3151.826497347437 - 2550.464648740339*I}, 
 {39/500, 3150.1319264936715 - 2552.3121231208734*I}, 
 {79/1000, 3148.424441264772 - 2554.1161719121023*I}, 
 {2/25, 3146.70487607023 - 2555.877082456123*I}, 
 {81/1000, 3144.974050419291 - 2557.5951457956576*I}, 
 {41/500, 3143.2327693074276 - 2559.2706566912293*I}, 
 {83/1000, 3141.481823582112 - 2560.903913639198*I}, 
 {21/250, 3139.7219902853903 - 2562.495218880365*I}, 
 {17/200, 3137.95403297755 - 2564.044878407342*I}, 
 {43/500, 3136.178702042116 - 2565.5532019678462*I}, 
 {87/1000, 3134.3967349729305 - 2567.020503064153*I}, 
 {11/125, 3132.608856646942 - 2568.447098951307*I}, 
 {89/1000, 3130.8157795777097 - 2569.8333106280843*I}, 
 {9/100, 3129.018204158234 - 2571.179462830008*I}, 
 {1/11, 3127.380720737141 - 2572.368751522927*I}, 
 {91/1000, 3127.21681888881 - 2572.4858840158513*I}, 
 {23/250, 3125.412300593492 - 2573.7529063570173*I}, 
 {93/1000, 3123.6053146201252 - 2574.9808657127396*I}, 
 {47/500, 3121.796515036438 - 2576.1701016204606*I}, 
 {19/200, 3119.986544808826 - 2577.3209572695464*I}, 
 {12/125, 3118.1760359750588 - 2578.4337794774474*I}, 
 {97/1000, 3116.3656098051893 - 2579.508918666622*I}, 
 {49/500, 3114.555876956618 - 2580.546728837212*I}, 
 {99/1000, 3112.7474376184414 - 2581.5475675401667*I}, 
 {1/10, 3110.940881645982 - 2582.5117958421283*I}, 
 {101/1000, 3109.1367886926014 - 2583.4397782964693*I}, 
 {51/500, 3107.335728331463 - 2584.331882910364*I}, 
 {103/1000, 3105.5382601703677 - 2585.1884811091622*I}, 
 {13/125, 3103.7449339608083 - 2586.009947698701*I}, 
 {21/200, 3101.956289703958 - 2586.796660832527*I}, 
 {53/500, 3100.172857743755 - 2587.54900196638*I}, 
 {107/1000, 3098.395158861851 - 2588.2673558219967*I}, 
 {27/250, 3096.623704362643 - 2588.952110345978*I}, 
 {109/1000, 3094.858996157277 - 2589.6036566643943*I}, 
 {11/100, 3093.1015268395586 - 2590.222389042213*I}, 
 {111/1000, 3091.351779759288 - 2590.808704837639*I}, 
 {14/125, 3089.61022909141 - 2591.363004456053*I}, 
 {113/1000, 3087.877339899114 - 2591.8856913019004*I}, 
 {57/500, 3086.1535681973864 - 2592.377171734011*I}, 
 {23/200, 3084.4393610088373 - 2592.8378550148086*I}, 
 {29/250, 3082.735156417937 - 2593.2681532613515*I}, 
 {117/1000, 3081.041383621218 - 2593.668481391801*I}, 
 {59/500, 3079.358462975606 - 2594.0392570812337*I}, 
 {119/1000, 3077.686806042495 - 2594.3809006997926*I}, 
 {3/25, 3076.026815629894 - 2594.6938352663824*I}, 
 {121/1000, 3074.378885831329 - 2594.978486391343*I}, 
 {61/500, 3072.7434020625274 - 2595.2352822230905*I}, 
 {123/1000, 3071.1207410939237 - 2595.4646533891587*I}, 
 {31/250, 3069.511271084726 - 2595.667032943346*I}, 
 {1/8, 3067.915351610764 - 2595.842856305654*I}, 
 {63/500, 3066.333333692036 - 2595.992561204706*I}, 
 {127/1000, 3064.765559818219 - 2596.1165876188397*I}, 
 {16/125, 3063.212363971453 - 2596.2153777148114*I}, 
 {129/1000, 3061.67407164799 - 2596.289375788*I}, 
 {13/100, 3060.1509998777055 - 2596.3390282004048*I}, 
 {131/1000, 3058.6434572419184 - 2596.364783318128*I}, 
 {33/250, 3057.1517438896067 - 2596.367091448007*I}, 
 {133/1000, 3055.676151552012 - 2596.3464047734146*I}, 
 {67/500, 3054.2169635562173 - 2596.3031772898635*I}, 
 {27/200, 3052.7744548346172 - 2596.237864737852*I}, 
 {17/125, 3051.348891938932 - 2596.1509245374755*I}, 
 {137/1000, 3049.9405330463537 - 2596.0428157204497*I}, 
 {69/500, 3048.5496279687295 - 2595.9139988617244*I}, 
 {139/1000, 3047.1764181562467 - 2595.7649360102128*I}, 
 {7/50, 3045.8211367063777 - 2595.596090618485*I}, 
 {141/1000, 3044.4840083658655 - 2595.4079274731835*I}, 
 {71/500, 3043.1652495341805 - 2595.200912621271*I}, 
 {143/1000, 3041.865068265741 - 2594.975513297934*I}, 
 {18/125, 3040.5836642705867 - 2594.7321978534414*I}, 
 {29/200, 3039.3212289146804 - 2594.4714356780646*I}, 
 {73/500, 3038.0779452185297 - 2594.1936971266136*I}, 
 {147/1000, 3036.8539878572637 - 2593.899453442004*I}, 
 {37/250, 3035.6495231550534 - 2593.589176677418*I}, 
 {149/1000, 3034.4647090838093 - 2593.263339618196*I}, 
 {3/20, 3033.2996952584135 - 2592.9224157022063*I}, 
 {151/1000, 3032.154622931708 - 2592.566878939251*I}, 
 {19/125, 3031.029624988716 - 2592.197203829438*I}, 
 {153/1000, 3029.9248259399287 - 2591.8138652803264*I}, 
 {77/500, 3028.840341915816 - 2591.417338523637*I}, 
 {31/200, 3027.7762806566097 - 2591.0080990298748*I}, 
 {39/250, 3026.7327415055042 - 2590.5866224221454*I}, 
 {157/1000, 3025.7098153992165 - 2590.1533843895777*I}, 
 {79/500, 3024.7075848588124 - 2589.708860597401*I}, 
 {159/1000, 3023.726123978916 - 2589.2535265989923*I}, 
 {4/25, 3022.7654984174533 - 2588.787857743721*I}, 
 {161/1000, 3021.82576538431 - 2588.312329084886*I}, 
 {81/500, 3020.906973629618 - 2587.827415286086*I}, 
 {163/1000, 3020.009163431517 - 2587.3335905260874*I}, 
 {41/250, 3019.1323665834498 - 2586.831328402345*I}, 
 {33/200, 3018.276606381006 - 2586.3211018332445*I}, 
 {83/500, 3017.4418976082816 - 2585.8033829582455*I}, 
 {167/1000, 3016.62824652384 - 2585.2786430374704*I}, 
 {21/125, 3015.8356508462257 - 2584.7473523483204*I}, 
 {169/1000, 3015.0640997390738 - 2584.2099800818773*I}, 
 {17/100, 3014.313573795811 - 2583.6669942366157*I}, 
 {171/1000, 3013.5840450239803 - 2583.1188615108445*I}, 
 {43/250, 3012.8754768291583 - 2582.566047193034*I}, 
 {173/1000, 3012.187823998526 - 2582.0090150505416*I}, 
 {87/500, 3011.521032684058 - 2581.4482272161727*I}, 
 {7/40, 3010.875040385356 - 2580.884144072818*I}, 
 {22/125, 3010.249775931524 - 2580.3172241358034*I}, 
 {177/1000, 3009.645159465861 - 2579.747923934235*I}, 
 {89/500, 3009.061102423593 - 2579.176697887782*I}, 
 {179/1000, 3008.4975075161833 - 2578.6039981834706*I}, 
 {9/50, 3007.9542687116814 - 2578.030274645169*I}, 
 {181/1000, 3007.431271215515 - 2577.455974619708*I}, 
 {91/500, 3006.928391450925 - 2576.8815428218286*I}, 
 {183/1000, 3006.445497039076 - 2576.3074212163056*I}, 
 {23/125, 3005.9824467788617 - 2575.7340488759864*I}, 
 {37/200, 3005.5390906261864 - 2575.161861842073*I}, 
 {93/500, 3005.1152696732934 - 2574.591292980775*I}, 
 {187/1000, 3004.7108161266565 - 2574.022771836892*I}, 
 {47/250, 3004.3255532880644 - 2573.456724484868*I}, 
 {189/1000, 3003.959295528785 - 2572.8935733744984*I}, 
 {19/100, 3003.6118482697084 - 2572.3337371748084*I}, 
 {191/1000, 3003.2830079580144 - 2571.777630613259*I}, 
 {24/125, 3002.972562044029 - 2571.225664311088*I}, 
 {193/1000, 3002.6802889577148 - 2570.6782446144603*I}, 
 {97/500, 3002.4059580846642 - 2570.1357734211915*I}, 
 {39/200, 3002.1493297417146 - 2569.598648002824*I}, 
 {49/250, 3001.9101551520316 - 2569.0672608218765*I}, 
 {197/1000, 3001.688176419736 - 2568.5419993438018*I}, 
 {99/500, 3001.483126503975 - 2568.023245843679*I}, 
 {199/1000, 3001.294729192468 - 2567.5113772073582*I}, 
 {1/5, 3001.122699072024 - 2567.0067647249875*I}, 
 {201/1000, 3000.9667415111107 - 2566.5097738816253*I}, 
 {101/500, 3000.8265526144064 - 2566.020764136339*I}, 
 {203/1000, 3000.701819207303 - 2565.540088698507*I}, 
 {51/250, 3000.592218801031 - 2565.0680942933172*I}, 
 {41/200, 3000.4974195624095 - 2564.605120920512*I}, 
 {103/500, 3000.417080282304 - 2564.1515016040016*I}, 
 {207/1000, 3000.35085034362 - 2563.7075621320905*I}, 
 {26/125, 3000.298369685204 - 2563.27362078847*I}, 
 {209/1000, 3000.2592687700107 - 2562.8499880705294*I}, 
 {21/100, 3000.233168547104 - 2562.4369663981324*I}, 
 {211/1000, 3000.219680414415 - 2562.0348498095937*I}, 
 {53/250, 3000.2184061795306 - 2561.6439236439433*I}, 
 {213/1000, 3000.228938018825 - 2561.2644642080413*I}, 
 {107/500, 3000.250858434635 - 2560.8967384290595*I}, 
 {43/200, 3000.2837402103914 - 2560.541003490955*I}, 
 {27/125, 3000.3271463634123 - 2560.1975064494845*I}, 
 {217/1000, 3000.380630095097 - 2559.866483828328*I}, 
 {109/500, 3000.443734738291 - 2559.5481611967334*I}, 
 {219/1000, 3000.5159937013823 - 2559.2427527157165*I}, 
 {11/50, 3000.5969304088353 - 2558.950460663997*I}, 
 {221/1000, 3000.6860582405398 - 2558.671474950712*I}, 
 {111/500, 3000.7828804526744 - 2558.405972499008*I}, 
 {223/1000, 3000.8868901190863 - 2558.1541167869177*I}, 
 {28/125, 3000.9975700457508 - 2557.9160571559414*I}, 
 {9/40, 3001.114392682967 - 2557.691928166972*I}, 
 {113/500, 3001.2368200340597 - 2557.481848888787*I}, 
 {227/1000, 3001.3643035523746 - 2557.285922127185*I}, 
 {57/250, 3001.4962840294243 - 2557.1042335873694*I}, 
 {229/1000, 3001.632191470495 - 2556.936850963088*I}, 
 {23/100, 3001.771444954543 - 2556.7838229336735*I}, 
 {231/1000, 3001.9134524826077 - 2556.6451780651414*I}, 
 {29/125, 3002.0576108214864 - 2556.5209236391624*I}, 
 {233/1000, 3002.2033052308016 - 2556.411044098277*I}, 
 {117/500, 3002.349909354652 - 2556.3154998108876*I}, 
 {47/200, 3002.4967848863653 - 2556.2342251573327*I}, 
 {59/250, 3002.64328128919 - 2556.1671266119*I}, 
 {237/1000, 3002.7887354466593 - 2556.114080481454*I}, 
 {119/500, 3002.932471248726 - 2556.074930274287*I}, 
 {239/1000, 3003.073799050723 - 2556.0494836016805*I}, 
 {6/25, 3003.2120152483512 - 2556.0375084715592*I}, 
 {241/1000, 3003.3464012712293 - 2556.0387287933813*I}, 
 {121/500, 3003.4762228172067 - 2556.0528187979126*I}, 
 {243/1000, 3003.6007286006416 - 2556.079395958143*I}, 
 {61/250, 3003.719148747078 - 2556.1180117323247*I}, 
 {49/200, 3003.8306925826655 - 2556.1681390000076*I}, 
 {123/500, 3003.9345454400836 - 2556.2291541543696*I}, 
 {247/1000, 3004.0298637267488 - 2556.300309801926*I}, 
 {31/125, 3004.115766522547 - 2556.380688794818*I}, 
 {249/1000, 3004.1913186928523 - 2556.4691128296386*I}, 
 {251/1000, 3004.3081746112653 - 2556.661733429756*I}, 
 {13/50, 3004.4745262716424 - 2557.587172167199*I}, 
 {27/100, 3004.268546808157 - 2558.6618154320704*I}, 
 {7/25, 3003.8229147028605 - 2559.7540809722323*I}, 
 {29/100, 3003.2233927985258 - 2560.8489571429745*I}, 
 {3/10, 3002.5198911947173 - 2561.9381558472187*I}, 
 {31/100, 3001.744377847434 - 2563.016734429745*I}, 
 {8/25, 3000.9185246112793 - 2564.0816496298867*I}, 
 {33/100, 3000.0575944053394 - 2565.131021430954*I}, 
 {17/50, 2999.172634864142 - 2566.163717835575*I}, 
 {7/20, 2998.271807409441 - 2567.1791039950044*I}, 
 {9/25, 2997.3612354395364 - 2568.176882967589*I}, 
 {37/100, 2996.445567687534 - 2569.156990827413*I}, 
 {19/50, 2995.5283644826113 - 2570.119525573239*I}, 
 {39/100, 2994.6123695563238 - 2571.0646978567893*I}, 
 {2/5, 2993.699705494353 - 2571.992796226692*I}, 
 {41/100, 2992.7920168872706 - 2572.9041622708355*I}, 
 {21/50, 2991.8905768399263 - 2573.7991726486816*I}, 
 {43/100, 2990.9963673102798 - 2574.6782260028795*I}, 
 {11/25, 2990.110140436432 - 2575.5417333768028*I}, 
 {9/20, 2989.2324658470966 - 2576.3901111823434*I}, 
 {23/50, 2988.3637675022587 - 2577.2237760419976*I}, 
 {47/100, 2987.504352619368 - 2578.0431410204233*I}, 
 {12/25, 2986.6544345560355 - 2578.8486128933064*I}, 
 {49/100, 2985.8141510315213 - 2579.6405901950206*I}, 
 {499/1000, 2985.0661978271382 - 2580.3421535715242*I}, 
 {501/1000, 2984.90105704873 - 2580.4966428721373*I}, 
 {51/100, 2984.1627450260985 - 2581.1856062687384*I}, 
 {13/25, 2983.351637522802 - 2581.939390728135*I}, 
 {53/100, 2982.550211782358 - 2582.6811710751917*I}, 
 {27/50, 2981.7583976085034 - 2583.411291571083*I}, 
 {11/20, 2980.976104211324 - 2584.1300849003874*I}, 
 {14/25, 2980.2032244367383 - 2584.837872284733*I}, 
 {57/100, 2979.439638244862 - 2585.5349636761025*I}, 
 {29/50, 2978.6852155768793 - 2586.221658008031*I}, 
 {59/100, 2977.9398187174056 - 2586.898243487888*I}, 
 {3/5, 2977.2033042509547 - 2587.564997917201*I}, 
 {61/100, 2976.4755246735567 - 2588.222189030042*I}, 
 {31/50, 2975.7563297266006 - 2588.8700748416777*I}, 
 {63/100, 2975.045567496896 - 2589.5089040016123*I}, 
 {16/25, 2974.343085330058 - 2590.1389161464394*I}, 
 {13/20, 2973.6487305681985 - 2590.7603422491325*I}, 
 {33/50, 2972.962351168355 - 2591.3734049621717*I}, 
 {67/100, 2972.283796209429 - 2591.978318952665*I}, 
 {17/25, 2971.612916290069 - 2592.575291228085*I}, 
 {69/100, 2970.9495638629687 - 2593.1645214517066*I}, 
 {7/10, 2970.293593497363 - 2593.7462022471427*I}, 
 {71/100, 2969.644862087038 - 2594.320519491626*I}, 
 {18/25, 2969.0032290122745 - 2594.887652597875*I}, 
 {73/100, 2968.3685562629344 - 2595.447774784542*I}, 
 {37/50, 2967.740708528976 - 2596.0010533353725*I}, 
 {3/4, 2967.1195532635793 - 2596.547649847258*I}, 
 {19/25, 2966.504960723865 - 2597.087720467457*I}, 
 {77/100, 2965.8968039920546 - 2597.621416120288*I}, 
 {39/50, 2965.294958981165 - 2598.1488827236535*I}, 
 {79/100, 2964.699304427486 - 2598.6702613957323*I}, 
 {4/5, 2964.109721871875 - 2599.185688652279*I}, 
 {81/100, 2963.526095632704 - 2599.6952965948085*I}, 
 {41/50, 2962.94831277087 - 2600.1992130901735*I}, 
 {83/100, 2962.3762630494384 - 2600.6975619418336*I}, 
 {21/25, 2961.8098388880207 - 2601.1904630532063*I}, 
 {17/20, 2961.2489353140554 - 2601.678032583488*I}, 
 {43/50, 2960.693449910559 - 2602.1603830962813*I}, 
 {87/100, 2960.1432827623794 - 2602.6376237013646*I}, 
 {22/25, 2959.5983364003987 - 2603.109860189974*I}, 
 {89/100, 2959.058515743098 - 2603.5771951638435*I}, 
 {9/10, 2958.5237280451693 - 2604.039728158383*I}, 
 {91/100, 2957.993882830815 - 2604.49755576025*I}, 
 {23/25, 2957.468891843535 - 2604.9507717195793*I}, 
 {93/100, 2956.948668986224 - 2605.399467057142*I}, 
 {47/50, 2956.433130264246 - 2605.843730166742*I}, 
 {19/20, 2955.9221937303155 - 2606.283646912966*I}, 
 {24/25, 2955.4157794283165 - 2606.7193007246615*I}, 
 {97/100, 2954.913809339523 - 2607.150772684232*I}, 
 {49/50, 2954.416207330367 - 2607.5781416130376*I}, 
 {99/100, 2953.9228990981574 - 2608.001484153059*I}, 
 {1, 2953.4338118708765 - 2608.4208748450073*I}}


==> anc/ancillary/amplitude/calF51fit.out <==
(3308.5373886647476 - 2424.519610884923*I) - 
 (83.99638856088383 - 179.9153896702727*I)*Sqrt[1 - 4*zc] - 
 (8329.465612685806 + 392.09334091688396*I)*zc + 
 (1563.8242858741885 - 7842.355105857738*I)*Sqrt[1 - 4*zc]*zc + 
 (4202.770208166417 + 132933.00922257514*I)*zc^2 - 
 (339316.00176518847 + 299353.8544336687*I)*Sqrt[1 - 4*zc]*zc^2 + 
 (34327.84598599968 - 828351.3636118483*I)*zc^3 - 
 (1.2089781377939999*^6 + 441270.7010155847*I)*Sqrt[1 - 4*zc]*zc^3 - 
 (858276.4775930023 + 710103.7997540932*I)*zc^4 - 
 (44.96166644224974 + 32.70329275035952*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (57.26884720865685 + 26.736880882664387*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] - (2496.299161158446 + 497.7807304480607*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 - Sqrt[1 - 4*zc]] - 
 (41097.427081170965 + 144143.103574199*I)*zc^2*Log[1 - Sqrt[1 - 4*zc]] - 
 (95287.29133346013 - 108007.63790221607*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] - (426539.3596176585 + 408144.2254368744*I)*zc^3*
  Log[1 - Sqrt[1 - 4*zc]] - (140460.8266165123 - 384829.6934398993*I)*
  Sqrt[1 - 4*zc]*zc^3*Log[1 - Sqrt[1 - 4*zc]] - 
 (182878.60949257918 - 433559.1098935632*I)*zc^4*Log[1 - Sqrt[1 - 4*zc]] - 
 22941.087446440815*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 64958.17097269144*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 69003.07546208285*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 1388.0133188396362*zc^2*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 14405.824262168644*zc^3*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 6176.492392217664*zc^4*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 8328.079913037818*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - 86434.94557301186*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] - 
 37058.954353305984*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - (44.96166644224974 + 32.70329275035952*I)*
  Log[1 + Sqrt[1 - 4*zc]] - (57.26884720865685 + 26.736880882664387*I)*
  Sqrt[1 - 4*zc]*Log[1 + Sqrt[1 - 4*zc]] + 
 (2496.299161158446 + 497.7807304480607*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] + (132990.17250953257 + 107872.88161906303*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] + (95287.29133346013 - 108007.63790221607*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (1.380269935283786*^6 + 31705.155044995365*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] + 
 (140460.8266165123 - 384829.6934398993*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 + Sqrt[1 - 4*zc]] + (591790.278663561 - 594957.2369354736*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]] + 51654.760004081705*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] + 189828.48077116837*zc^3*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] - 112318.84119967195*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]] + 4164.039956518909*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] + 43217.47278650593*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] + 18529.477176652992*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] - (17168.502335240737 - 26163.434673308333*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]^2 - (5046.032146905942 - 271543.39002560766*I)*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]^2 + (94690.3851865766 + 116424.13874606557*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 8328.079913037818*zc^2*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 86434.94557301186*zc^3*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 37058.954353305984*zc^4*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 4164.039956518909*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 43217.47278650593*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 18529.477176652992*zc^4*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 1388.0133188396362*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 14405.824262168644*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 6176.492392217664*zc^4*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 16656.159826075636*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 172869.89114602373*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 74117.90870661197*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 8328.079913037818*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 86434.94557301186*zc^3*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 37058.954353305984*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 (0. + 52326.869346616666*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 543086.7800512153*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 232848.27749213114*I)*zc^4*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 24984.239739113455*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 259304.83671903558*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 111176.86305991796*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 16656.159826075636*zc^2*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 172869.89114602373*zc^3*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 74117.90870661197*zc^4*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 16656.159826075636*zc^2*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 172869.89114602373*zc^3*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 74117.90870661197*zc^4*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF52data.out <==
{{1/100, -2543.3540480980337 - 2078.5175902265023*I}, 
 {11/1000, -2544.149282769383 - 2085.561839281303*I}, 
 {3/250, -2545.2125189518865 - 2092.387672584413*I}, 
 {13/1000, -2546.5179763612064 - 2099.003095908029*I}, 
 {7/500, -2548.0434895132335 - 2105.415056121386*I}, 
 {3/200, -2549.769742010863 - 2111.6296776949753*I}, 
 {2/125, -2551.6797060272484 - 2117.652434887245*I}, 
 {17/1000, -2553.758222366348 - 2123.4882800141186*I}, 
 {9/500, -2555.9916794990886 - 2129.141740918565*I}, 
 {19/1000, -2558.3677639354914 - 2134.616996309762*I}, 
 {1/50, -2560.87526308843 - 2139.9179348813777*I}, 
 {21/1000, -2563.503907471531 - 2145.04820231126*I}, 
 {11/500, -2566.2442428410277 - 2150.0112390675745*I}, 
 {23/1000, -2569.0875254757266 - 2154.810311135676*I}, 
 {3/125, -2572.025635559126 - 2159.448535221636*I}, 
 {1/40, -2575.051004897396 - 2163.928899597237*I}, 
 {13/500, -2578.156556108382 - 2168.254281468292*I}, 
 {27/1000, -2581.3356510798144 - 2172.427461540819*I}, 
 {7/250, -2584.5820469851224 - 2176.451136311992*I}, 
 {29/1000, -2587.889858511846 - 2180.327928494183*I}, 
 {3/100, -2591.2535250334067 - 2184.060395900244*I}, 
 {31/1000, -2594.667783078736 - 2187.651039046708*I}, 
 {4/125, -2598.1276403774277 - 2191.1023076873475*I}, 
 {33/1000, -2601.6283549853083 - 2194.4166064429755*I}, 
 {17/500, -2605.1654159662694 - 2197.596299669606*I}, 
 {7/200, -2608.734526486515 - 2200.6437156757297*I}, 
 {9/250, -2612.331588799594 - 2203.5611503850105*I}, 
 {37/1000, -2615.9526908620433 - 2206.3508705223835*I}, 
 {19/500, -2619.594094359806 - 2209.0151163882365*I}, 
 {39/1000, -2623.2522239621544 - 2211.55610427701*I}, 
 {1/25, -2626.92365764425 - 2213.9760285866396*I}, 
 {41/1000, -2630.6051179472183 - 2216.277063657827*I}, 
 {21/500, -2634.293464061935 - 2218.461365377834*I}, 
 {43/1000, -2637.985684637838 - 2220.5310725768422*I}, 
 {11/250, -2641.6788912330817 - 2222.4883082425363*I}, 
 {9/200, -2645.3703123348096 - 2224.335180573982*I}, 
 {23/500, -2649.05728788389 - 2226.0737838932896*I}, 
 {47/1000, -2652.73726425197 - 2227.706199431339*I}, 
 {6/125, -2656.4077896210265 - 2229.234496001806*I}, 
 {49/1000, -2660.066509723967 - 2230.6607305756197*I}, 
 {1/20, -2663.711163910531 - 2231.9869487664455*I}, 
 {51/1000, -2667.33958150376 - 2233.2151852367656*I}, 
 {13/250, -2670.949678420689 - 2234.3474640340582*I}, 
 {53/1000, -2674.5394540304487 - 2235.3857988616396*I}, 
 {27/500, -2678.1069882275033 - 2236.3321932941712*I}, 
 {11/200, -2681.6504387006944 - 2237.188640940961*I}, 
 {7/125, -2685.168038378781 - 2237.957125563656*I}, 
 {57/1000, -2688.6580930379864 - 2238.639621152519*I}, 
 {29/500, -2692.118979056338 - 2239.238091965159*I}, 
 {59/1000, -2695.5491413024356 - 2239.754492532028*I}, 
 {3/50, -2698.947091146478 - 2240.1907676312885*I}, 
 {61/1000, -2702.3114045837992 - 2240.5488522365813*I}, 
 {31/500, -2705.640720461603 - 2240.8306714400574*I}, 
 {63/1000, -2708.9337387992437 - 2241.0381403533875*I}, 
 {8/125, -2712.1892191963393 - 2241.1731639884965*I}, 
 {13/200, -2715.4059793195884 - 2241.23763712011*I}, 
 {33/500, -2718.5828934636743 - 2241.2334441333464*I}, 
 {67/1000, -2721.718891179779 - 2241.1624588538407*I}, 
 {17/250, -2724.8129559662716 - 2241.026544368129*I}, 
 {69/1000, -2727.864124017149 - 2240.827552829897*I}, 
 {7/100, -2730.8714830239637 - 2240.5673252565107*I}, 
 {71/1000, -2733.834171026821 - 2240.2476913157393*I}, 
 {9/125, -2736.7513753110115 - 2239.8704691048874*I}, 
 {73/1000, -2739.622331346045 - 2239.437464921066*I}, 
 {37/500, -2742.4463217637585 - 2238.9504730262274*I}, 
 {3/40, -2745.2226753728664 - 2238.4112754053613*I}, 
 {19/250, -2747.950766207338 - 2237.82164152014*I}, 
 {77/1000, -2750.6300126048004 - 2237.18332805784*I}, 
 {39/500, -2753.2598763183487 - 2236.4980786767755*I}, 
 {79/1000, -2755.8398616483496 - 2235.7676237479077*I}, 
 {2/25, -2758.36951460626 - 2234.9936800943706*I}, 
 {81/1000, -2760.8484220981363 - 2234.1779507282276*I}, 
 {41/500, -2763.2762111308643 - 2233.3221245857753*I}, 
 {83/1000, -2765.6525480388786 - 2232.4278762612735*I}, 
 {21/250, -2767.9771377296997 - 2231.4968657397*I}, 
 {17/200, -2770.249722946911 - 2230.5307381289995*I}, 
 {43/500, -2772.4700835499953 - 2229.53112339193*I}, 
 {87/1000, -2774.638035809018 - 2228.4996360774703*I}, 
 {11/125, -2776.7534317138657 - 2227.437875054007*I}, 
 {89/1000, -2778.8161582969356 - 2226.34742324068*I}, 
 {9/100, -2780.826136966925 - 2225.2298473428905*I}, 
 {1/11, -2782.607578931707 - 2224.1916366148666*I}, 
 {91/1000, -2782.7833228574036 - 2224.086697584001*I}, 
 {23/250, -2784.6877041818234 - 2222.9195074439804*I}, 
 {93/1000, -2786.539301601883 - 2221.7297933954055*I}, 
 {47/500, -2788.3381676036797 - 2220.519054642801*I}, 
 {19/200, -2790.084385883207 - 2219.2887728635505*I}, 
 {12/125, -2791.7780707395123 - 2218.040411950883*I}, 
 {97/1000, -2793.4193664756403 - 2216.77541775908*I}, 
 {49/500, -2795.008446806432 - 2215.4952178509466*I}, 
 {99/1000, -2796.545514272956 - 2214.2012212480304*I}, 
 {1/10, -2798.0307996628308 - 2212.894818183242*I}, 
 {101/1000, -2799.464561436253 - 2211.57737985639*I}, 
 {51/500, -2800.847085157103 - 2210.2502581926333*I}, 
 {103/1000, -2802.178682928937 - 2208.914785603697*I}, 
 {13/125, -2803.4596928353058 - 2207.5722747538434*I}, 
 {21/200, -2804.69047838422 - 2206.2240183247386*I}, 
 {53/500, -2805.871427956777 - 2204.87128879033*I}, 
 {107/1000, -2807.002954256974 - 2203.515338190395*I}, 
 {27/250, -2808.085493769861 - 2202.1573979062146*I}, 
 {109/1000, -2809.1195062165216 - 2200.798678446115*I}, 
 {11/100, -2810.105474014611 - 2199.440369230554*I}, 
 {111/1000, -2811.043901742938 - 2198.083638379394*I}, 
 {14/125, -2811.93531560418 - 2196.7296325089346*I}, 
 {113/1000, -2812.780262893123 - 2195.379476526809*I}, 
 {57/500, -2813.579311464747 - 2194.0342734348733*I}, 
 {23/200, -2814.333049204437 - 2192.6951041349153*I}, 
 {29/250, -2815.042083499461 - 2191.363027238843*I}, 
 {117/1000, -2815.707040711721 - 2190.0390788830277*I}, 
 {59/500, -2816.3285656513563 - 2188.724272548109*I}, 
 {119/1000, -2816.9073210513966 - 2187.4195988814704*I}, 
 {3/25, -2817.4439870435463 - 2186.1260255248803*I}, 
 {121/1000, -2817.939260631944 - 2184.8444969507573*I}, 
 {61/500, -2818.393855173924 - 2183.5759342923757*I}, 
 {123/1000, -2818.808499851294 - 2182.321235195605*I}, 
 {31/250, -2819.183939150932 - 2181.0812736590897*I}, 
 {1/8, -2819.5209323406466 - 2179.856899887383*I}, 
 {63/500, -2819.8202529458295 - 2178.6489401510253*I}, 
 {127/1000, -2820.082688226884 - 2177.4581966465457*I}, 
 {16/125, -2820.309038653767 - 2176.2854473635407*I}, 
 {129/1000, -2820.5001173864403 - 2175.131445960168*I}, 
 {13/100, -2820.6567497464193 - 2173.9969216373956*I}, 
 {131/1000, -2820.779772694335 - 2172.8825790253577*I}, 
 {33/250, -2820.870034304321 - 2171.7890980710927*I}, 
 {133/1000, -2820.928393238147 - 2170.717133933292*I}, 
 {67/500, -2820.955718218703 - 2169.667316882399*I}, 
 {27/200, -2820.9528875025035 - 2168.640252206618*I}, 
 {17/125, -2820.920788351707 - 2167.6365201233984*I}, 
 {137/1000, -2820.8603165048885 - 2166.6566756971197*I}, 
 {69/500, -2820.7723756464648 - 2165.70124876264*I}, 
 {139/1000, -2820.6578768782692 - 2164.7707438546963*I}, 
 {7/50, -2820.517738180854 - 2163.8656401440408*I}, 
 {141/1000, -2820.352883888126 - 2162.9863913789272*I}, 
 {71/500, -2820.1642441486297 - 2162.1334258334227*I}, 
 {143/1000, -2819.9527543882477 - 2161.307146262661*I}, 
 {18/125, -2819.719354776684 - 2160.5079298636433*I}, 
 {29/200, -2819.464989686997 - 2159.7361282421994*I}, 
 {73/500, -2819.1906071562903 - 2158.9920673891393*I}, 
 {147/1000, -2818.897158344531 - 2158.276047660383*I}, 
 {37/250, -2818.5855969919085 - 2157.588343765399*I}, 
 {149/1000, -2818.2568788747535 - 2156.9292047624413*I}, 
 {3/20, -2817.911961260187 - 2156.2988540609695*I}, 
 {151/1000, -2817.5518023566106 - 2155.6974894310797*I}, 
 {19/125, -2817.1773607710634 - 2155.125283020211*I}, 
 {153/1000, -2816.7895949505883 - 2154.5823813780426*I}, 
 {77/500, -2816.3894626363544 - 2154.068905487902*I}, 
 {31/200, -2815.9779203075022 - 2153.5849508066176*I}, 
 {39/250, -2815.555922626162 - 2153.130587312287*I}, 
 {157/1000, -2815.124421880215 - 2152.7058595591466*I}, 
 {79/500, -2814.6843674247334 - 2152.310786741551*I}, 
 {159/1000, -2814.23670512074 - 2151.9453627661246*I}, 
 {4/25, -2813.7823767733166 - 2151.6095563311587*I}, 
 {161/1000, -2813.322319566992 - 2151.3033110162237*I}, 
 {81/500, -2812.857465499733 - 2151.02654537919*I}, 
 {163/1000, -2812.3887408149067 - 2150.7791530627765*I}, 
 {41/250, -2811.9170654314134 - 2150.5610029099694*I}, 
 {33/200, -2811.4433523719044 - 2150.3719390886354*I}, 
 {83/500, -2810.9685071890426 - 2150.211781224989*I}, 
 {167/1000, -2810.4934273898657 - 2150.080324549028*I}, 
 {21/125, -2810.0190018581693 - 2149.977340045365*I}, 
 {169/1000, -2809.546110274895 - 2149.902574618355*I}, 
 {17/100, -2809.0756225365094 - 2149.8557512651396*I}, 
 {171/1000, -2808.608398171397 - 2149.8365692595785*I}, 
 {43/250, -2808.1452857541826 - 2149.8447043468614*I}, 
 {173/1000, -2807.68712231805 - 2149.879808948928*I}, 
 {87/500, -2807.2347327649118 - 2149.9415123813*I}, 
 {7/40, -2806.78892927354 - 2150.029421080557*I}, 
 {22/125, -2806.3505107055826 - 2150.143118844364*I}, 
 {177/1000, -2805.9202620094575 - 2150.2821670828052*I}, 
 {89/500, -2805.498953622048 - 2150.4461050821415*I}, 
 {179/1000, -2805.0873408682805 - 2150.6344502810716*I}, 
 {9/50, -2804.686163358525 - 2150.8466985669006*I}, 
 {181/1000, -2804.296144383706 - 2151.0823245495462*I}, 
 {91/500, -2803.91799030829 - 2151.3407819197464*I}, 
 {183/1000, -2803.552389960912 - 2151.6215037505435*I}, 
 {23/125, -2803.200014022814 - 2151.9239028482425*I}, 
 {37/200, -2802.8615144138785 - 2152.24737211134*I}, 
 {93/500, -2802.5375236764066 - 2152.5912849041392*I}, 
 {187/1000, -2802.2286543565306 - 2152.9549954462886*I}, 
 {47/250, -2801.9354983831354 - 2153.3378392182535*I}, 
 {189/1000, -2801.6586264444604 - 2153.739133383371*I}, 
 {19/100, -2801.3985873621864 - 2154.1581772270292*I}, 
 {191/1000, -2801.1559074629713 - 2154.5942526134886*I}, 
 {24/125, -2800.9310899475195 - 2155.0466244610134*I}, 
 {193/1000, -2800.7246142570075 - 2155.5145412358793*I}, 
 {97/500, -2800.536935436794 - 2155.9972354659785*I}, 
 {39/200, -2800.3684834975675 - 2156.493924274733*I}, 
 {49/250, -2800.2196627735993 - 2157.0038099360695*I}, 
 {197/1000, -2800.0908512782007 - 2157.5260804512923*I}, 
 {99/500, -2799.982400056291 - 2158.0599101487005*I}, 
 {199/1000, -2799.8946325339602 - 2158.6044603069295*I}, 
 {1/5, -2799.8278438581256 - 2159.158879802977*I}, 
 {201/1000, -2799.7823002672176 - 2159.7223057858955*I}, 
 {101/500, -2799.7582383898784 - 2160.293864377869*I}, 
 {203/1000, -2799.7558646092584 - 2160.8726714024065*I}, 
 {51/250, -2799.775354389113 - 2161.4578331435987*I}, 
 {41/200, -2799.8168516031683 - 2162.048447134898*I}, 
 {103/500, -2799.8804678606257 - 2162.6436029812703*I}, 
 {207/1000, -2799.9662818275874 - 2163.2423832153213*I}, 
 {26/125, -2800.0743385443166 - 2163.843864189577*I}, 
 {209/1000, -2800.2046487379603 - 2164.4471170068864*I}, 
 {21/100, -2800.3571881305675 - 2165.0512084911834*I}, 
 {211/1000, -2800.5318967420217 - 2165.6552022009787*I}, 
 {53/250, -2800.7286781877174 - 2166.258159488292*I}, 
 {213/1000, -2800.94739897047 - 2166.8591406060605*I}, 
 {107/500, -2801.187887766309 - 2167.457205866925*I}, 
 {43/200, -2801.4499347037163 - 2168.051416857408*I}, 
 {27/125, -2801.7332906356937 - 2168.640837711162*I}, 
 {217/1000, -2802.0376664041673 - 2169.224536445867*I}, 
 {109/500, -2802.362732095952 - 2169.801586368715*I}, 
 {219/1000, -2802.708116289553 - 2170.37106755606*I}, 
 {11/50, -2803.0734052919365 - 2170.932068413521*I}, 
 {221/1000, -2803.458142371635 - 2171.4836872760006*I}, 
 {111/500, -2803.861826941668 - 2172.0250343420985*I}, 
 {223/1000, -2804.2839138051154 - 2172.555233235246*I}, 
 {28/125, -2804.7238123085644 - 2173.073423159259*I}, 
 {9/40, -2805.1808855170952 - 2173.5787609418385*I}, 
 {113/500, -2805.654449361951 - 2174.070423268019*I}, 
 {227/1000, -2806.1437717662766 - 2174.5476090721577*I}, 
 {57/250, -2806.6480717457157 - 2175.0095421078568*I}, 
 {229/1000, -2807.166518480065 - 2175.4554737189264*I}, 
 {23/100, -2807.698230351615 - 2175.8846858387974*I}, 
 {231/1000, -2808.242273944558 - 2176.2964942514245*I}, 
 {29/125, -2808.7976630098856 - 2176.6902520551016*I}, 
 {233/1000, -2809.3633573188395 - 2177.065353963655*I}, 
 {117/500, -2809.938261572131 - 2177.4212400581428*I}, 
 {47/200, -2810.5212241070694 - 2177.7574009752097*I}, 
 {59/250, -2811.1110355751816 - 2178.07338321162*I}, 
 {237/1000, -2811.7064274903105 - 2178.3687952313157*I}, 
 {119/500, -2812.3060706318715 - 2178.6433144468133*I}, 
 {239/1000, -2812.908573158021 - 2178.896695290476*I}, 
 {6/25, -2813.512479003871 - 2179.1287787045385*I}, 
 {241/1000, -2814.1162649349003 - 2179.339503405182*I}, 
 {121/500, -2814.718338194379 - 2179.528919626136*I}, 
 {243/1000, -2815.317033056536 - 2179.697206197411*I}, 
 {61/250, -2815.910606623602 - 2179.8446924399777*I}, 
 {49/200, -2816.497233325753 - 2179.971887290618*I}, 
 {123/500, -2817.0749973309903 - 2180.079519984752*I}, 
 {247/1000, -2817.641881294347 - 2180.1686008377114*I}, 
 {31/125, -2818.1957478635677 - 2180.2405215402882*I}, 
 {249/1000, -2818.734303652335 - 2180.297250551479*I}, 
 {251/1000, -2819.7571762581747 - 2180.3807676632573*I}, 
 {13/50, -2823.8114697017445 - 2180.651266382397*I}, 
 {27/100, -2827.737537924838 - 2180.859144963214*I}, 
 {7/25, -2831.2923371196603 - 2181.013258467404*I}, 
 {29/100, -2834.5839754787557 - 2181.1331394946938*I}, 
 {3/10, -2837.672695993725 - 2181.2293683755147*I}, 
 {31/100, -2840.5966361938226 - 2181.308400583138*I}, 
 {8/25, -2843.381951313395 - 2181.3744707700916*I}, 
 {33/100, -2846.0476283004036 - 2181.4305000705667*I}, 
 {17/50, -2848.6080572356914 - 2181.478580770471*I}, 
 {7/20, -2851.0745207356795 - 2181.520256388674*I}, 
 {9/25, -2853.4561106939 - 2181.5566932373385*I}, 
 {37/100, -2855.760320308669 - 2181.5887903792172*I}, 
 {19/50, -2857.993441742752 - 2181.617252720639*I}, 
 {39/100, -2860.160842201529 - 2181.6426410871823*I}, 
 {2/5, -2862.267161110991 - 2181.66540741471*I}, 
 {41/100, -2864.3164544616884 - 2181.685920026033*I}, 
 {21/50, -2866.3123027971305 - 2181.7044821343616*I}, 
 {43/100, -2868.2578935794772 - 2181.721345616552*I}, 
 {11/25, -2870.1560851078975 - 2181.7367214184223*I}, 
 {9/20, -2872.009456899461 - 2181.75078752068*I}, 
 {23/50, -2873.820349962036 - 2181.7636951106606*I}, 
 {47/100, -2875.5908994017227 - 2181.775573416145*I}, 
 {12/25, -2877.323061128147 - 2181.7865335288852*I}, 
 {49/100, -2879.0186339651627 - 2181.7966714565273*I}, 
 {499/1000, -2880.514740790073 - 2181.8051617643464*I}, 
 {501/1000, -2880.8434816646186 - 2181.8069727405273*I}, 
 {51/100, -2882.306530823167 - 2181.8148036411085*I}, 
 {13/25, -2883.901819403036 - 2181.8229343797575*I}, 
 {53/100, -2885.466472850778 - 2181.830518862809*I}, 
 {27/50, -2887.001731461285 - 2181.8376065964017*I}, 
 {11/20, -2888.5087553506455 - 2181.8442414467463*I}, 
 {14/25, -2889.9886318599747 - 2181.850462411432*I}, 
 {57/100, -2891.4423820507363 - 2181.856304268145*I}, 
 {29/50, -2892.8709664318158 - 2181.8617981229113*I}, 
 {59/100, -2894.2752900261985 - 2181.866971875529*I}, 
 {3/5, -2895.656206887492 - 2181.8718506163837*I}, 
 {61/100, -2897.01452412206 - 2181.876456966149*I}, 
 {31/50, -2898.3510054982034 - 2181.8808113676973*I}, 
 {63/100, -2899.666374690336 - 2181.8849323378695*I}, 
 {16/25, -2900.9613182045287 - 2181.8888366853835*I}, 
 {13/20, -2902.2364880258683 - 2181.8925397000376*I}, 
 {33/50, -2903.492504019363 - 2181.8960553175248*I}, 
 {67/100, -2904.7299561135587 - 2181.899396263443*I}, 
 {17/25, -2905.9494062914455 - 2181.9025741794603*I}, 
 {69/100, -2907.151390410232 - 2181.9055997341684*I}, 
 {7/10, -2908.3364198664494 - 2181.90848272074*I}, 
 {71/100, -2909.5049831257493 - 2181.9112321431758*I}, 
 {18/25, -2910.6575471283286 - 2181.913856292653*I}, 
 {73/100, -2911.7945585833513 - 2181.9163628152783*I}, 
 {37/50, -2912.916445163806 - 2181.918758772318*I}, 
 {3/4, -2914.023616611201 - 2181.9210506939216*I}, 
 {19/25, -2915.116465756786 - 2181.923244627056*I}, 
 {77/100, -2916.1953694699914 - 2181.9253461784256*I}, 
 {39/50, -2917.2606895380304 - 2181.927360552948*I}, 
 {79/100, -2918.3127734829322 - 2181.9292925882855*I}, 
 {4/5, -2919.351955324062 - 2181.931146785987*I}, 
 {81/100, -2920.378556287207 - 2181.9329273394687*I}, 
 {41/50, -2921.3928854661062 - 2181.934638159355*I}, 
 {83/100, -2922.395240442478 - 2181.9362828963312*I}, 
 {21/25, -2923.3859078642563 - 2181.9378649619102*I}, 
 {17/20, -2924.3651639850577 - 2181.9393875472015*I}, 
 {43/50, -2925.3332751739654 - 2181.940853640008*I}, 
 {87/100, -2926.2904983948683 - 2181.9422660403616*I}, 
 {22/25, -2927.2370816461043 - 2181.9436273746833*I}, 
 {89/100, -2928.1732643859577 - 2181.944940108686*I}, 
 {9/10, -2929.0992779309745 - 2181.9462065591797*I}, 
 {91/100, -2930.01534582366 - 2181.947428904841*I}, 
 {23/25, -2930.921684169909 - 2181.9486091961226*I}, 
 {93/100, -2931.8185020093224 - 2181.9497493642575*I}, 
 {47/50, -2932.706001568702 - 2181.9508512296125*I}, 
 {19/20, -2933.5843786393525 - 2181.951916509277*I}, 
 {24/25, -2934.45382276515 - 2181.9529468241617*I}, 
 {97/100, -2935.3145175866084 - 2181.9539437053754*I}, 
 {49/50, -2936.1666412560735 - 2181.9549086002316*I}, 
 {99/100, -2937.010366354254 - 2181.955842877751*I}, 
 {1, -2937.8458552627126 - 2181.9567478337267*I}}


==> anc/ancillary/amplitude/calF52fit.out <==
(-2502.7810339152115 - 2262.484856650708*I) + 
 (34.83996157218428 + 231.2961714920923*I)*Sqrt[1 - 4*zc] - 
 (1346.4421031837853 + 14943.111203021746*I)*zc + 
 (4839.184008299015 - 2769.2380385927972*I)*Sqrt[1 - 4*zc]*zc - 
 (274286.84290640196 + 3.3509802278415943*^6*I)*zc^2 + 
 (6.330253093252497*^6 + 3.8693448473474267*^6*I)*Sqrt[1 - 4*zc]*zc^2 - 
 (4.31683392246395*^6 - 9.666585900900401*^6*I)*zc^3 + 
 (7.020708794790755*^7 + 1.749438085419593*^7*I)*Sqrt[1 - 4*zc]*zc^3 + 
 (6.064931709025561*^7 + 9.32899922574733*^7*I)*zc^4 + 
 (4.85095986974751*^7 - 1.6388534409674313*^7*I)*Sqrt[1 - 4*zc]*zc^4 + 
 (3.169954574968011*^7 + 1.0016868016868807*^7*I)*zc^5 - 
 (74.48846004376193 - 7.24973735035695*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (73.62385802239443 - 11.089904202689619*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] - (881.475844880297 + 1540.3601109040794*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 - Sqrt[1 - 4*zc]] + 
 (682745.3060873529 + 1.801240110859968*^6*I)*zc^2*Log[1 - Sqrt[1 - 4*zc]] + 
 (1.2316507179649964*^6 - 2.0149821416277913*^6*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] + (1.5993947503317317*^7 + 1.5239600107958486*^7*I)*
  zc^3*Log[1 - Sqrt[1 - 4*zc]] + 
 (5.568634378554993*^6 - 2.2347610173993837*^7*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 - Sqrt[1 - 4*zc]] + (3.2190509269891918*^7 - 2.7440779997021496*^7*I)*
  zc^4*Log[1 - Sqrt[1 - 4*zc]] - 
 (5.216632522662568*^6 + 1.5441084840214659*^7*I)*Sqrt[1 - 4*zc]*zc^4*
  Log[1 - Sqrt[1 - 4*zc]] + (2.579722703962475*^6 - 1.858886073728555*^7*I)*
  zc^5*Log[1 - Sqrt[1 - 4*zc]] + 286676.26733875746*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 2.425457687925375*^6*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2 - 4.367335778823176*^6*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2 - 2.958509072785849*^6*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 23058.8541796736*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 540175.2307165079*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 1.0871935004250319*^6*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 87126.8526114967*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 138353.1250780416*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 3.2410513842990473*^6*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] + 6.523161002550191*^6*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 522761.11566898023*zc^5*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - (74.48846004376193 - 7.24973735035695*I)*
  Log[1 + Sqrt[1 - 4*zc]] - (73.62385802239443 - 11.089904202689619*I)*
  Sqrt[1 - 4*zc]*Log[1 + Sqrt[1 - 4*zc]] + 
 (881.475844880297 + 1540.3601109040794*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] - (2.2093455110290963*^6 + 1.1986884294200123*^6*I)*
  zc^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (1.2316507179649964*^6 - 2.0149821416277913*^6*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] - (5.175598543854082*^7 + 1.1242632831408065*^6*I)*
  zc^3*Log[1 + Sqrt[1 - 4*zc]] - 
 (5.568634378554993*^6 - 2.2347610173993837*^7*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 + Sqrt[1 - 4*zc]] - (1.0416762520235749*^8 - 5.585026932494989*^7*I)*
  zc^4*Log[1 + Sqrt[1 - 4*zc]] + 
 (5.216632522662568*^6 + 1.5441084840214659*^7*I)*Sqrt[1 - 4*zc]*zc^4*
  Log[1 + Sqrt[1 - 4*zc]] - (8.347913526292514*^6 - 2.086557540535028*^7*I)*
  zc^5*Log[1 + Sqrt[1 - 4*zc]] - 669251.6132470169*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 7.097441004927542*^6*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 4.213160900390102*^6*zc^4*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 5.554667752139374*^6*zc^5*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 69176.5625390208*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 1.6205256921495236*^6*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] - 3.2615805012750956*^6*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 261380.55783449012*zc^5*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (190777.18876925547 - 434649.1613463653*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 (178932.05884858267 - 1.0182063218820916*^7*I)*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]^2 - (8.888846436079428*^6 + 2.049311468379511*^7*I)*
  zc^4*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (3.3208594662181744*^6 + 1.6423024805680723*^6*I)*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 138353.1250780416*zc^2*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 3.2410513842990473*^6*zc^3*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 6.523161002550191*^6*zc^4*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 522761.11566898023*zc^5*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 69176.5625390208*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 1.6205256921495236*^6*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 3.2615805012750956*^6*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 261380.55783449012*zc^5*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 23058.8541796736*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 540175.2307165079*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 1.0871935004250319*^6*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 87126.8526114967*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]^3 + 276706.2501560832*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 6.482102768598095*^6*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 1.3046322005100382*^7*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 1.0455222313379605*^6*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 138353.1250780416*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 3.2410513842990473*^6*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 6.523161002550191*^6*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 522761.11566898023*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 (0. + 869298.3226927306*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 2.0364126437641833*^7*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 4.098622936759022*^7*I)*zc^4*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 3.2846049611361446*^6*I)*zc^5*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 415059.37523412483*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 9.723154152897142*^6*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 1.9569483007650573*^7*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 1.5682833470069407*^6*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 276706.2501560832*zc^2*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 6.482102768598095*^6*zc^3*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 1.3046322005100382*^7*zc^4*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 1.0455222313379605*^6*zc^5*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 276706.2501560832*zc^2*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 6.482102768598095*^6*zc^3*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 1.3046322005100382*^7*zc^4*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 1.0455222313379605*^6*zc^5*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF60data.out <==
{{1/100, 316.45810823863485 + 225.4274199624485*I}, 
 {11/1000, 314.7655667657206 + 225.36435271218303*I}, 
 {3/250, 313.04126313232655 + 225.3527788114828*I}, 
 {13/1000, 311.2896230909188 + 225.3930030092863*I}, 
 {7/500, 309.5146130743795 + 225.48507559834587*I}, 
 {3/200, 307.7198142872082 + 225.62885374917042*I}, 
 {2/125, 305.9084805209203 + 225.82404600778457*I}, 
 {17/1000, 304.083584071889 + 226.070245294044*I}, 
 {9/500, 302.2478528007222 + 226.3669537892776*I}, 
 {19/1000, 300.40380044018747 + 226.71360202220785*I}, 
 {1/50, 298.55375168680104 + 227.10956369311702*I}, 
 {21/1000, 296.69986319262364 + 227.55416732808504*I}, 
 {11/500, 294.84414129659126 + 228.0467055384666*I}, 
 {23/1000, 292.98845713346225 + 228.58644244077306*I}, 
 {3/125, 291.1345596022132 + 229.1726196576425*I}, 
 {1/40, 289.2840865765596 + 229.80446120033255*I}, 
 {13/500, 287.43857466417404 + 230.4811774752384*I}, 
 {27/1000, 285.59946774180605 + 231.20196857460255*I}, 
 {7/250, 283.7681244749362 + 231.96602701208766*I}, 
 {29/1000, 281.94582499485415 + 232.77253999380747*I}, 
 {3/100, 280.1337767023003 + 233.62069131480146*I}, 
 {31/1000, 278.3331195582245 + 234.50966295052538*I}, 
 {4/125, 276.5449310002806 + 235.43863639155055*I}, 
 {33/1000, 274.7702299287801 + 236.40679376515777*I}, 
 {17/500, 273.0099806549866 + 237.41331878994868*I}, 
 {7/200, 271.2650963449538 + 238.45739757949357*I}, 
 {9/250, 269.53644217096485 + 239.53821931431347*I}, 
 {37/1000, 267.8248381982678 + 240.6549768210331*I}, 
 {19/500, 266.1310619057276 + 241.8068670572111*I}, 
 {39/1000, 264.4558507244296 + 242.9930915225569*I}, 
 {1/25, 262.7999041269105 + 244.21285660593392*I}, 
 {41/1000, 261.1638856807181 + 245.4653738779764*I}, 
 {21/500, 259.54842496733403 + 246.74986033674844*I}, 
 {43/1000, 257.9541191874706 + 248.06553861349377*I}, 
 {11/250, 256.38153483796395 + 249.4116371462484*I}, 
 {9/200, 254.8312091570602 + 250.78739031616783*I}, 
 {23/500, 253.30365151883157 + 252.1920385703083*I}, 
 {47/1000, 251.79934468287072 + 253.62482851061853*I}, 
 {6/125, 250.31874599920332 + 255.08501297381136*I}, 
 {49/1000, 248.86228851739108 + 256.57185108610406*I}, 
 {1/20, 247.43038201774246 + 258.08460831102917*I}, 
 {51/1000, 246.02341398697433 + 259.62255647873474*I}, 
 {13/250, 244.64175052824197 + 261.18497381096495*I}, 
 {53/1000, 243.28573701683268 + 262.7711449317377*I}, 
 {27/500, 241.95569968766438 + 264.38036087270314*I}, 
 {11/200, 240.65194523441772 + 266.0119190705373*I}, 
 {7/125, 239.37476228183368 + 267.6651233597399*I}, 
 {57/1000, 238.12442210693303 + 269.3392839592341*I}, 
 {29/500, 236.90117832105625 + 271.03371745502295*I}, 
 {59/1000, 235.7052688973895 + 272.74774677955224*I}, 
 {3/50, 234.53691578746103 + 274.48070118739275*I}, 
 {61/1000, 233.39632568599296 + 276.23191622890016*I}, 
 {31/500, 232.28369056348683 + 278.0007337210638*I}, 
 {63/1000, 231.19918814071647 + 279.7865017164564*I}, 
 {8/125, 230.14298234276725 + 281.58857447204616*I}, 
 {13/200, 229.1152237279073 + 283.4063124147326*I}, 
 {33/500, 228.11604991243036 + 285.2390821077904*I}, 
 {67/1000, 227.14558597157094 + 287.0862562153302*I}, 
 {17/250, 226.20394481006653 + 288.94721346636607*I}, 
 {69/1000, 225.2912275107987 + 290.82133862097567*I}, 
 {7/100, 224.40752369956158 + 292.70802243089713*I}, 
 {71/1000, 223.55291185440817 + 294.60666160525255*I}, 
 {9/125, 222.72745962508858 + 296.51665877380077*I}, 
 {73/1000, 221.93122413030517 + 298.43742245146524*I}, 
 {37/500, 221.16425225380993 + 300.36836700191026*I}, 
 {3/40, 220.4265809027569 + 302.3089126018401*I}, 
 {19/250, 219.7182372795606 + 304.25848520770245*I}, 
 {77/1000, 219.0392391299726 + 306.21651651748317*I}, 
 {39/500, 218.38959499387028 + 308.18244394014965*I}, 
 {79/1000, 217.76930442529724 + 310.15571055980956*I}, 
 {2/25, 217.17835821772408 + 312.1357651040013*I}, 
 {81/1000, 216.61673862440415 + 314.12206190916453*I}, 
 {41/500, 216.08441956395458 + 316.11406089169606*I}, 
 {83/1000, 215.58136680940197 + 318.11122751481025*I}, 
 {21/250, 215.10753818905368 + 320.11303275880783*I}, 
 {17/200, 214.66288375307738 + 322.11895309105233*I}, 
 {43/500, 214.24734597874163 + 324.12847043705875*I}, 
 {87/1000, 213.86085991288274 + 326.14107215267137*I}, 
 {11/125, 213.50335335578922 + 328.15625099576613*I}, 
 {89/1000, 213.1747470258336 + 330.1735050999843*I}, 
 {9/100, 212.87495464787108 + 332.19233794863425*I}, 
 {1/11, 212.62734080466743 + 334.0285970967179*I}, 
 {91/1000, 212.60388320685922 + 334.2122583492734*I}, 
 {23/250, 212.361432998273 + 336.23278040910543*I}, 
 {93/1000, 212.1474978569959 + 338.25342351279016*I}, 
 {47/500, 211.96196518903716 + 340.2737122968755*I}, 
 {19/200, 211.80471616779977 + 342.2931766295384*I}, 
 {12/125, 211.67562583711998 + 344.3113515887585*I}, 
 {97/1000, 211.57456324144167 + 346.3277774408273*I}, 
 {49/500, 211.5013915367622 + 348.34199962335583*I}, 
 {99/1000, 211.4559681065112 + 350.35356872222746*I}, 
 {1/10, 211.43814467107111 + 352.36204045583804*I}, 
 {101/1000, 211.4477673994658 + 354.36697565705197*I}, 
 {51/500, 211.4846770026569 + 356.36794025620674*I}, 
 {103/1000, 211.54870884580617 + 358.3645052653688*I}, 
 {13/125, 211.6396930390161 + 360.35624676321464*I}, 
 {21/200, 211.75745453483665 + 362.3427458794451*I}, 
 {53/500, 211.90181322194996 + 364.32358878271407*I}, 
 {107/1000, 212.07258401169184 + 366.2983666664158*I}, 
 {27/250, 212.2695769245704 + 368.26667573642453*I}, 
 {109/1000, 212.49259718163634 + 370.2281172016988*I}, 
 {11/100, 212.7414452811052 + 372.1822972599848*I}, 
 {111/1000, 213.0159170804172 + 374.12882709030316*I}, 
 {14/125, 213.3158038761035 + 376.06732284289046*I}, 
 {113/1000, 213.64089247924574 + 377.9974056312268*I}, 
 {57/500, 213.99096528618392 + 379.91870152270883*I}, 
 {23/200, 214.36580030946524 + 381.83084153363234*I}, 
 {29/250, 214.7651714880107 + 383.733461621672*I}, 
 {117/1000, 215.1888483051403 + 385.6262026802177*I}, 
 {59/500, 215.636596200934 + 387.5087105337069*I}, 
 {119/1000, 216.1081766060548 + 389.3806359341771*I}, 
 {3/25, 216.6033468855905 + 391.24163455608806*I}, 
 {121/1000, 217.12186055816977 + 393.0913669953576*I}, 
 {61/500, 217.66346717205252 + 394.9294987670352*I}, 
 {123/1000, 218.2279124910491 + 396.75570030344284*I}, 
 {31/250, 218.8149385155798 + 398.56964695419134*I}, 
 {1/8, 219.42428355365567 + 400.3710189861096*I}, 
 {63/500, 220.05568226135227 + 402.159501584847*I}, 
 {127/1000, 220.70886570907248 + 403.9347848565801*I}, 
 {16/125, 221.38356141109912 + 405.6965638294232*I}, 
 {129/1000, 222.07949347596556 + 407.4445384576438*I}, 
 {13/100, 222.79638247086336 + 409.1784136255645*I}, 
 {131/1000, 223.5339456542525 + 410.89789915207564*I}, 
 {33/250, 224.29189685149922 + 412.602709796412*I}, 
 {133/1000, 225.06994695277328 + 414.29256526463064*I}, 
 {67/500, 225.86780310101466 + 415.9671902153666*I}, 
 {27/200, 226.6851695951114 + 417.6263142697923*I}, 
 {17/125, 227.52174751134783 + 419.2696720186314*I}, 
 {137/1000, 228.37723483162574 + 420.8970030324933*I}, 
 {69/500, 229.25132649284078 + 422.508051871796*I}, 
 {139/1000, 230.14371442469948 + 424.10256809752343*I}, 
 {7/50, 231.0540876069793 + 425.6803062845019*I}, 
 {141/1000, 231.98213209177055 + 427.24102603231796*I}, 
 {71/500, 232.9275310621475 + 428.78449198024146*I}, 
 {143/1000, 233.88996486978021 + 430.3104738212993*I}, 
 {18/125, 234.86911126789232 + 431.818746317694*I}, 
 {29/200, 235.8646434824479 + 433.30908931710377*I}, 
 {73/500, 236.87623720465697 + 434.78128776985125*I}, 
 {147/1000, 237.90355866097482 + 436.2351317470297*I}, 
 {37/250, 238.94627565565526 + 437.6704164595637*I}, 
 {149/1000, 240.0040523975839 + 439.0869422783622*I}, 
 {3/20, 241.07655054277615 + 440.4845147549663*I}, 
 {151/1000, 242.16342924356556 + 441.8629446437534*I}, 
 {19/125, 243.26434514612808 + 443.2220479250034*I}, 
 {153/1000, 244.37895248908575 + 444.5616458297139*I}, 
 {77/500, 245.50690309498123 + 445.88156486318724*I}, 
 {31/200, 246.64784643188716 + 447.1816368324262*I}, 
 {39/250, 247.801429624029 + 448.4616988731629*I}, 
 {157/1000, 248.96729753211864 + 449.7215934784773*I}, 
 {79/500, 250.14509271150524 + 450.96116852846035*I}, 
 {159/1000, 251.33445556783795 + 452.18027732111375*I}, 
 {4/25, 252.53502433036053 + 453.3787786045607*I}, 
 {161/1000, 253.74643494157925 + 454.55653661043124*I}, 
 {81/500, 254.96832139927034 + 455.71342108885824*I}, 
 {163/1000, 256.20031550606325 + 456.8493073439995*I}, 
 {41/250, 257.44204721086106 + 457.9640762723317*I}, 
 {33/200, 258.6931442840141 + 459.0576144010847*I}, 
 {83/500, 259.95323259142975 + 460.1298139290013*I}, 
 {167/1000, 261.22193607118516 + 461.1805727679917*I}, 
 {21/125, 262.49887677077396 + 462.2097945870278*I}, 
 {169/1000, 263.78367489626294 + 463.21738885705935*I}, 
 {17/100, 265.0759488195764 + 464.203270898194*I}, 
 {171/1000, 266.37531514011795 + 465.1673619281836*I}, 
 {43/250, 267.681388714001 + 466.1095891129889*I}, 
 {173/1000, 268.9937827043893 + 467.02988561919443*I}, 
 {87/500, 270.31210859463056 + 467.9281906681025*I}, 
 {7/40, 271.6359762481241 + 468.8044495924327*I}, 
 {22/125, 272.9649939398245 + 469.6586138946509*I}, 
 {177/1000, 274.29876839633835 + 470.4906413076496*I}, 
 {89/500, 275.6369048364007 + 471.3004958577693*I}, 
 {179/1000, 276.97900701399095 + 472.0881479301311*I}, 
 {9/50, 278.3246772560042 + 472.8535743319263*I}, 
 {181/1000, 279.67351650136055 + 473.59675838135774*I}, 
 {91/500, 281.0251243667366 + 474.3176899530299*I}, 
 {183/1000, 282.37909914812974 + 475.0163655724969*I}, 
 {23/125, 283.73503787209853 + 475.69278849062584*I}, 
 {37/200, 285.09253648277394 + 476.3469687656607*I}, 
 {93/500, 286.4511896590859 + 476.9789233485232*I}, 
 {187/1000, 287.8105908397502 + 477.58867617172893*I}, 
 {47/250, 289.1703327198145 + 478.17625824131*I}, 
 {189/1000, 290.5300067455005 + 478.7417077336284*I}, 
 {19/100, 291.889203513117 + 479.2850700953925*I}, 
 {191/1000, 293.24751266992916 + 479.8063981468416*I}, 
 {24/125, 294.60452306564594 + 480.30575219145743*I}, 
 {193/1000, 295.9598226517084 + 480.78320012898354*I}, 
 {97/500, 297.3129987595641 + 481.23881757370765*I}, 
 {39/200, 298.66363803913373 + 481.67268797735846*I}, 
 {49/250, 300.011326510873 + 482.0849027589443*I}, 
 {197/1000, 301.35564967701777 + 482.47556143798914*I}, 
 {99/500, 302.6961925719834 + 482.8447717769016*I}, 
 {199/1000, 304.0325398367005 + 483.1926499273877*I}, 
 {1/5, 305.36427580261477 + 483.5193205851552*I}, 
 {201/1000, 306.6909845591887 + 483.8249171514779*I}, 
 {101/500, 308.012250049519 + 484.1095819030597*I}, 
 {203/1000, 309.3276561524653 + 484.373466170061*I}, 
 {51/250, 310.63678677416806 + 484.6167305231909*I}, 
 {41/200, 311.93922594773227 + 484.83954497055277*I}, 
 {103/500, 313.2345579328751 + 485.0420891647479*I}, 
 {207/1000, 314.52236733371853 + 485.2245526212222*I}, 
 {26/125, 315.80223920077344 + 485.38713494843984*I}, 
 {209/1000, 317.0737591607525 + 485.5300460910914*I}, 
 {21/100, 318.33651354674566 + 485.65350658712566*I}, 
 {211/1000, 319.59008953259183 + 485.7577478401467*I}, 
 {53/250, 320.83407528813353 + 485.8430124073972*I}, 
 {213/1000, 322.0680601296169 + 485.9095543064112*I}, 
 {107/500, 323.2916346913233 + 485.95763934032345*I}, 
 {43/200, 324.5043911176653 + 485.98754544477333*I}, 
 {27/125, 325.70592323820125 + 485.99956305680666*I}, 
 {217/1000, 326.89582680620583 + 485.9939955103791*I}, 
 {109/500, 328.07369972222347 + 485.97115945864766*I}, 
 {219/1000, 329.23914226644564 + 485.9313853269756*I}, 
 {11/50, 330.3917573805455 + 485.87501780009217*I}, 
 {221/1000, 331.53115097872586 + 485.80241636935625*I}, 
 {111/500, 332.65693226042515 + 485.7139558061568*I}, 
 {223/1000, 333.7687140769146 + 485.61002691369555*I}, 
 {28/125, 334.86611331465565 + 485.49103709841563*I}, 
 {9/40, 335.9487513523485 + 485.3574111170918*I}, 
 {113/500, 337.01625453903034 + 485.20959186606456*I}, 
 {227/1000, 338.06825473931525 + 485.0480412459524*I}, 
 {57/250, 339.1043899495714 + 484.8732411123678*I}, 
 {229/1000, 340.1243049949289 + 484.68569432505586*I}, 
 {23/100, 341.1276522812294 + 484.4859259103138*I}, 
 {231/1000, 342.11409275021106 + 484.2744843556089*I}, 
 {29/125, 343.08329678704627 + 484.05194310235106*I}, 
 {233/1000, 344.0349456831725 + 483.8189020019706*I}, 
 {117/500, 344.9687326226963 + 483.5759894207272*I}, 
 {47/200, 345.8843646644784 + 483.323864174358*I}, 
 {59/250, 346.7815644392062 + 483.0632179891666*I}, 
 {237/1000, 347.66007260711393 + 482.794778305548*I}, 
 {119/500, 348.5196505655541 + 482.5193115593863*I}, 
 {239/1000, 349.36008409126964 + 482.23762706813045*I}, 
 {6/25, 350.1811873636916 + 481.95058168028754*I}, 
 {241/1000, 350.9828088843322 + 481.6590854554855*I}, 
 {121/500, 351.7648384411781 + 481.36410868370973*I}, 
 {243/1000, 352.52721688964164 + 481.0666907835602*I}, 
 {61/250, 353.2699495923455 + 480.76795186907634*I}, 
 {49/200, 353.99312571431875 + 480.4691082959563*I}, 
 {123/500, 354.6969480297914 + 480.1714944773106*I}, 
 {247/1000, 355.38178194410074 + 479.87659534511545*I}, 
 {31/125, 356.04824619476534 + 479.5860989299073*I}, 
 {249/1000, 356.6974174476991 + 479.30199401351524*I}, 
 {251/1000, 357.95621490368984 + 478.7600831838268*I}, 
 {13/50, 363.1882348253708 + 476.5474846770204*I}, 
 {27/100, 368.32822663916545 + 474.3731426379018*I}, 
 {7/25, 372.92354506930315 + 472.4156232553717*I}, 
 {29/100, 377.08276562289007 + 470.6279873887376*I}, 
 {3/10, 380.8813923279367 + 468.9793759191532*I}, 
 {31/100, 384.3752310871454 + 467.44765338918194*I}, 
 {8/25, 387.60721698115213 + 466.01609998981417*I}, 
 {33/100, 390.6113507581481 + 464.6716353553344*I}, 
 {17/50, 393.4151565659537 + 463.4037589284633*I}, 
 {7/20, 396.04130892429293 + 462.20387117358433*I}, 
 {9/25, 398.50875652838 + 461.0648156257263*I}, 
 {37/100, 400.8335255918474 + 459.9805574310427*I}, 
 {19/50, 403.0293101120236 + 458.94595048702905*I}, 
 {39/100, 405.1079155346215 + 457.95656438168805*I}, 
 {2/5, 407.0795986817775 + 457.0085529979409*I}, 
 {41/100, 408.95333254533955 + 456.09855292871873*I}, 
 {21/50, 410.7370153706393 + 455.2236037059498*I}, 
 {43/100, 412.4376381508403 + 454.3810843033086*I}, 
 {11/25, 414.06141998776513 + 453.56866198544594*I}, 
 {9/20, 415.61391856322706 + 452.7842506636848*I}, 
 {23/50, 417.1001216387716 + 452.0259766679724*I}, 
 {47/100, 418.5245225166771 + 451.29215037261315*I}, 
 {12/25, 419.8911837007111 + 450.58124249147806*I}, 
 {49/100, 421.2037902537461 + 449.89186413365474*I}, 
 {499/1000, 422.34169707993783 + 449.2887831995525*I}, 
 {501/1000, 422.58921740571634 + 449.15690762734454*I}, 
 {51/100, 423.6799585653607 + 448.5727435646547*I}, 
 {13/25, 424.84937954407513 + 447.94078561083643*I}, 
 {53/100, 425.9765261567616 + 447.3259027585477*I}, 
 {27/50, 427.063759537798 + 446.7271987149584*I}, 
 {11/20, 428.1132553995268 + 446.1438462116164*I}, 
 {14/25, 429.12702302265393 + 445.57508004441013*I}, 
 {57/100, 430.10692128493184 + 445.02019097702635*I}, 
 {29/50, 431.0546737188906 + 444.47852038117605*I}, 
 {59/100, 431.97188087993743 + 443.9494555083022*I}, 
 {3/5, 432.86003157131154 + 443.4324253048012*I}, 
 {61/100, 433.72051328803013 + 442.9268966968291*I}, 
 {31/50, 434.5546207206544 + 442.43237128242833*I}, 
 {63/100, 435.36356393340213 + 441.9483823781088*I}, 
 {16/25, 436.14847543314454 + 441.4744923749893*I}, 
 {13/20, 436.9104165951783 + 441.0102903661243*I}, 
 {33/50, 437.6503834032694 + 440.55539001207535*I}, 
 {67/100, 438.3693116352798 + 440.1094276164788*I}, 
 {17/25, 439.06808151724385 + 439.672060387147*I}, 
 {69/100, 439.74752207785536 + 439.2429648615022*I}, 
 {7/10, 440.40841479128414 + 438.82183547806005*I}, 
 {71/100, 441.0514972513846 + 438.40838327782194*I}, 
 {18/25, 441.67746625636346 + 438.0023347216919*I}, 
 {73/100, 442.28698074432975 + 437.6034306115822*I}, 
 {37/50, 442.88066440345324 + 437.21142510450295*I}, 
 {3/4, 443.45910812997965 + 436.8260848100947*I}, 
 {19/25, 444.02287221849906 + 436.4471879632895*I}, 
 {77/100, 444.57248841665125 + 436.0745236646778*I}, 
 {39/50, 445.1084617751652 + 435.7078911820124*I}, 
 {79/100, 445.631272386222 + 435.3470993070564*I}, 
 {4/5, 446.14137695328293 + 434.9919657625344*I}, 
 {81/100, 446.6392102624617 + 434.6423166546067*I}, 
 {41/50, 447.12518652830863 + 434.2979859667089*I}, 
 {83/100, 447.59970064418144 + 433.9588150910424*I}, 
 {21/25, 448.06312934080324 + 433.62465239446374*I}, 
 {17/20, 448.51583225184777 + 433.2953528156511*I}, 
 {43/50, 448.95815292019734 + 432.9707774910419*I}, 
 {87/100, 449.390419709541 + 432.65079340696093*I}, 
 {22/25, 449.81294667489374 + 432.33527307586405*I}, 
 {89/100, 450.2260343488231 + 432.0240942346559*I}, 
 {9/10, 450.62997050563104 + 431.71713956335134*I}, 
 {91/100, 451.0250308354764 + 431.41429642239996*I}, 
 {23/25, 451.4114796155782 + 431.1154566072364*I}, 
 {93/100, 451.78957029658727 + 430.8205161187284*I}, 
 {47/50, 452.15954608007746 + 430.52937494826756*I}, 
 {19/20, 452.5216404551554 + 430.2419368764222*I}, 
 {24/25, 452.87607768998737 + 429.9581092841345*I}, 
 {97/100, 453.2230732908606 + 429.6778029755101*I}, 
 {49/50, 453.56283444106157 + 429.4009320114051*I}, 
 {99/100, 453.8955604238188 + 429.12741355296794*I}, 
 {1, 454.22144294588566 + 428.85716771449097*I}}


==> anc/ancillary/amplitude/calF60fit.out <==
(321.73786493450166 + 506.67733441135175*I) - 
 (84.68364134763615 + 228.17884560738878*I)*Sqrt[1 - 4*zc] - 
 (1894.006145607667 - 1466.8528509142748*I)*zc - 
 (1105.815361032415 + 1613.2485455110839*I)*Sqrt[1 - 4*zc]*zc + 
 (31826.659301419466 - 12467.048664587213*I)*zc^2 - 
 (1341.6325329566855 - 58371.494390077285*I)*Sqrt[1 - 4*zc]*zc^2 - 
 (97812.26728030034 - 19374.11862188475*I)*zc^3 + 
 (74.52135155667878 - 24.681696799297963*I)*Log[1 - Sqrt[1 - 4*zc]] - 
 (72.63158237483667 - 26.955640238995016*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + 69.88704353134214*zc*Log[1 - Sqrt[1 - 4*zc]] - 
 (513.512960907799 - 351.99196171051545*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 - Sqrt[1 - 4*zc]] - (3012.096157184958 - 7801.60929998329*I)*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] + (18580.223735683277 + 427.0548988659134*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 - Sqrt[1 - 4*zc]] + 
 (4989.568954484594 + 65347.80275927664*I)*zc^3*Log[1 - Sqrt[1 - 4*zc]] + 
 1241.664684164042*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2 + 
 10400.425829333075*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2 - 
 102.04031523860087*zc^2*Log[1 - Sqrt[1 - 4*zc]]^3 + 
 168.51634411114694*zc^3*Log[1 - Sqrt[1 - 4*zc]]^3 - 
 612.2418914316053*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] + 1011.0980646668817*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 (74.52135155667878 - 24.681696799297963*I)*Log[1 + Sqrt[1 - 4*zc]] + 
 (72.63158237483667 - 26.955640238995016*I)*Sqrt[1 - 4*zc]*
  Log[1 + Sqrt[1 - 4*zc]] + 69.88704353134214*zc*Log[1 + Sqrt[1 - 4*zc]] + 
 (513.512960907799 - 351.99196171051545*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] + (9786.018457606477 - 10468.028153348554*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] - (18580.223735683277 + 427.0548988659134*I)*
  Sqrt[1 - 4*zc]*zc^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (16146.111402412584 + 60944.29659617365*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]] - 
 2058.955627461579*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 21501.691431459618*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 306.12094571580263*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 505.54903233344083*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (1666.0384250305474 + 1923.414628341451*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 (9699.586056539609 - 3176.458252016333*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 612.2418914316053*zc^2*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 1011.0980646668817*zc^3*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 306.12094571580263*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 505.54903233344083*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 102.04031523860087*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 + 
 168.51634411114694*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 1224.4837828632105*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 2022.1961293337633*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 612.2418914316053*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 1011.0980646668817*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 (0. + 3846.829256682902*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 6352.916504032666*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 1836.7256742948157*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 3033.294194000645*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 1224.4837828632105*zc^2*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 2022.1961293337633*zc^3*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 1224.4837828632105*zc^2*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 2022.1961293337633*zc^3*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF61data.out <==
{{1/100, -744.5624956306553 + 554.3517412207582*I}, 
 {11/1000, -747.7253010200844 + 554.8517822613275*I}, 
 {3/250, -750.8526628221813 + 555.5151683376153*I}, 
 {13/1000, -753.9373828527708 + 556.3351024764378*I}, 
 {7/500, -756.9729131218998 + 557.3048279415957*I}, 
 {3/200, -759.9533234195547 + 558.4176726243576*I}, 
 {2/125, -762.8732591133005 + 559.6670772602463*I}, 
 {17/1000, -765.727896657365 + 561.0466131121439*I}, 
 {9/500, -768.5128998889578 + 562.5499927185027*I}, 
 {19/1000, -771.224379106628 + 564.1710759800404*I}, 
 {1/50, -773.8588533270689 + 565.9038730632494*I}, 
 {21/1000, -776.4132158733645 + 567.7425451862463*I}, 
 {11/500, -778.884703317963 + 569.681403907922*I}, 
 {23/1000, -781.2708673635987 + 571.7149094328607*I}, 
 {3/125, -783.5695495279276 + 573.837668252608*I}, 
 {1/40, -785.7788583161068 + 576.0444303417393*I}, 
 {13/500, -787.8971485798828 + 578.3300860949369*I}, 
 {27/1000, -789.9230028743534 + 580.6896630922731*I}, 
 {7/250, -791.8552146343646 + 583.11832281186*I}, 
 {29/1000, -793.6927727652264 + 585.6113573022573*I}, 
 {3/100, -795.4348480811395 + 588.1641858970247*I}, 
 {31/1000, -797.0807792073504 + 590.7723519759713*I}, 
 {4/125, -798.6300630870228 + 593.4315198009233*I}, 
 {33/1000, -800.0823430545566 + 596.1374714365085*I}, 
 {17/500, -801.4373990181302 + 598.8861037625516*I}, 
 {7/200, -802.6951390490494 + 601.6734255863443*I}, 
 {9/250, -803.8555907906717 + 604.4955548557707*I}, 
 {37/1000, -804.9188939217726 + 607.3487159699365*I}, 
 {19/500, -805.8852930086664 + 610.2292371898851*I}, 
 {39/1000, -806.7551311812165 + 613.133548146364*I}, 
 {1/25, -807.5288438901957 + 616.0581774370286*I}, 
 {41/1000, -808.2069532343435 + 618.9997503257498*I}, 
 {21/500, -808.7900628864772 + 621.95498651439*I}, 
 {43/1000, -809.2788529755836 + 624.9206980088637*I}, 
 {11/250, -809.6740756681777 + 627.893787062204*I}, 
 {9/200, -809.9765507947778 + 630.8712441923793*I}, 
 {23/500, -810.1871617675598 + 633.8501462776483*I}, 
 {47/1000, -810.3068519826764 + 636.8276547169271*I}, 
 {6/125, -810.3366210009349 + 639.8010136589824*I}, 
 {49/1000, -810.2775216836042 + 642.7675482942104*I}, 
 {1/20, -810.1306562376482 + 645.7246632061731*I}, 
 {51/1000, -809.8971740227906 + 648.6698407805421*I}, 
 {13/250, -809.5782683509253 + 651.6006396677008*I}, 
 {53/1000, -809.175173887864 + 654.5146932977651*I}, 
 {27/500, -808.689163166164 + 657.4097084441877*I}, 
 {11/200, -808.1215491679683 + 660.2834638337815*I}, 
 {7/125, -807.4736730245583 + 663.1338087992644*I}, 
 {57/1000, -806.74691188461 + 665.9586619855068*I}, 
 {29/500, -805.94267193933 + 668.7560100723601*I}, 
 {59/1000, -805.0623873199638 + 671.523906559524*I}, 
 {3/50, -804.1075183462859 + 674.2604705756955*I}, 
 {61/1000, -803.0795496932319 + 676.9638857249685*I}, 
 {31/500, -801.9799887228035 + 679.6323989662061*I}, 
 {63/1000, -800.8103638373613 + 682.2643195233524*I}, 
 {8/125, -799.5722229410626 + 684.8580178291191*I}, 
 {13/200, -798.2671319736755 + 687.4119244895951*I}, 
 {33/500, -796.8966734306085 + 689.924529284635*I}, 
 {67/1000, -795.462445040853 + 692.3943801898337*I}, 
 {17/250, -793.9660584404953 + 694.8200824239933*I}, 
 {69/1000, -792.4091379271429 + 697.2002975199828*I}, 
 {7/100, -790.7933192074137 + 699.533742422204*I}, 
 {71/1000, -789.1202482698021 + 701.8191885976353*I}, 
 {9/125, -787.3915804002418 + 704.0554611755193*I}, 
 {73/1000, -785.6089784336762 + 706.2414381028472*I}, 
 {37/500, -783.7741129996925 + 708.3760493199131*I}, 
 {3/40, -781.888660240565 + 710.4582759537096*I}, 
 {19/250, -779.9543014750707 + 712.4871495288272*I}, 
 {77/1000, -777.9727221721246 + 714.4617511947338*I}, 
 {39/500, -775.9456109644648 + 716.381210969343*I}, 
 {79/1000, -773.8746588966486 + 718.2447069972785*I}, 
 {2/25, -771.7615583719557 + 720.0514648233093*I}, 
 {81/1000, -769.6080025839481 + 721.8007566785557*I}, 
 {41/500, -767.4156845657271 + 723.4919007835422*I}, 
 {83/1000, -765.1862964068606 + 725.1242606577707*I}, 
 {21/250, -762.921528675457 + 726.697244447667*I}, 
 {17/200, -760.6230694627532 + 728.2103042634703*I}, 
 {43/500, -758.2926038196738 + 729.6629355276403*I}, 
 {87/1000, -755.9318130511735 + 731.0546763347714*I}, 
 {11/125, -753.5423740321364 + 732.385106819576*I}, 
 {89/1000, -751.1259583432881 + 733.653848538065*I}, 
 {9/100, -748.6842328221587 + 734.8605638605578*I}, 
 {1/11, -746.4439204216814 + 735.9035021968414*I}, 
 {91/1000, -746.218856572875 + 736.0049553625486*I}, 
 {23/250, -743.7314827449657 + 737.0867652331027*I}, 
 {93/1000, -741.2237567773102 + 738.1057746991194*I}, 
 {47/500, -738.6973160682962 + 739.0618034371728*I}, 
 {19/200, -736.1537893916692 + 739.9547090115279*I}, 
 {12/125, -733.5947964227812 + 740.7843863099633*I}, 
 {97/1000, -731.0219471471951 + 741.5507669926258*I}, 
 {49/500, -728.4368413988711 + 742.2538189393736*I}, 
 {99/1000, -725.841068393175 + 742.8935457135085*I}, 
 {1/10, -723.2362056915279 + 743.4699860237452*I}, 
 {101/1000, -720.6238202403043 + 743.9832131965134*I}, 
 {51/500, -718.0054659413863 + 744.4333346494877*I}, 
 {103/1000, -715.3826845027766 + 744.8204913776153*I}, 
 {13/125, -712.7570045669842 + 745.1448574376212*I}, 
 {21/200, -710.1299413043648 + 745.4066394411973*I}, 
 {53/500, -707.5029959793662 + 745.6060760499338*I}, 
 {107/1000, -704.8776558555012 + 745.7434374776783*I}, 
 {27/250, -702.2553928624927 + 745.819024993853*I}, 
 {109/1000, -699.6376643265626 + 745.8331704356123*I}, 
 {11/100, -697.0259118801667 + 745.7862357188847*I}, 
 {111/1000, -694.4215612510737 + 745.6786123547508*I}, 
 {14/125, -691.8260218744439 + 745.5107209701187*I}, 
 {113/1000, -689.2406864542626 + 745.2830108301838*I}, 
 {57/500, -686.6669310244731 + 744.9959593656462*I}, 
 {23/200, -684.106113647862 + 744.6500717015598*I}, 
 {29/250, -681.5595750461293 + 744.2458801868346*I}, 
 {117/1000, -679.0286376754129 + 743.7839439310169*I}, 
 {59/500, -676.5146056373195 + 743.2648483407515*I}, 
 {119/1000, -674.0187642029811 + 742.6892046556983*I}, 
 {3/25, -671.5423795401886 + 742.0576494914799*I}, 
 {121/1000, -669.0866983669089 + 741.3708443808722*I}, 
 {61/500, -666.6529476693421 + 740.6294753183491*I}, 
 {123/1000, -664.2423343241601 + 739.8342523042919*I}, 
 {31/250, -661.8560448213112 + 738.9859088930615*I}, 
 {1/8, -659.4952449948132 + 738.08520173862*I}, 
 {63/500, -657.16107956198 + 737.132910151854*I}, 
 {127/1000, -654.8546720527834 + 736.1298356329314*I}, 
 {16/125, -652.5771243554236 + 735.0768014394323*I}, 
 {129/1000, -650.3295164714478 + 733.9746521282732*I}, 
 {13/100, -648.1129062256496 + 732.8242531091096*I}, 
 {131/1000, -645.9283290124841 + 731.6264901954365*I}, 
 {33/250, -643.7768260548631 + 730.3822691570325*I}, 
 {133/1000, -641.6593011612797 + 729.0925152699533*I}, 
 {67/500, -639.5768065245521 + 727.7581728702911*I}, 
 {27/200, -637.5302563098292 + 726.3802049037026*I}, 
 {17/125, -635.52056939252 + 724.9595924760731*I}, 
 {137/1000, -633.5486408628921 + 723.4973344035749*I}, 
 {69/500, -631.6153411831608 + 721.9944467618604*I}, 
 {139/1000, -629.7215163135857 + 720.4519624342029*I}, 
 {7/50, -627.8679873731224 + 718.8709306587577*I}, 
 {141/1000, -626.0555503862256 + 717.2524165726667*I}, 
 {71/500, -624.2849761957792 + 715.5975007586093*I}, 
 {143/1000, -622.5570095545428 + 713.9072787868175*I}, 
 {18/125, -620.8723699321256 + 712.1828607550738*I}, 
 {29/200, -619.2317504291459 + 710.425370828812*I}, 
 {73/500, -617.6358179733259 + 708.6359467776925*I}, 
 {147/1000, -616.085212546455 + 706.8157395103005*I}, 
 {37/250, -614.5805488140945 + 704.9659126068697*I}, 
 {149/1000, -613.1224123620647 + 703.0876418485744*I}, 
 {3/20, -611.7113626888295 + 701.1821147446526*I}, 
 {151/1000, -610.3479317563194 + 699.2505300563548*I}, 
 {19/125, -609.0326233897583 + 697.2940973179516*I}, 
 {153/1000, -607.7659150633908 + 695.3140363543662*I}, 
 {77/500, -606.5482540004787 + 693.311576794976*I}, 
 {31/200, -605.3800603405077 + 691.2879575838444*I}, 
 {39/250, -604.2617254242789 + 689.2444264863531*I}, 
 {157/1000, -603.1936118287053 + 687.1822395909876*I}, 
 {79/500, -602.1760531748921 + 685.1026608084383*I}, 
 {159/1000, -601.2093538590816 + 683.0069613629612*I}, 
 {4/25, -600.2937890375727 + 680.89641928211*I}, 
 {161/1000, -599.4296041430771 + 678.7723188798736*I}, 
 {81/500, -598.6170148707708 + 676.6359502346791*I}, 
 {163/1000, -597.8562069345232 + 674.4886086609852*I}, 
 {41/250, -597.1473358592316 + 672.3315941778293*I}, 
 {33/200, -596.4905267902473 + 670.1662109678516*I}, 
 {83/500, -595.8858742903894 + 667.9937668318781*I}, 
 {167/1000, -595.3334421766729 + 665.8155726360642*I}, 
 {21/125, -594.8332633333462 + 663.6329417526816*I}, 
 {169/1000, -594.3853393595818 + 661.4471894927445*I}, 
 {17/100, -593.9896406634236 + 659.259632531495*I}, 
 {171/1000, -593.6461060837933 + 657.0715883256771*I}, 
 {43/250, -593.3546427566368 + 654.8843745223602*I}, 
 {173/1000, -593.1151259276705 + 652.6993083590321*I}, 
 {87/500, -592.9273987868066 + 650.5177060543251*I}, 
 {7/40, -592.7912721615098 + 648.3408821893076*I}, 
 {22/125, -592.7065247940802 + 646.1701490784102*I}, 
 {177/1000, -592.6729024869628 + 644.0068161302821*I}, 
 {89/500, -592.6901184432238 + 641.8521891968435*I}, 
 {179/1000, -592.7578528712822 + 639.707569911408*I}, 
 {9/50, -592.8757529012885 + 637.5742550449988*I}, 
 {181/1000, -593.043432398126 + 635.4535356967151*I}, 
 {91/500, -593.2604718944542 + 633.3466967780537*I}, 
 {183/1000, -593.526418002248 + 631.2550161746651*I}, 
 {23/125, -593.8407841293522 + 629.1797640491291*I}, 
 {37/200, -594.2030491395453 + 627.1222020964249*I}, 
 {93/500, -594.6126583166724 + 625.0835827833935*I}, 
 {187/1000, -595.0690225949188 + 623.0651485711627*I}, 
 {47/250, -595.5715185410379 + 621.06813112026*I}, 
 {189/1000, -596.1194882496704 + 619.0937504763472*I}, 
 {19/100, -596.7122391510657 + 617.1432142361984*I}, 
 {191/1000, -597.3490439126217 + 615.2177166933537*I}, 
 {24/125, -598.0291402989842 + 613.3184379615202*I}, 
 {193/1000, -598.7517309933116 + 611.4465430748492*I}, 
 {97/500, -599.5159835453444 + 609.6031810638508*I}, 
 {39/200, -600.3210302478926 + 607.7894840054657*I}, 
 {49/250, -601.1659679377613 + 606.006566045884*I}, 
 {197/1000, -602.0498579507268 + 604.2555223944321*I}, 
 {99/500, -602.9717260094824 + 602.5374282868838*I}, 
 {199/1000, -603.9305620950847 + 600.8533379164364*I}, 
 {1/5, -604.9253203881101 + 599.2042833293781*I}, 
 {201/1000, -605.9549191286119 + 597.5912732866693*I}, 
 {101/500, -607.0182405996848 + 596.0152920823392*I}, 
 {203/1000, -608.1141310212397 + 594.4772983244283*I}, 
 {51/250, -609.2414005071093 + 592.97822366929*I}, 
 {41/200, -610.3988226567267 + 591.5189715093378*I}, 
 {103/500, -611.5851355260743 + 590.1004156099211*I}, 
 {207/1000, -612.7990403442425 + 588.7233986937018*I}, 
 {26/125, -614.039202218717 + 587.3887309591684*I}, 
 {209/1000, -615.3042499559799 + 586.0971885514057*I}, 
 {21/100, -616.5927760632746 + 584.8495119506994*I}, 
 {211/1000, -617.9033367857025 + 583.6464042963291*I}, 
 {53/250, -619.2344521054245 + 582.4885296290395*I}, 
 {213/1000, -620.584605852298 + 581.3765110508149*I}, 
 {107/500, -621.9522457638382 + 580.3109287901782*I}, 
 {43/200, -623.3357835582424 + 579.2923181668984*I}, 
 {27/125, -624.7335950979423 + 578.3211674502224*I}, 
 {217/1000, -626.1440205699178 + 577.3979155962109*I}, 
 {109/500, -627.5653646424885 + 576.5229498499102*I}, 
 {219/1000, -628.995898348931 + 575.6966032120096*I}, 
 {11/50, -630.4338528704029 + 574.9191517394124*I}, 
 {221/1000, -631.8774279856821 + 574.1908115284303*I}, 
 {111/500, -633.3247904620202 + 573.5117362322344*I}, 
 {223/1000, -634.7740762232224 + 572.882012901844*I}, 
 {28/125, -636.2233778592717 + 572.301659046649*I}, 
 {9/40, -637.6707630634896 + 571.7706186916832*I}, 
 {113/500, -639.1142654441128 + 571.28875827641*I}, 
 {227/1000, -640.551888332126 + 570.8558622067706*I}, 
 {57/250, -641.9816036986117 + 570.4716280141495*I}, 
 {229/1000, -643.4013553713035 + 570.1356610591024*I}, 
 {23/100, -644.8090592797466 + 569.8474687284171*I}, 
 {231/1000, -646.2026054804119 + 569.606454010835*I}, 
 {29/125, -647.5798596176705 + 569.4119078895267*I}, 
 {233/1000, -648.9386656333413 + 569.2630033713383*I}, 
 {117/500, -650.2768479943811 + 569.1587836382048*I}, 
 {47/200, -651.5922151924897 + 569.0981538820381*I}, 
 {59/250, -652.8825631385225 + 569.0798693081827*I}, 
 {237/1000, -654.1456806287215 + 569.1025218728184*I}, 
 {119/500, -655.3793546879319 + 569.1645248531299*I}, 
 {239/1000, -656.5813785807941 + 569.2640946549221*I}, 
 {6/25, -657.749559252411 + 569.3992292315015*I}, 
 {241/1000, -658.8817323749481 + 569.5676816368243*I}, 
 {121/500, -659.9757763385473 + 569.7669276098798*I}, 
 {243/1000, -661.0296353997342 + 569.9941244285858*I}, 
 {61/250, -662.0413495025064 + 570.2460574051908*I}, 
 {49/200, -663.0091008229056 + 570.5190677456349*I}, 
 {123/500, -663.9312831999559 + 570.8089506446809*I}, 
 {247/1000, -664.8066211240302 + 571.1108018595386*I}, 
 {31/125, -665.6343925189917 + 571.4187640591942*I}, 
 {249/1000, -666.4149411520689 + 571.7255373846434*I}, 
 {251/1000, -667.8590621281996 + 572.2999877880677*I}, 
 {13/50, -673.3371040414304 + 574.4737494624253*I}, 
 {27/100, -678.155979204153 + 576.4440295134589*I}, 
 {7/25, -682.1139424890466 + 578.1157640131701*I}, 
 {29/100, -685.4632921992697 + 579.5740093241261*I}, 
 {3/10, -688.3563991388528 + 580.869537562622*I}, 
 {31/100, -690.8942621286842 + 582.0360498547664*I}, 
 {8/25, -693.1478492443812 + 583.0973869396055*I}, 
 {33/100, -695.1691157236219 + 584.0711677067677*I}, 
 {17/50, -696.9972933895351 + 584.9708415469019*I}, 
 {7/20, -698.6627383757223 + 585.8069373329434*I}, 
 {9/25, -700.1894122963549 + 586.5878671035075*I}, 
 {37/100, -701.5965450032818 + 587.320465955661*I}, 
 {19/50, -702.8997893908218 + 588.010367429094*I}, 
 {39/100, -704.1120460943503 + 588.6622719905149*I}, 
 {2/5, -705.2440582516529 + 589.2801436672021*I}, 
 {41/100, -706.3048553859953 + 589.8673570004476*I}, 
 {21/50, -707.3021158633082 + 590.4268088092956*I}, 
 {43/100, -708.2423710934054 + 590.9610045030836*I}, 
 {11/25, -709.1312605001331 + 591.4721256474411*I}, 
 {9/20, -709.9736635692716 + 591.9620834978662*I}, 
 {23/50, -710.7738277844182 + 592.4325618778121*I}, 
 {47/100, -711.5354737496218 + 592.8850518607576*I}, 
 {12/25, -712.2618763115406 + 593.3208800741759*I}, 
 {49/100, -712.9559279550667 + 593.7412319875202*I}, 
 {499/1000, -713.5550431093725 + 594.1071978018626*I}, 
 {501/1000, -713.6850760816615 + 594.1870101601248*I}, 
 {51/100, -714.2569724484911 + 594.5396556400087*I}, 
 {13/25, -714.86830118941 + 594.9195509306142*I}, 
 {53/100, -715.4560206979804 + 595.287641999751*I}, 
 {27/50, -716.0217849580386 + 595.6446427148876*I}, 
 {11/20, -716.5670882842915 + 595.9912042024707*I}, 
 {14/25, -717.0932840467794 + 596.3279219735628*I}, 
 {57/100, -717.6016034564655 + 596.6553420673376*I}, 
 {29/50, -718.0931643229251 + 596.9739663704809*I}, 
 {59/100, -718.5689895437536 + 597.2842572416375*I}, 
 {3/5, -719.0300138365674 + 597.5866415468645*I}, 
 {61/100, -719.4770949595913 + 597.8815141939849*I}, 
 {31/50, -719.9110213623208 + 598.1692412384618*I}, 
 {63/100, -720.3325193790406 + 598.450162621627*I}, 
 {16/25, -720.7422578701407 + 598.7245945923296*I}, 
 {13/20, -721.1408559984266 + 598.9928318546308*I}, 
 {33/50, -721.5288868512798 + 599.2551494780937*I}, 
 {67/100, -721.9068826743205 + 599.5118046013295*I}, 
 {17/25, -722.2753373385895 + 599.7630379550419*I}, 
 {69/100, -722.6347097623948 + 600.0090752270135*I}, 
 {7/10, -722.9854280991494 + 600.2501282882749*I}, 
 {71/100, -723.3278930571687 + 600.4863962971631*I}, 
 {18/25, -723.662476916088 + 600.7180666952954*I}, 
 {73/100, -723.9895296297036 + 600.9453161081037*I}, 
 {37/50, -724.3093785681522 + 601.1683111606544*I}, 
 {3/4, -724.6223308641129 + 601.3872092180845*I}, 
 {19/25, -724.9286745356767 + 601.6021590587443*I}, 
 {77/100, -725.2286815690131 + 601.8133014875166*I}, 
 {39/50, -725.5226071078359 + 602.0207698953054*I}, 
 {79/100, -725.8106914434065 + 602.224690770403*I}, 
 {4/5, -726.093161264369 + 602.4251841665027*I}, 
 {81/100, -726.3702312295718 + 602.6223641317574*I}, 
 {41/50, -726.6421037413675 + 602.816339102972*I}, 
 {83/100, -726.9089705045044 + 603.0072122674992*I}, 
 {21/25, -727.1710111219218 + 603.1950818968398*I}, 
 {17/20, -727.428402526195 + 603.3800416541744*I}, 
 {43/50, -727.6813033490398 + 603.5621808779688*I}, 
 {87/100, -727.9298692273369 + 603.741584844407*I}, 
 {22/25, -728.1742477493463 + 603.918335009992*I}, 
 {89/100, -728.4145789869071 + 604.0925092364123*I}, 
 {9/10, -728.6509951007101 + 604.2641819993187*I}, 
 {91/100, -728.8836247592044 + 604.4334245816535*I}, 
 {23/25, -729.1125890584299 + 604.6003052540254*I}, 
 {93/100, -729.3379981794278 + 604.7648894418599*I}, 
 {47/50, -729.5599675028934 + 604.9272398818575*I}, 
 {19/20, -729.7786005713278 + 605.0874167668626*I}, 
 {24/25, -729.9939964675286 + 605.2454778825086*I}, 
 {97/100, -730.2062521613116 + 605.4014787331871*I}, 
 {49/50, -730.4154599412432 + 605.5554726612318*I}, 
 {99/100, -730.6217059212795 + 605.7075109576108*I}, 
 {1, -730.8250768155558 + 605.8576429660607*I}}


==> anc/ancillary/amplitude/calF61fit.out <==
(-765.2607509499815 + 508.8176153554732*I) + 
 (56.38517498759687 + 22.779118532271934*I)*Sqrt[1 - 4*zc] + 
 (2551.9283904954796 - 6880.134629159965*I)*zc + 
 (1628.3392249650408 + 2724.9230454425474*I)*Sqrt[1 - 4*zc]*zc + 
 (24109.05333551555 - 1.0177567121067303*^6*I)*zc^2 + 
 (2.3554737312420905*^6 + 1.6215062001572582*^6*I)*Sqrt[1 - 4*zc]*zc^2 + 
 (209100.52968372265 + 6.2300244608848095*^6*I)*zc^3 + 
 (1.115990798453553*^7 + 3.248106803703904*^6*I)*Sqrt[1 - 4*zc]*zc^3 + 
 (7.614849646130191*^6 + 7.100407207561509*^6*I)*zc^4 - 
 (8.422466932083337 - 17.487637089071686*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (7.2508186273745565 - 17.947958632755082*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + (867.3699444544055 - 518.316473367224*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 - Sqrt[1 - 4*zc]] + 
 (277904.1682360859 + 729902.9453748475*I)*zc^2*Log[1 - Sqrt[1 - 4*zc]] + 
 (516141.4540183678 - 749770.5753005786*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] + (3.5840803912882716*^6 + 2.8998641137914574*^6*I)*
  zc^3*Log[1 - Sqrt[1 - 4*zc]] + 
 (1.0339045069997859*^6 - 3.5523090403790814*^6*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 - Sqrt[1 - 4*zc]] + (1.828623642627468*^6 - 3.719497422900257*^6*I)*
  zc^4*Log[1 - Sqrt[1 - 4*zc]] + 116167.66173374065*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 461527.7080047089*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2 - 591976.4006721418*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 9385.859754939864*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 121047.75583820693*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 61759.437302459446*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 56315.158529639186*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 726286.5350292416*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] + 370556.6238147567*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] - 
 (8.422466932083337 - 17.487637089071686*I)*Log[1 + Sqrt[1 - 4*zc]] - 
 (7.2508186273745565 - 17.947958632755082*I)*Sqrt[1 - 4*zc]*
  Log[1 + Sqrt[1 - 4*zc]] - (867.3699444544055 - 518.316473367224*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 + Sqrt[1 - 4*zc]] - 
 (899290.4398087732 + 484640.73360007844*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (516141.4540183678 - 749770.5753005786*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] - (1.1597988082904568*^7 - 263238.79871749505*I)*
  zc^3*Log[1 + Sqrt[1 - 4*zc]] - 
 (1.0339045069997859*^6 - 3.5523090403790814*^6*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 + Sqrt[1 - 4*zc]] - (5.917377095352408*^6 - 5.333335322278014*^6*I)*
  zc^4*Log[1 + Sqrt[1 - 4*zc]] - 271370.0168250871*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 1.4264788800435886*^6*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 927102.5223092728*zc^4*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 28157.579264819593*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 363143.2675146208*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 185278.31190737835*zc^4*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 (77132.9683761349 - 176919.28832245903*I)*zc^2*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (41895.7560294618 + 2.281696442849051*^6*I)*zc^3*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (848826.6797071527 + 1.1641379671154763*^6*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 56315.158529639186*zc^2*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 726286.5350292416*zc^3*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 370556.6238147567*zc^4*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 28157.579264819593*zc^2*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 363143.2675146208*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 185278.31190737835*zc^4*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 9385.859754939864*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 + 
 121047.75583820693*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 + 
 61759.437302459446*zc^4*Log[1 + Sqrt[1 - 4*zc]]^3 + 
 112630.31705927837*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 1.4525730700584832*^6*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 741113.2476295134*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 56315.158529639186*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 726286.5350292416*zc^3*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 370556.6238147567*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 (0. + 353838.57664491807*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 4.563392885698102*^6*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 2.3282759342309525*^6*I)*zc^4*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 168945.47558891756*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 2.1788596050877245*^6*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 1.11166987144427*^6*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 112630.31705927837*zc^2*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 1.4525730700584832*^6*zc^3*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 741113.2476295134*zc^4*
  PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 112630.31705927837*zc^2*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 1.4525730700584832*^6*zc^3*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 741113.2476295134*zc^4*
  PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/amplitude/calF62data.out <==
{{1/100, 582.2426107131224 + 409.19724383570014*I}, 
 {11/1000, 579.5446208280587 + 411.38104317570844*I}, 
 {3/250, 577.0065776178269 + 413.8006965040729*I}, 
 {13/1000, 574.6417587623856 + 416.43302768050387*I}, 
 {7/500, 572.4606630950569 + 419.25608518747504*I}, 
 {3/200, 570.4714808631717 + 422.2490798787*I}, 
 {2/125, 568.6804618407716 + 425.3923224768802*I}, 
 {17/1000, 567.09220869779 + 428.6671633612184*I}, 
 {9/500, 565.7099145675442 + 432.05593565938364*I}, 
 {19/1000, 564.5355582776363 + 435.5419021171173*I}, 
 {1/50, 563.5700662528078 + 439.1092057171672*I}, 
 {21/1000, 562.8134488183597 + 442.7428239605089*I}, 
 {11/500, 562.2649155906995 + 446.4285265216854*I}, 
 {23/1000, 561.9229741716206 + 450.15283604251795*I}, 
 {3/125, 561.7855153270967 + 453.9029917877693*I}, 
 {1/40, 561.8498866610004 + 457.6669158975629*I}, 
 {13/500, 562.1129572145895 + 461.433181995301*I}, 
 {27/1000, 562.5711740157868 + 465.1909859364493*I}, 
 {7/250, 563.2206120567761 + 468.9301184800591*I}, 
 {29/1000, 564.0570186326934 + 472.64093974127536*I}, 
 {3/100, 565.0758540755463 + 476.31435519029816*I}, 
 {31/1000, 566.2723220984041 + 479.94179314492175*I}, 
 {4/125, 567.6414090287526 + 483.51518355268325*I}, 
 {33/1000, 569.1779073712086 + 487.0269379903996*I}, 
 {17/500, 570.8764428565856 + 490.4699307525001*I}, 
 {7/200, 572.7314978684699 + 493.83748095606495*I}, 
 {9/250, 574.7374327372728 + 497.12333556330145*I}, 
 {37/1000, 576.8885050256062 + 500.32165325706126*I}, 
 {19/500, 579.1788873441297 + 503.426989100464*I}, 
 {39/1000, 581.6026835399404 + 506.43427991911375*I}, 
 {1/25, 584.1539434226006 + 509.3388303485905*I}, 
 {41/1000, 586.8266764930496 + 512.1362995077548*I}, 
 {21/500, 589.6148644767268 + 514.8226882397325*I}, 
 {43/1000, 592.512472823627 + 517.3943269031831*I}, 
 {11/250, 595.5134614453243 + 519.8478636376902*I}, 
 {9/200, 598.6117944856094 + 522.180253115354*I}, 
 {23/500, 601.8014495173887 + 524.3887457183073*I}, 
 {47/1000, 605.0764258153208 + 526.4708771250141*I}, 
 {6/125, 608.4307523474678 + 528.4244582710288*I}, 
 {49/1000, 611.8584948526278 + 530.2475656822062*I}, 
 {1/20, 615.3537626513414 + 531.9385321311019*I}, 
 {51/1000, 618.9107148145936 + 533.4959376159298*I}, 
 {13/250, 622.5235659839541 + 534.9186006379109*I}, 
 {53/1000, 626.1865916931649 + 536.2055697584337*I}, 
 {27/500, 629.8941334046038 + 537.3561154284271*I}, 
 {11/200, 633.6406031640126 + 538.3697220644273*I}, 
 {7/125, 637.4204877432907 + 539.246080365994*I}, 
 {57/1000, 641.228352827073 + 539.9850798597452*I}, 
 {29/500, 645.0588466080845 + 540.5868016588814*I}, 
 {59/1000, 648.9067032523917 + 541.0515114305043*I}, 
 {3/50, 652.7667460892898 + 541.3796525500909*I}, 
 {61/1000, 656.6338905611087 + 541.5718394530986*I}, 
 {31/500, 660.5031468456282 + 541.6288511534777*I}, 
 {63/1000, 664.3696226303563 + 541.5516249363391*I}, 
 {8/125, 668.2285251789566 + 541.3412502148161*I}, 
 {13/200, 672.0751635594405 + 540.9989625382783*I}, 
 {33/500, 675.9049506629101 + 540.5261377480412*I}, 
 {67/1000, 679.7134049705337 + 539.9242862811952*I}, 
 {17/250, 683.4961521139454 + 539.1950476016925*I}, 
 {69/1000, 687.2489265389211 + 538.3401847708454*I}, 
 {7/100, 690.9675726913207 + 537.3615791400903*I}, 
 {71/1000, 694.6480464239753 + 536.2612251660051*I}, 
 {9/125, 698.2864159350077 + 535.0412253413285*I}, 
 {73/1000, 701.8788627713793 + 533.703785238673*I}, 
 {37/500, 705.421682765004 + 532.2512086630201*I}, 
 {3/40, 708.9112868583982 + 530.6858929088127*I}, 
 {19/250, 712.3442015043113 + 529.0103241183762*I}, 
 {77/1000, 715.7170693991338 + 527.2270727380303*I}, 
 {39/500, 719.0266503695436 + 525.3387890684882*I}, 
 {79/1000, 722.2698196784752 + 523.3481989080369*I}, 
 {2/25, 725.4435722848538 + 521.2580992829887*I}, 
 {81/1000, 728.5450189165612 + 519.0713542663593*I}, 
 {41/500, 731.5713888202008 + 516.7908908761378*I}, 
 {83/1000, 734.5200286326116 + 514.4196950609548*I}, 
 {21/250, 737.3884022691836 + 511.96080775878704*I}, 
 {17/200, 740.1740917208796 + 509.4173210347278*I}, 
 {43/500, 742.8747961403164 + 506.792374294041*I}, 
 {87/1000, 745.4883318519867 + 504.08915056738493*I}, 
 {11/125, 748.0126320106358 + 501.31087286511996*I}, 
 {89/1000, 750.4457462860537 + 498.4608006042098*I}, 
 {9/100, 752.7858403123578 + 495.5422260980319*I}, 
 {1/11, 754.8310265658585 + 492.8323271163847*I}, 
 {91/1000, 755.03119534739 + 492.55847111756856*I}, 
 {23/250, 757.1802077166362 + 489.51288351145183*I}, 
 {93/1000, 759.2313881594785 + 486.40883389152407*I}, 
 {47/500, 761.1833612493798 + 483.2497123798121*I}, 
 {19/200, 763.0348646798179 + 480.03892541530627*I}, 
 {12/125, 764.7847485384053 + 476.7798926197082*I}, 
 {97/1000, 766.4319745092731 + 473.4760437208296*I}, 
 {49/500, 767.9756150736622 + 470.13081553279886*I}, 
 {99/1000, 769.4148525882329 + 466.7476489916654*I}, 
 {1/10, 770.7489783574397 + 463.32998624579074*I}, 
 {101/1000, 771.9773918456531 + 459.88126779972754*I}, 
 {51/500, 773.0995996129674 + 456.40492971075145*I}, 
 {103/1000, 774.1152133154147 + 452.90440083697257*I}, 
 {13/125, 775.0239505238785 + 449.3831001369287*I}, 
 {21/200, 775.8256328156567 + 445.8444340196628*I}, 
 {53/500, 776.5201838381956 + 442.29179374429634*I}, 
 {107/1000, 777.1076278994959 + 438.72855286373635*I}, 
 {27/250, 777.5880906803476 + 435.158064725573*I}, 
 {109/1000, 777.9617963858736 + 431.5836600158925*I}, 
 {11/100, 778.2290668725229 + 428.0086443438*I}, 
 {111/1000, 778.3903203385842 + 424.4362958843094*I}, 
 {14/125, 778.4460698962694 + 420.8698630562582*I}, 
 {113/1000, 778.3969221980022 + 417.3125622528516*I}, 
 {57/500, 778.2435760901658 + 413.7675756130709*I}, 
 {23/200, 777.9868211078151 + 410.2380488407264*I}, 
 {29/250, 777.6275360062734 + 406.72708905727814*I}, 
 {117/1000, 777.1666864108819 + 403.23776271850033*I}, 
 {59/500, 776.6053258953875 + 399.7730935542022*I}, 
 {119/1000, 775.9445908226621 + 396.3360605606138*I}, 
 {3/25, 775.185701348585 + 392.92959603342854*I}, 
 {121/1000, 774.3299588548326 + 389.5565836444565*I}, 
 {61/500, 773.3787441852302 + 386.2198565568183*I}, 
 {123/1000, 772.3335163937256 + 382.92219558744284*I}, 
 {31/250, 771.1958107078917 + 379.6663274053076*I}, 
 {1/8, 769.96723851841 + 376.4549227743124*I}, 
 {63/500, 768.6494779488089 + 373.290594840665*I}, 
 {127/1000, 767.2442869058503 + 370.17589745103874*I}, 
 {16/125, 765.7534869418719 + 367.11332352378207*I}, 
 {129/1000, 764.1789680270102 + 364.10530345143127*I}, 
 {13/100, 762.5226846487977 + 361.15420355243816*I}, 
 {131/1000, 760.786659695634 + 358.2623245557431*I}, 
 {33/250, 758.9729705218078 + 355.4319001313695*I}, 
 {133/1000, 757.0837590379226 + 352.66509545942637*I}, 
 {67/500, 755.121223912439 + 349.96400584039276*I}, 
 {27/200, 753.0876195268988 + 347.33065534619595*I}, 
 {17/125, 750.9852542098749 + 344.7669955116322*I}, 
 {137/1000, 748.8164879615845 + 342.27490406737417*I}, 
 {69/500, 746.5837302976288 + 339.8561837128409*I}, 
 {139/1000, 744.2894399209133 + 337.51256093118104*I}, 
 {7/50, 741.936119530351 + 335.2456848441958*I}, 
 {141/1000, 739.5263168543108 + 333.0571261104002*I}, 
 {71/500, 737.0626157531544 + 330.9483758621045*I}, 
 {143/1000, 734.5476487815888 + 328.9208446863431*I}, 
 {18/125, 731.9840782799859 + 326.9758616459569*I}, 
 {29/200, 729.3746037448213 + 325.1146733454917*I}, 
 {73/500, 726.7219572140868 + 323.3384430351255*I}, 
 {147/1000, 724.0289010768786 + 321.6482497615444*I}, 
 {37/250, 721.2982258186398 + 320.04508755953043*I}, 
 {149/1000, 718.5327478966428 + 318.52986468734355*I}, 
 {3/20, 715.7353078421012 + 317.10340290566984*I}, 
 {151/1000, 712.9087664409744 + 315.76643680125306*I}, 
 {19/125, 710.0560040794853 + 314.5196131538397*I}, 
 {153/1000, 707.1799177026719 + 313.36349034895375*I}, 
 {77/500, 704.2834182773979 + 312.29853783615545*I}, 
 {31/200, 701.3694286319029 + 311.3251356323761*I}, 
 {39/250, 698.4408804370506 + 310.4435738720281*I}, 
 {157/1000, 695.5007140012635 + 309.6540524044106*I}, 
 {79/500, 692.551872950814 + 308.95668043823815*I}, 
 {159/1000, 689.5973018845964 + 308.351476234164*I}, 
 {4/25, 686.6399464260973 + 307.83836684699884*I}, 
 {161/1000, 683.6827488871872 + 307.41718791626886*I}, 
 {81/500, 680.7286464225543 + 307.08768350792076*I}, 
 {163/1000, 677.7805662146347 + 306.8495060066283*I}, 
 {41/250, 674.8414262559832 + 306.70221606007567*I}, 
 {33/200, 671.9141325194048 + 306.64528257573096*I}, 
 {83/500, 669.0015730190977 + 306.67808277137476*I}, 
 {167/1000, 666.1066180197771 + 306.7999022804046*I}, 
 {21/125, 663.2321166158881 + 307.0099353118541*I}, 
 {169/1000, 660.3808939551533 + 307.3072848677993*I}, 
 {17/100, 657.555748990757 + 307.69096301813534*I}, 
 {171/1000, 654.759451278162 + 308.1598912340712*I}, 
 {43/250, 651.9947382319501 + 308.71290078185655*I}, 
 {173/1000, 649.2643128191714 + 309.34873317762737*I}, 
 {87/500, 646.5708404737838 + 310.06604070549554*I}, 
 {7/40, 643.9169463969874 + 310.8633869987706*I}, 
 {22/125, 641.3052127201952 + 311.7392476878326*I}, 
 {177/1000, 638.7381757310839 + 312.6920111146317*I}, 
 {89/500, 636.2183230294181 + 313.7199791161253*I}, 
 {179/1000, 633.7480905554064 + 314.82136787838505*I}, 
 {9/50, 631.3298598334037 + 315.99430875426697*I}, 
 {181/1000, 628.965955219877 + 317.2368497002596*I}, 
 {91/500, 626.6586405959968 + 318.54695570080526*I}, 
 {183/1000, 624.4101168211498 + 319.9225103597129*I}, 
 {23/125, 622.2225183104995 + 321.361317028872*I}, 
 {37/200, 620.0979106617164 + 322.8611001287835*I}, 
 {93/500, 618.0382864469498 + 324.41950655562096*I}, 
 {187/1000, 616.0455655419511 + 326.0341071766388*I}, 
 {47/250, 614.1215881211265 + 327.70239841810644*I}, 
 {189/1000, 612.268110603776 + 329.42180394676166*I}, 
 {19/100, 610.4868101559007 + 331.18967645067994*I}, 
 {191/1000, 608.7792732955892 + 333.00329952120467*I}, 
 {24/125, 607.1469969922864 + 334.85988964008163*I}, 
 {193/1000, 605.5913844386946 + 336.7565982763842*I}, 
 {97/500, 604.1137393144229 + 338.69051409669925*I}, 
 {39/200, 602.7152775779067 + 340.6586652934939*I}, 
 {49/250, 601.397093922011 + 342.6580220348419*I}, 
 {197/1000, 600.1601889659039 + 344.6854990506183*I}, 
 {99/500, 599.0054509221902 + 346.737958335814*I}, 
 {199/1000, 597.9336553594014 + 348.81221201011545*I}, 
 {1/5, 596.9454619349497 + 350.90502531469053*I}, 
 {201/1000, 596.0414113883878 + 353.0131197671301*I}, 
 {101/500, 595.2219218930817 + 355.13317647017107*I}, 
 {203/1000, 594.4872859927307 + 357.2618395955858*I}, 
 {51/250, 593.8376674631845 + 359.39572004250294*I}, 
 {41/200, 593.2730974044173 + 361.5313992826609*I}, 
 {103/500, 592.7934725252469 + 363.66543340318674*I}, 
 {207/1000, 592.3985481595253 + 365.7943573574512*I}, 
 {26/125, 592.0879397517581 + 367.9146894366502*I}, 
 {209/1000, 591.8611163903875 + 370.02293597477274*I}, 
 {21/100, 591.7173987612758 + 372.11559630265015*I}, 
 {211/1000, 591.6559531893602 + 374.18916796588906*I}, 
 {53/250, 591.6757929555815 + 376.2401522252736*I}, 
 {213/1000, 591.7757709718608 + 378.2650598584927*I}, 
 {107/500, 591.9545775854442 + 380.26041728538564*I}, 
 {43/200, 592.2107386320517 + 382.2227730395739*I}, 
 {27/125, 592.5426096846372 + 384.14870461429655*I}, 
 {217/1000, 592.9483742935327 + 386.0348257111831*I}, 
 {109/500, 593.4260403202961 + 387.8777939253698*I}, 
 {219/1000, 593.9734366607695 + 389.6743189049706*I}, 
 {11/50, 594.588209980154 + 391.42117102577924*I}, 
 {221/1000, 595.2678214166149 + 393.1151912003097*I}, 
 {111/500, 596.0095438138567 + 394.75329845412523*I}, 
 {223/1000, 596.8104580640684 + 396.3325038867415*I}, 
 {28/125, 597.6674505765018 + 397.84991967559165*I}, 
 {9/40, 598.5772101177608 + 399.3027717701889*I}, 
 {113/500, 599.5362251523504 + 400.68841294369463*I}, 
 {227/1000, 600.5407791702064 + 402.00433688524686*I}, 
 {57/250, 601.5869584134523 + 403.248193464382*I}, 
 {229/1000, 602.6706292165636 + 404.4178053221864*I}, 
 {23/100, 603.7874564808023 + 405.51118597451705*I}, 
 {231/1000, 604.9328919859654 + 406.52655964969586*I}, 
 {29/125, 606.1021743539247 + 407.46238478703117*I}, 
 {233/1000, 607.2903312520161 + 408.3173716693219*I}, 
 {117/500, 608.4921757334769 + 409.0905190374092*I}, 
 {47/200, 609.7023075147283 + 409.7811378808876*I}, 
 {59/250, 610.9151201139825 + 410.3888871008842*I}, 
 {237/1000, 612.1247942781931 + 410.9138123432317*I}, 
 {119/500, 613.3253119833871 + 411.3563906820882*I}, 
 {239/1000, 614.5104656686835 + 411.7175826596588*I}, 
 {6/25, 615.6738550573327 + 411.99889350841795*I}, 
 {241/1000, 616.8089194635795 + 412.2024468364625*I}, 
 {121/500, 617.9089507102731 + 412.33107427053574*I}, 
 {243/1000, 618.9671290086826 + 412.38842761287174*I}, 
 {61/250, 619.976570031833 + 412.3791229409385*I}, 
 {49/200, 620.9303988666352 + 412.3089325687233*I}, 
 {123/500, 621.8218673088409 + 412.18505312232105*I}, 
 {247/1000, 622.6445597053003 + 412.0165050058347*I}, 
 {31/125, 623.3927816925429 + 411.81478738603187*I}, 
 {249/1000, 624.0624814434818 + 411.5951371056635*I}, 
 {251/1000, 625.1955219700662 + 411.1875003207699*I}, 
 {13/50, 628.82017083038 + 409.87052352976866*I}, 
 {27/100, 631.3767855982578 + 408.87236864711804*I}, 
 {7/25, 633.1127350493625 + 408.1368072505861*I}, 
 {29/100, 634.3497953858123 + 407.5662874098034*I}, 
 {3/10, 635.2574843517204 + 407.1089205542662*I}, 
 {31/100, 635.9361950306338 + 406.733398329201*I}, 
 {8/25, 636.4497975226568 + 406.41933928812887*I}, 
 {33/100, 636.841075250928 + 406.15276209966896*I}, 
 {17/50, 637.1397492003889 + 405.9236950214672*I}, 
 {7/20, 637.3671029198613 + 405.7248063667075*I}, 
 {9/25, 637.5387449511436 + 405.5505712396425*I}, 
 {37/100, 637.6663515444397 + 405.39674032985386*I}, 
 {19/50, 637.7588049918631 + 405.2599883312332*I}, 
 {39/100, 637.8229584171604 + 405.13767393890885*I}, 
 {2/5, 637.8641731356765 + 405.0276716922908*I}, 
 {41/100, 637.8866805206198 + 404.9282515016512*I}, 
 {21/50, 637.8938586014156 + 404.8379906514838*I}, 
 {43/100, 637.8884215929829 + 404.75570842562047*I}, 
 {11/25, 637.8725741400813 + 404.6804168019935*I}, 
 {9/20, 637.8481154980327 + 404.61128276445197*I}, 
 {23/50, 637.8165232174069 + 404.5475991430503*I}, 
 {47/100, 637.779017976769 + 404.48876180483785*I}, 
 {12/25, 637.7366134307522 + 404.43425163297434*I}, 
 {49/100, 637.6901546827794 + 404.3836201577724*I}, 
 {499/1000, 637.6454628836873 + 404.3410452321259*I}, 
 {501/1000, 637.6352079794233 + 404.33194223744067*I}, 
 {51/100, 637.587791726568 + 404.2924855274068*I}, 
 {13/25, 637.532985523656 + 404.251345177192*I}, 
 {53/100, 637.4763535407692 + 404.21279521468387*I}, 
 {27/50, 637.4182559697219 + 404.17660452489145*I}, 
 {11/20, 637.3589968886372 + 404.14256829943406*I}, 
 {14/25, 637.2988354550762 + 404.1105044273718*I}, 
 {57/100, 637.2379968539171 + 404.0802504621024*I}, 
 {29/50, 637.1766697448184 + 404.0516610594641*I}, 
 {59/100, 637.1150219079718 + 404.0246058044504*I}, 
 {3/5, 637.0531806302897 + 403.99896735919174*I}, 
 {61/100, 636.9912683061993 + 403.9746398788702*I}, 
 {31/50, 636.9293870998954 + 403.9515276511811*I}, 
 {63/100, 636.8676222099311 + 403.92954392312095*I}, 
 {16/25, 636.8060523995664 + 403.9086098866683*I}, 
 {13/20, 636.7447360311344 + 403.8886537978469*I}, 
 {33/50, 636.6837268961535 + 403.8696102107933*I}, 
 {67/100, 636.6230486753338 + 403.85141930673853*I}, 
 {17/25, 636.5627840522211 + 403.83402630948694*I}, 
 {69/100, 636.5029659339634 + 403.8173809686559*I}, 
 {7/10, 636.4435771628632 + 403.8014371068275*I}, 
 {71/100, 636.3846556851058 + 403.7861522187741*I}, 
 {18/25, 636.3262410323077 + 403.7714871177013*I}, 
 {73/100, 636.2683250046975 + 403.7574056199228*I}, 
 {37/50, 636.2109304074838 + 403.7438742656668*I}, 
 {3/4, 636.1540628893708 + 403.7308620700642*I}, 
 {19/25, 636.0977323962143 + 403.71834030038735*I}, 
 {77/100, 636.0419411013136 + 403.70628227743146*I}, 
 {39/50, 635.986694560037 + 403.69466319635103*I}, 
 {79/100, 635.9319937153487 + 403.68345996757853*I}, 
 {4/5, 635.8778361978475 + 403.6726510709559*I}, 
 {81/100, 635.8242271253839 + 403.6622164272121*I}, 
 {41/50, 635.7711638265755 + 403.6521372802672*I}, 
 {83/100, 635.7186408703565 + 403.6423960895336*I}, 
 {21/25, 635.6666570897796 + 403.63297643637634*I}, 
 {17/20, 635.6152015695698 + 403.6238629347645*I}, 
 {43/50, 635.5642823318485 + 403.6150411532726*I}, 
 {87/100, 635.5138940123143 + 403.60649754092447*I}, 
 {22/25, 635.4640201682341 + 403.59821936508524*I}, 
 {89/100, 635.4146614950732 + 403.59019464690937*I}, 
 {9/10, 635.3658116208389 + 403.5824121112237*I}, 
 {91/100, 635.3174646679545 + 403.57486113201594*I}, 
 {23/25, 635.269614844583 + 403.5675316900015*I}, 
 {93/100, 635.222254923312 + 403.56041432823986*I}, 
 {47/50, 635.175380131579 + 403.55350011459086*I}, 
 {19/20, 635.1289827346336 + 403.5467806062079*I}, 
 {24/25, 635.0830594867002 + 403.54024781571934*I}, 
 {97/100, 635.0376093639061 + 403.53389418148436*I}, 
 {49/50, 634.9925878908252 + 403.52771254250547*I}, 
 {99/100, 634.9480337320128 + 403.5216961078113*I}, 
 {1, 634.9039424223593 + 403.5158384370734*I}}


==> anc/ancillary/amplitude/calF62fit.out <==
(595.7512051090944 + 375.88066871744354*I) + 
 (1.5278350131166214 + 9.66787983297798*I)*Sqrt[1 - 4*zc] + 
 (1967.0516463864299 - 27802.419749403725*I)*zc + 
 (11493.553501356639 + 4518.989187442994*I)*Sqrt[1 - 4*zc]*zc - 
 (759340.9994480687 + 4.108832281315954*^6*I)*zc^2 + 
 (8.750097399309086*^6 + 4.576993631105706*^6*I)*Sqrt[1 - 4*zc]*zc^2 - 
 (5.809541713959489*^6 - 3.738889051601854*^7*I)*zc^3 + 
 (2.8263925868689746*^7 - 2.4616842222648244*^7*I)*Sqrt[1 - 4*zc]*zc^3 + 
 (7.010881526347531*^7 - 3.445582480188319*^7*I)*zc^4 - 
 (1.870740875088615*^8 + 1.1172852153021511*^8*I)*Sqrt[1 - 4*zc]*zc^4 - 
 (1.1030586205493683*^8 + 1.408187138549673*^8*I)*zc^5 - 
 (6.228363270643972 + 2.077540808054517*I)*Log[1 - Sqrt[1 - 4*zc]] + 
 (3.0773817292737857 - 0.4863249891327621*I)*Sqrt[1 - 4*zc]*
  Log[1 - Sqrt[1 - 4*zc]] + (1438.4389339207603 - 3658.5117068641407*I)*
  Sqrt[1 - 4*zc]*zc*Log[1 - Sqrt[1 - 4*zc]] + 
 (995099.8915858483 + 2.3482140418624473*^6*I)*zc^2*Log[1 - Sqrt[1 - 4*zc]] + 
 (1.4569023217811922*^6 - 2.785242507271158*^6*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 - Sqrt[1 - 4*zc]] + (1.3085733061841218*^7 - 2.227005727687788*^6*I)*
  zc^3*Log[1 - Sqrt[1 - 4*zc]] - 
 (7.835784246095495*^6 + 8.99668702636973*^6*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 - Sqrt[1 - 4*zc]] - (4.251815057356025*^7 + 1.089612024256802*^8*I)*
  zc^4*Log[1 - Sqrt[1 - 4*zc]] - 
 (3.556429297176598*^7 - 5.9547531502882205*^7*I)*Sqrt[1 - 4*zc]*zc^4*
  Log[1 - Sqrt[1 - 4*zc]] - (3.626614952524957*^7 - 4.784656672096013*^7*I)*
  zc^5*Log[1 - Sqrt[1 - 4*zc]] + 373729.8722002074*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2 - 354438.9698554749*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^2 - 1.7341713971283622*^7*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 7.615017603616984*^6*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]^2 + 33608.23295261338*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 441953.98755114165*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]^3 - 1.4359964474654226*^6*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^3 - 1.2248430653494308*^6*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]^3 + 201649.3977156803*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] + 
 2.65172392530685*^6*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - 8.615978684792535*^6*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[(1 + Sqrt[1 - 4*zc])/2] - 
 7.349058392096586*^6*zc^5*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[(1 + Sqrt[1 - 4*zc])/2] - (6.228363270643972 + 2.077540808054517*I)*
  Log[1 + Sqrt[1 - 4*zc]] - (3.0773817292737857 - 0.4863249891327621*I)*
  Sqrt[1 - 4*zc]*Log[1 + Sqrt[1 - 4*zc]] - 
 (1438.4389339207603 - 3658.5117068641407*I)*Sqrt[1 - 4*zc]*zc*
  Log[1 + Sqrt[1 - 4*zc]] - (3.2201165777322054*^6 + 1.4699961946949186*^6*I)*
  zc^2*Log[1 + Sqrt[1 - 4*zc]] - 
 (1.4569023217811922*^6 - 2.785242507271158*^6*I)*Sqrt[1 - 4*zc]*zc^2*
  Log[1 + Sqrt[1 - 4*zc]] - (4.2345081454144716*^7 - 1.3775719997834716*^7*I)*
  zc^3*Log[1 + Sqrt[1 - 4*zc]] + 
 (7.835784246095495*^6 + 8.99668702636973*^6*I)*Sqrt[1 - 4*zc]*zc^3*
  Log[1 + Sqrt[1 - 4*zc]] + (1.3758759565157062*^8 + 7.143713174896711*^7*I)*
  zc^4*Log[1 + Sqrt[1 - 4*zc]] + 
 (3.556429297176598*^7 - 5.9547531502882205*^7*I)*Sqrt[1 - 4*zc]*zc^4*
  Log[1 + Sqrt[1 - 4*zc]] + (1.173562878302216*^8 - 7.98529813838771*^7*I)*
  zc^5*Log[1 + Sqrt[1 - 4*zc]] - 887232.4558886497*zc^2*
  Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 1.1291570227388444*^6*zc^3*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] + 
 4.065556927569578*^7*zc^4*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 1.0136056102981813*^7*zc^5*Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]] - 
 100824.69885784015*zc^2*Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] - 
 1.325861962653425*^6*zc^3*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] + 4.307989342396268*^6*zc^4*
  Log[1 - Sqrt[1 - 4*zc]]^2*Log[1 + Sqrt[1 - 4*zc]] + 
 3.674529196048293*^6*zc^5*Log[1 - Sqrt[1 - 4*zc]]^2*
  Log[1 + Sqrt[1 - 4*zc]] + (233957.1607119725 - 633500.2664643876*I)*zc^2*
  Log[1 + Sqrt[1 - 4*zc]]^2 - (2.192473932305269*^6 + 8.330636403092289*^6*I)*
  zc^3*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 (1.1369572638155092*^7 - 2.7067895339630477*^7*I)*zc^4*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 
 (1.2708996707869137*^7 + 2.308774785541305*^7*I)*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 201649.3977156803*zc^2*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 2.65172392530685*^6*zc^3*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 8.615978684792535*^6*zc^4*
  Log[(1 - Sqrt[1 - 4*zc])/2]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 7.349058392096586*^6*zc^5*Log[(1 - Sqrt[1 - 4*zc])/2]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 100824.69885784015*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 + 1.325861962653425*^6*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 - 
 4.307989342396268*^6*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  Log[1 + Sqrt[1 - 4*zc]]^2 - 3.674529196048293*^6*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]*Log[1 + Sqrt[1 - 4*zc]]^2 + 
 33608.23295261338*zc^2*Log[1 + Sqrt[1 - 4*zc]]^3 + 
 441953.98755114165*zc^3*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 1.4359964474654226*^6*zc^4*Log[1 + Sqrt[1 - 4*zc]]^3 - 
 1.2248430653494308*^6*zc^5*Log[1 + Sqrt[1 - 4*zc]]^3 + 
 403298.7954313606*zc^2*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 5.3034478506137*^6*zc^3*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 1.723195736958507*^7*zc^4*Log[1 - Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 1.4698116784193171*^7*zc^5*
  Log[1 - Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 
 201649.3977156803*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] + 2.65172392530685*^6*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 8.615978684792535*^6*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 7.349058392096586*^6*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 - Sqrt[1 - 4*zc])/2] - 
 (0. + 1.2670005329287753*^6*I)*zc^2*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 (0. + 1.6661272806184579*^7*I)*zc^3*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 5.4135790679260954*^7*I)*zc^4*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 (0. + 4.61754957108261*^7*I)*zc^5*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 
 604948.1931470409*zc^2*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] + 7.95517177592055*^6*zc^3*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 2.5847936054377608*^7*zc^4*Log[1 + Sqrt[1 - 4*zc]]*
  PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 2.2047175176289756*^7*zc^5*
  Log[1 + Sqrt[1 - 4*zc]]*PolyLog[2, (1 + Sqrt[1 - 4*zc])/2] - 
 403298.7954313606*zc^2*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 5.3034478506137*^6*zc^3*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 1.723195736958507*^7*zc^4*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] + 
 1.4698116784193171*^7*zc^5*PolyLog[3, (1 - Sqrt[1 - 4*zc])/2] - 
 403298.7954313606*zc^2*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] - 
 5.3034478506137*^6*zc^3*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 
 1.723195736958507*^7*zc^4*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2] + 
 1.4698116784193171*^7*zc^5*PolyLog[3, (1 + Sqrt[1 - 4*zc])/2]


==> anc/ancillary/readme.txt <==
zf = (mf^2-I*0+)/mb^2 (* f = c,b. mf=0 for f=u,d,s *)
ubar=1-u
r=Sqrt[1-4 zc]
s=Sqrt[1-4 zc/ubar]
su=Sqrt[1-4 zc/u]
s1=Sqrt[1-4 zb/ubar]
su1=Sqrt[1-4 zb/u]
v = (1 + s1)/ 2 + (1 - s1)/2 Sqrt[1 + (8 (1 + s1) zc)/(1 - s1)^2]
t = (1 - s1)/ 2 + (1 + s1)/2 Sqrt[1 + (8 (1 - s1) zc)/(1 + s1)^2]
t0 = t(u=0) = (1/2 + (I Sqrt[3])/2) r - (I Sqrt[3])/2 + 1/2
v0 = v(u=0) = (1/2 - (I Sqrt[3])/2) r + (I Sqrt[3])/2 + 1/2
p = (1 - Sqrt[u^2 + 4 zc (1 - u)])/(1 - u)
pu = (1 - Sqrt[(1 - u)^2 + 4 u zc])/u
L = Log[mu^2/mb^2]

The definitions of the harmonic polylogarithms and the weights w1 ... w5 are the same as in 1410.2804. We repeat them in the present paper in section 3.2.
In the hard scattering kernels there appear the following additional weights:

w6 = (w2/.zc->zb)
w7 = (w4/.zc->zb)

